DeltaReplay: Task-Relative Memory Reuse for Mobile GUI Agents

Memory-augmented mobile GUI agents store successful execution trajectories and reuse them in later tasks, but a stored trajectory rarely matches a new task exactly. The new task may use different parameters, share only some of its steps with a stored trajectory, or have no relevant record in memory. Forcing the agent to use irrelevant memory can mislead it, whereas discarding memory that may still be useful deprives it of guidance from past experience. To address this dilemma, we propose DeltaReplay, a step-level memory reuse framework that decides how to use existing memory without modifying it. We observe that the reusable part of a stored record is determined not by the record itself but by its relation to the new task, mainly through two factors: page-level consistency and action-level generality. We therefore store execution trajectories as paths in a transition graph, whose nodes (pages) and edges (actions between pages) capture these two factors. At reuse time, the action on each edge is split into a task-independent operation and task-specific parameters. DeltaReplay then compares each recorded step with the new task and the current screen, and decides whether to follow it, execute it after replacing its parameters, or leave it to the base agent. On AndroidWorld and SPA-Bench, DeltaReplay improves the task success rate over a base agent with the same backbone by up to 10.3 and 25.0 percentage points, respectively. These results indicate that deciding at each step how to use retrieved memory lets agents benefit even from partially matching trajectories.

==> anc/code/MCTS/mcts_node.py <==

from typing import Generic, TypeVar, Optional, Callable
import itertools
import numpy as np

Node_info = TypeVar("Node_info")
Action = TypeVar("Action")
Example = TypeVar("Example")

class MCTSNode(Generic[Node_info, Action, Example]):
    
    id_iter = itertools.count()

    @classmethod
    def reset_id(cls):
        cls.id_iter = itertools.count()

    def __init__(self, state, node_info: Optional[Node_info], action: Optional[Action], parent: "Optional[MCTSNode]" = None,
                 score: float = 0., score_details=None,
                 is_terminal: bool = False, calc_q: Callable[[list[float]], float] = np.mean):
        """
        A node in the MCTS search tree

        :param state: the current state
        :param action: the action of the last step, i.e., the action from parent node to current node
        :param parent: the parent node, None if root of the tree
        :param score: an estimation of the score of the current state
        :param is_terminal: whether the current state is a terminal state
        :param calc_q: the way to calculate the Q value from histories. Defaults: np.mean
        """

        self.id = next(MCTSNode.id_iter)
        if score_details is None:
            score_details = {}
        
        self.cum_rewards: list[float] = []

        self.state = state
        self.score = self.reward = score
        self.score_details = score_details

        self.is_terminal = is_terminal
        self.action = action
        self.node_info = node_info
        self.parent = parent
        self.children: 'Optional[list[MCTSNode]]' = None
        self.calc_q = calc_q
        if parent is None:
            self.depth = 0
        else:
            self.depth = parent.depth + 1

    @property
    def Q(self) -> float:
        if self.state is None:
            return self.score
        else:
            if self.cum_rewards:
                return self.calc_q(self.cum_rewards)
            else:
                return 0
            
    def serialize(self):
        return {
            'id': self.id,
            'state': self.state,
            'score': self.score,
            'score_details': self.score_details,
            'is_terminal': self.is_terminal,
            'action': self.action,
            'node_info': self.node_info,
            'parent_id': self.parent.id if self.parent else None,
            'depth': self.depth,
            'children': [child.serialize() for child in (self.children or [])],
            'cum_rewards': self.cum_rewards,
        }

==> anc/code/README.md <==
# DeltaReplay

## Reading guide

This section maps the paper to the code. The sections after it give the full setup and run instructions.
Below, `mobile_task.py` means `provider/ReuseGUI_agent/mobile_task.py` and `same_task_replay.py` means
`provider/ReuseGUI_agent/same_task_replay.py`.

### Paper → code

| Paper | File | Function / entry point |
|---|---|---|
| Transition graph | `gui_graph/graph.py`, `node.py`, `edge.py` | `PageGraph`, `PageNode`, `Edge`; built by `tools/build_memory_graph.py` |
| Screen comparison | `gui_graph/graph.py` | `PageGraph.compare_html_similarity` |
| Record retrieval (once per episode) | `mobile_task.py` | `ReuseGUIMobileTask._same_task_replay` |
| Selector | `same_task_replay.py` | `selector_prompt`, `parse_selector` (called from `_replay_same_task_step`) |
| Algorithm 1 (one step) | `mobile_task.py` | `ReuseGUIMobileTask.execute_step`: loop filter, then Route A, then Route B / Route C |
| Route A: replay | `mobile_task.py`, `same_task_replay.py` | `_replay_same_task_step`; `SameTaskReplay.along`, `relocation_candidates` |
| Route B: re-ground | `same_task_replay.py`, `mobile_task.py` | `carries_parameters` (does a step carry old-task values), `parameter_pairs`, `adapt_text`, `find_by_label`; `_adapt_parameter_step` |
| Route C: discard | `mobile_task.py` | `_try_base_agent` → `_select_action_by_llm` |
| Base agent (no memory) | `provider/base_agent/mobile_task.py` | `BaseMobileTask` |
| Baseline: GUI-Owl-1.5 | same as the base agent | `--agent_llm gui-plus-2026-02-26` |
| Baseline: RAG-prompting | `mobile_task.py`, `reuse_runtime.py` | `--policy-variant rag_prompting`; `RAG_PROMPTING_DEFAULTS`; `_try_medium_shift_policy` |
| Baseline: GUI-explorer | `provider/gui_explorer/`, `provider/baseline_common/`, `baseline_support.py` | `GUIExplorerMobileTask`, `rank_records` |
| Ablation variants | `mobile_task.py` | `apply_policy_variant`; variant branches in `_replay_same_task_step` and `execute_step` |
| Judge | `benchmark/single_app_eval.py` | `SingleAppEval.eval`, `_llm_eval` |

### Metrics

Each episode is written to `results/<provider>/<task dir>/`. `summarize_episode_dir` in `scripts/episode_summary.py`
reads one episode directory and returns the fields used below.

- **Success rate** = episodes with `eval_result == "success"` ÷ episodes with `counts_toward_success_rate` true
  (judge success or agent failure; infrastructure errors and environment failures are not counted).
- **Per-step latency** = Σ `task_wall_elapsed_s` ÷ Σ `executed_steps` over the episodes. A step is timed from its
  observation to the observation after its action. `agent_latency_s_per_step` removes device time (UI-tree dumps,
  screenshots, ADB actions, stability wait); see `utils/latency_metrics.py`.

### Without a device

Running any method needs an Android emulator or phone. Without one, you can still read:

- **Prompts:** `prompt_template.py` (base agent / Route C action selection and completion, and the model-based
  re-grounding used by RAG-prompting), `same_task_replay.py` (`selector_prompt`),
  `provider/baseline_common/mobile_task.py` (GUI-explorer), `benchmark/prompts/` (judge).
- **Run settings:** `configs/paper_configs.json` gives the provider, model, `--policy-variant`, `--reuse-overrides`
  and shared flags for every method and ablation variant.

---

## Overview

Reference implementation of **DeltaReplay**, a mobile GUI agent that reuses recorded successful runs without
modifying them and decides, at every step, how a recorded step is used:

- **Route A — replay.** A structural check confirms that the current screen matches the recorded one and that the
  recorded target maps onto a current element; a step that carries no value of the old task is then executed
  without asking the model for an action.
- **Route B — re-ground.** Rules identify a recorded step that carries values of the old task: it answers or
  declares the task complete, types text that does not appear verbatim in both task descriptions, taps an element
  whose text holds a word or number that appears only in the old task description (including the numbers on date
  and time pickers), or taps a list row whose content is not on the current screen. The two task descriptions are
  aligned word by word, the old values are replaced with the current ones, and the step is grounded on the current
  screen; no model is called. Navigation steps borrowed from other tasks of the same app are also Route B; when
  several qualify, the selector model picks one.
- **Route C — discard.** Memory offers nothing applicable to this screen, and the base agent decides the step on
  the same candidate set as without memory.

Recorded runs are paths of a read-only transition graph: a node holds a recorded UI tree and screenshot, an edge
holds the recorded action, and each run keeps its task description and task identity. Records are retrieved once
per episode by task identity: the runs of the same task or template (on SPA-Bench, also of the easier tasks of
the same family) when memory holds them, otherwise all runs of the other tasks of the same app outside the task's
family. The split of a step into its reusable operation and its task-specific values is not stored; the rules
above derive it at run time. Before a step is decided, a candidate action (type and element index) already taken
twice on a similar page within the last six steps is removed from the candidate set; replayed Route A steps and
scrolls that moved the list are not counted, and nothing is removed if every candidate would be. The base agent
without memory applies the same filter.

In the code, DeltaReplay is the `reusegui` provider (`provider/ReuseGUI_agent/`). The agent drives an Android
emulator or device over ADB and is evaluated on AndroidWorld and SPA-Bench tasks.

## Installation

Python 3.10.

```bash
pip install -r requirements.txt
```

`adb` must be on `PATH`, or pass `--adb-command /path/to/adb`. The device must be visible to `adb devices`.

The evaluator uses a local OCR service; install it in its own environment and start it with the key the
evaluator sends (`DELTAREPLAY_OCR_API_KEY`, see Configuration):

```bash
pip install -r requirements-ocr.txt
python deployment/deploy_paddle_ocr.py --port 1234 --api_key "$DELTAREPLAY_OCR_API_KEY"
```

The evaluator renders text onto screenshots with Noto Sans CJK. Download `NotoSansCJK-Regular.ttc` from
<https://github.com/notofonts/noto-cjk> (SIL Open Font License) and place it at
`benchmark/font/NotoSansCJK-Regular.ttc`.

## Configuration

Settings are read from the environment; copy `.env.example` to `.env` and fill it in. The agent and the memory
selector call an OpenAI-compatible endpoint:

```
OPENAI_API_KEY=...
OPENAI_ENDPOINT=https://your-endpoint/v1
```

`GUI_GRAPH_EMBEDDER` names the sentence-embedding model used to compare screens.

Checked-in JSON never contains secrets: it references them as `${ENV_NAME}` and they are resolved at runtime
(`runtime_secrets.py`). Copy `configs/api_settings.example.json` to `configs/api_settings.json` and set the
evaluator's OCR endpoint and the judge's endpoint; the judge model is Qwen3.8-Flash and its key is
`DELTAREPLAY_API_KEY`.

## Layout

```
run.py                       episode entry point: device setup, the step loop, evaluation, result writing
provider/
  ReuseGUI_agent/            DeltaReplay: route selection, replay, value replacement; also the RAG-prompting
                             baseline (--policy-variant rag_prompting)
  base_agent/                the same agent with memory switched off (the base agent)
  gui_explorer/              the GUI-explorer baseline on the shared action interface
  baseline_common/           the retrieval and prompting layer under gui_explorer/
gui_graph/                   the transition graph: nodes, edges, construction, screen similarity
reuse_runtime.py             the reuse_* runtime settings and their defaults
tasks/                       provider registry and the task interface
benchmark/                   the evaluator (OCR key components + multimodal judge) and the task definitions
evaluation/datasets/         the task suites in the runner's input format
android_world/               a modified copy of the AndroidWorld benchmark (Apache-2.0, see NOTICE)
llm_interface/               model clients (OpenAI-compatible API, local model, vLLM server)
deployment/                  OCR service and self-hosted model server
tools/                       AndroidWorld emulator setup and memory-graph construction
scripts/                     replay index, baseline support stores, deferred evaluation, episode summaries
utils/                       ADB, UI-tree handling, latency accounting, argument parsing
configs/                     runtime configuration, the SPA-Bench-60 task list, and the run.py flags for each
                             method and ablation variant (paper_configs.json)
```

## Task suites

- **AndroidWorld (116 tasks).** `evaluation/datasets/android-world-Split100/` holds one instance of each of the
  116 AndroidWorld task templates, spread over four files (`memory.json`, `low.json`, `middle.json`,
  `high.json`); together the four files form the suite. `manifest.json` records the seed and parameters of
  every instance. `evaluation/datasets/android-world-Mem2/` holds a second instance of every template
  (different seed, same task ids); memory is built from runs on these instances.
- **SPA-Bench-60.** The 60 single-app tasks listed in `configs/spa_bench_60.txt`, taken from
  `evaluation/datasets/spa-bench-Split100/`.

`benchmark/dataset/` holds the same tasks as plain task definitions. In both directories every task carries its
step budget, `max_execute_steps` = max(8, 3 × `gt_steps`), where `gt_steps` is its reference step count (the
published splits list max(8, 2 × `gt_steps`)).

## AndroidWorld emulator setup

AndroidWorld runs on an Android emulator (Pixel 6, API 33, `google_apis` x86_64 image, rooted through
`adb root`) with the AndroidWorld apps installed. Before the first run, save each app's baseline snapshot:

```bash
python tools/prepare_android_world_app_snapshots.py --device-id emulator-5554
python tools/prepare_markor_snapshot.py --device-id emulator-5554
python tools/prepare_simple_calendar_snapshot.py --device-id emulator-5554
```

Each task's initial state is prepared with AndroidWorld's own `initialize_task` and removed with its
`tear_down`, using the recorded instance parameters:

```bash
python tools/android_world_fixtures.py plan
python tools/android_world_fixtures.py prepare  --task-id ContactsAddContact --device-id emulator-5554 --force
# ... run the episode ...
python tools/android_world_fixtures.py teardown --task-id ContactsAddContact --device-id emulator-5554 --force
```

`--dataset android-world-Mem2` prepares the memory instance of the task instead.

## Running one task

With its default `reuse_*` settings, `run.py` runs DeltaReplay as described in the paper;
`configs/paper_configs.json` gives the provider, model, `--policy-variant`, `--reuse-overrides` and other flags for
each method and ablation variant. AndroidWorld, DeltaReplay:

```bash
python run.py --provider reusegui \
  --dataset-path evaluation/datasets/android-world-Split100/memory.json \
  --dataset_tag android-world --task-id ContactsAddContact \
  --agent_llm qwen3.8-flash \
  --gui-graph-dir .db/graphs/android-world \
  --device_id emulator-5554 --is_start_with_appMainPage true --max_task_timeout 900
```

The task runs with the step budget in its task file (15 steps here). The other methods use the same flags with:

```bash
python run.py --provider base ...                                        # base agent
python run.py --provider base --agent_llm gui-plus-2026-02-26 ...        # GUI-Owl-1.5
python run.py --provider reusegui --policy-variant rag_prompting ...     # RAG-prompting
python run.py --provider gui_explorer --baseline-benchmark android-world \
  --baseline-support-path memory_bank/baselines/gui_explorer/android-world/support_transition_knowledge.json ...
python run.py --provider reusegui --policy-variant naive_replay ...      # an ablation variant
```

SPA-Bench runs on an Android phone with the apps installed and signed in. Use
`--dataset-path evaluation/datasets/spa-bench-Split100/<file>.json --dataset_tag spa-bench` and restrict the
run to SPA-Bench-60 with `--enable_task_id_filter true --task_id_allowlist_path configs/spa_bench_60.txt`.

Useful flags:

| Flag | Meaning |
|---|---|
| `--provider` | `reusegui` (DeltaReplay, default), `base`, `gui_explorer` |
| `--policy-variant` | `full` (default); ablations `naive_replay` (naive replay), `no_route_c` (w/o Route C), `no_semfilter` (w/o semantic matching); `rag_prompting` is the RAG-prompting baseline |
| `--reuse-overrides` | JSON object of `reuse_*` settings; omitted keys keep the DeltaReplay defaults |
| `--baseline-mask` | hide the current task's own records from GUI-explorer's support store (off by default) |
| `--gui-graph-dir` | directory of the memory graph and its replay index |
| `--max_execute_steps` | step budget for every task of the run; by default each task uses its own `max_execute_steps` |
| `--skip-key-components` | `true` (default): the OCR key-component check is kept as a diagnostic and the judge decides success |
| `--defer-evaluation` | run the episode now and score it later with `scripts/run_deferred_evaluations.py` |

## Evaluation

With `--eval true` (the default), an episode is scored by `benchmark/single_app_eval.py` on both benchmarks,
following the SPA-Bench evaluation pipeline: a multimodal judge (Qwen3.8-Flash, temperature 0) reads the
episode's screenshots with the executed actions drawn on them and decides whether the task was completed. Every
episode whose agent process finishes, by declaring completion or by using up its step budget, is judged once;
an episode stopped by the time limit or an infrastructure error is recorded as an error. The OCR check of key
components on the screenshots is recorded but does not decide success unless `--skip-key-components false` is
given. AndroidWorld's programmatic success checks are not used for scoring (only to check a prepared initial
state).

## Building a memory bank

Memory holds successful runs of the base agent: for AndroidWorld, runs on the `android-world-Mem2` instances;
for SPA-Bench, runs of both backbones on SPA-Bench tasks. DeltaReplay reads only the recorded UI trees,
screenshots, actions, task descriptions and task identities.

1. Run the base agent (`--provider base`) on the memory tasks with evaluation on.
2. Import the successful runs and build the graph:

   ```bash
   python tools/build_memory_graph.py import-result --help
   python tools/build_memory_graph.py build --help
   ```

3. Build the replay index next to the graph; DeltaReplay replays, adapts and borrows recorded steps from it:

   ```bash
   python scripts/build_replay_index.py <repo root holding memory_bank/> <manifest json> <out json>
   ```

GUI-explorer retrieves from a support store built from the same runs:

```bash
python scripts/build_baseline_support.py --benchmark android-world --manifest <manifest json>
```

## Third-party code

- `android_world/` is a modified copy of the AndroidWorld benchmark, licensed under the Apache License 2.0.
  The license is in `android_world/LICENSE` and the modifications are listed in `android_world/NOTICE`.
- The evaluator in `benchmark/` follows the SPA-Bench evaluation pipeline and adapts its prompts, and the
  SPA-Bench task definitions come from SPA-Bench; SPA-Bench is released under the MIT License
  (`benchmark/LICENSE.spa-bench`).


==> anc/code/android_world/LICENSE <==

                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "[]"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright [yyyy] [name of copyright owner]

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.

==> anc/code/android_world/NOTICE <==
This directory contains a modified copy of the AndroidWorld benchmark.

Original work: AndroidWorld, Copyright 2024 The android_world Authors, licensed under the Apache License,
Version 2.0 (see LICENSE in this directory).  Files that carry the Apache header are unmodified or modified
copies of that work; the header has been kept in every one of them.

Added files:

  env/accessibility_forest_capture.py    capture of the accessibility forest used as the agent's observation
  env/android_tree_adapter.py            converts a captured UI tree into the element forest
  env/ui_forest.py, env/ui_representation.py
                                         element representation shared by the agents
  utils/ui_tree_matcher.py               matching a recorded element onto the current screen

Modified files:

  __init__.py                            typing.Self backport for Python 3.10
  agents/infer.py                        OpenAI-compatible model client configured from the environment
  env/adb_utils.py, env/setup_device/apps.py
                                         device timeouts, clipboard-helper foreground wait, explicit
                                         activity launches, POSIX paths for device files
  env/env_launcher.py, env/android_world_controller.py, env/ui_tree_wrapper.py,
  utils/file_utils.py, utils/app_snapshot.py
                                         portable temporary paths and POSIX device paths on non-POSIX hosts
  utils/datetime_utils.py                leaves the clock settings of a physical device unchanged
  task_evals/utils/sqlite_utils.py       SQLite access through APSW
  task_evals/single/{browser,markor,osmand,retro_music,simple_draw_pro,sms}.py,
  task_evals/common_validators/file_validators.py, task_evals/utils/user_data_generation.py
                                         POSIX device paths; SMS delivery polling; empty Retro Music
                                         playback queue; OsmAnd track pull
  task_evals/information_retrieval/information_retrieval_registry.py
                                         reads the task text proto as UTF-8
  task_evals/information_retrieval/proto/*_pb2*.py
                                         regenerated with a newer protobuf compiler

Everything else under this directory is upstream AndroidWorld.


==> anc/code/android_world/__init__.py <==
# Copyright 2026 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""android_world API."""

# android_env imports typing.Self, which Python 3.10 lacks.
import typing

if not hasattr(typing, "Self"):
  from typing_extensions import Self

  typing.Self = Self  # type: ignore[attr-defined]

# A new PyPI release will be pushed every time `__version__` is increased.
# When changing this, also update the CHANGELOG.md.
__version__ = '0.1.0'


==> anc/code/android_world/agents/agent_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utilities for agents."""

import ast
import re
from typing import Any, Optional


def extract_json(s: str) -> Optional[dict[str, Any]]:
  """Extracts JSON from string.

  Args:
    s: A string with a JSON in it. E.g., "{'hello': 'world'}" or from CoT:
      "let's think step-by-step, ..., {'hello': 'world'}".

  Returns:
    JSON object.
  """
  pattern = r'\{.*?\}'
  match = re.search(pattern, s)
  if match:
    try:
      return ast.literal_eval(match.group())
    except (SyntaxError, ValueError) as error:
      print('Cannot extract JSON, skipping due to error %s', error)
      return None
  else:
    return None


==> anc/code/android_world/agents/base_agent.py <==
# Copyright 2026 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Base agent."""

import abc
import dataclasses
import logging
import time
from typing import Any

from android_world.env import interface


@dataclasses.dataclass()
class AgentInteractionResult:
  """Result of a single agent interaction with the environment.

  Attributes:
    done: Whether the agent indicates the entire session is done; i.e. this is
      the last interaction with the environment and the session will terminate.
    data: Environment and agent data from interaction.
  """

  done: bool
  data: dict[str, Any]


class EnvironmentInteractingAgent(abc.ABC):
  """Base class for an agent that directly interacts with and acts on the environment.

  This class provides flexibility in agent design, allowing developers to define
  custom action spaces and interaction methods without being confined to a
  specific approach.
  """

  def __init__(
      self,
      env: interface.AsyncEnv,
      name: str = '',
      transition_pause: float | None = 1.0,
  ):
    """Initializes the agent.

    Args:
      env: The environment.
      name: The agent name.
      transition_pause: The pause before grabbing the state. This is required
        because typically the agent is grabbing state immediatley after an
        action and the screen is still changing. If `None` is provided, then it
        uses "auto" mode which dynamically adjusts the wait time based on
        environmental feedback.

    Raises:
      ValueError: If the transition pause is negative.
    """
    self._env = env
    self._name = name
    if transition_pause is not None and transition_pause < 0:
      raise ValueError(
          f'transition_pause must be non-negative, got {transition_pause}'
      )
    self._transition_pause = transition_pause

    self._max_steps = None

  @property
  def transition_pause(self) -> float | None:
    return self._transition_pause

  @transition_pause.setter
  def transition_pause(self, transition_pause: float | None) -> None:
    self._transition_pause = transition_pause

  @property
  def env(self) -> interface.AsyncEnv:
    return self._env

  @env.setter
  def env(self, env: interface.AsyncEnv) -> None:
    self._env = env

  def set_max_steps(self, max_steps: int) -> None:
    self._max_steps = max_steps

  def reset(self, go_home: bool = False) -> None:
    """Resets the agent."""
    self.env.reset(go_home=go_home)

  def get_post_transition_state(self) -> interface.State:
    """Convenience function to get the agent state after the transition."""
    if self._transition_pause is None:
      logging.info('Waiting for screen to stabilize before grabbing state...')
      start = time.time()
      state = self.env.get_state(wait_to_stabilize=True)
      logging.info('Fetched after %.1f seconds.', time.time() - start)
      return state
    else:
      time.sleep(self._transition_pause)
      logging.info(
          'Pausing {:2.1f} seconds before grabbing state.'.format(
              self._transition_pause
          )
      )
      return self.env.get_state(wait_to_stabilize=False)

  @abc.abstractmethod
  def step(self, goal: str) -> AgentInteractionResult:
    """Performs a step of the agent on the environment.

    Args:
      goal: The goal.

    Returns:
      Done and agent & observation data.
    """

  @property
  def name(self) -> str:
    return self._name

  @name.setter
  def name(self, name: str) -> None:
    self._name = name


==> anc/code/android_world/agents/human_agent.py <==
# Copyright 2025 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Agent for human playing."""

import sys

from android_world.agents import base_agent
from android_world.env import interface
from android_world.env import json_action


class HumanAgent(base_agent.EnvironmentInteractingAgent):
  """Human agent; wait for user to indicate they are done."""

  def step(self, goal: str) -> base_agent.AgentInteractionResult:
    del goal
    response = input(
        'Human playing! Hit enter when you are ready for evaluation (or q to'
        ' quit).'
    )
    if response == 'q':
      sys.exit()
    action_details = {'action_type': 'answer', 'text': response}
    self.env.execute_action(json_action.JSONAction(**action_details))

    state = self.get_post_transition_state()
    result = {}
    result['elements'] = state.ui_elements
    result['pixels'] = state.pixels
    return base_agent.AgentInteractionResult(True, result)

  def get_post_transition_state(self) -> interface.State:
    return self.env.get_state()

==> anc/code/android_world/agents/infer.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Some LLM inference interface."""

import abc
import base64
import io
import os
import time
from typing import Any
import google.generativeai as genai
from google.generativeai import types
from google.generativeai.types import generation_types
import numpy as np
from PIL import Image
import requests
import httpx
from openai import APITimeoutError, BadRequestError, OpenAI

from llm_interface.config import OPENAI_API_KEY, OPENAI_ENDPOINT


ERROR_CALLING_LLM = 'Error calling LLM'


def _array_to_jpeg_bytes(image: np.ndarray) -> bytes:
  """Converts a numpy array into a byte string for a JPEG image."""
  image = Image.fromarray(image)
  in_mem_file = io.BytesIO()
  image.save(in_mem_file, format='JPEG')
  # Reset file pointer to start
  in_mem_file.seek(0)
  img_bytes = in_mem_file.read()
  return img_bytes


class LlmWrapper(abc.ABC):
  """Abstract interface for (text only) LLM."""

  @abc.abstractmethod
  def predict(
      self,
      text_prompt: str,
  ) -> tuple[str, Any]:
    """Calling multimodal LLM with a prompt and a list of images.

    Args:
      text_prompt: Text prompt.

    Returns:
      Text output and raw output.
    """


class MultimodalLlmWrapper(abc.ABC):
  """Abstract interface for Multimodal LLM."""

  @abc.abstractmethod
  def predict_mm(
      self, text_prompt: str, images: list[np.ndarray]
  ) -> tuple[str, Any]:
    """Calling multimodal LLM with a prompt and a list of images.

    Args:
      text_prompt: Text prompt.
      images: List of images as numpy ndarray.

    Returns:
      Text output and raw output.
    """


SAFETY_SETTINGS_BLOCK_NONE = {
    types.HarmCategory.HARM_CATEGORY_HARASSMENT: (
        types.HarmBlockThreshold.BLOCK_NONE
    ),
    types.HarmCategory.HARM_CATEGORY_HATE_SPEECH: (
        types.HarmBlockThreshold.BLOCK_NONE
    ),
    types.HarmCategory.HARM_CATEGORY_SEXUALLY_EXPLICIT: (
        types.HarmBlockThreshold.BLOCK_NONE
    ),
    types.HarmCategory.HARM_CATEGORY_DANGEROUS_CONTENT: (
        types.HarmBlockThreshold.BLOCK_NONE
    ),
}


class GeminiGcpWrapper(LlmWrapper, MultimodalLlmWrapper):
  """Gemini GCP interface."""

  def __init__(
      self,
      model_name: str | None = None,
      max_retry: int = 3,
      temperature: float = 0.0,
      top_p: float = 0.95,
      enable_safety_checks: bool = True,
  ):
    if 'GCP_API_KEY' not in os.environ:
      raise RuntimeError('GCP API key not set.')
    genai.configure(api_key=os.environ['GCP_API_KEY'])
    self.llm = genai.GenerativeModel(
        model_name,
        safety_settings=None
        if enable_safety_checks
        else SAFETY_SETTINGS_BLOCK_NONE,
        generation_config=generation_types.GenerationConfig(
            temperature=temperature, top_p=top_p, max_output_tokens=1000
        ),
    )
    if max_retry <= 0:
      max_retry = 3
      print('Max_retry must be positive. Reset it to 3')
    self.max_retry = min(max_retry, 5)

  def predict(
      self,
      text_prompt: str,
      enable_safety_checks: bool = True,
      generation_config: generation_types.GenerationConfigType | None = None,
  ) -> tuple[str, Any, Any]:
    return self.predict_mm(
        text_prompt, [], enable_safety_checks, generation_config
    )

  def predict_mm(
      self,
      text_prompt: str,
      images: list[np.ndarray],
      enable_safety_checks: bool = True,
      generation_config: generation_types.GenerationConfigType | None = None,
  ) -> tuple[str, Any, Any]:
    counter = self.max_retry
    retry_delay = 1.0
    while counter > 0:
      try:
        output = self.llm.generate_content(
            [text_prompt] + [Image.fromarray(image) for image in images],
            safety_settings=None
            if enable_safety_checks
            else SAFETY_SETTINGS_BLOCK_NONE,
            generation_config=generation_config,
        )
        return output.text, None, output
      except Exception as e:  # pylint: disable=broad-exception-caught
        counter -= 1
        print('Error calling LLM, will retry in {retry_delay} seconds')
        print(e)
        if counter > 0:
          # Expo backoff
          time.sleep(retry_delay)
          retry_delay *= 2
    return ERROR_CALLING_LLM, None, None


if OPENAI_API_KEY:
  os.environ.setdefault('OPENAI_API_KEY', OPENAI_API_KEY)
if OPENAI_ENDPOINT:
  os.environ.setdefault('OPENAI_ENDPOINT', OPENAI_ENDPOINT)
OPENAI_ENDPOINT = os.environ.get('OPENAI_ENDPOINT', None)
OPENAI_API_KEY = os.environ.get('OPENAI_API_KEY', None)

OPENAI_COMPATIBLE_VISION_MODELS = frozenset({
    'gpt-4o',
    'gpt-4o-mini',
    'gpt-4-turbo',
    'gpt-4-turbo-v',
    'gpt-5',
    'gpt-5-mini',
    'qwen3-vl-30b-a3b-instruct',
    'qwen3-vl-30b-a3b-thinking',
    'qwen2.5-vl-72b-instruct',
    'qwen2.5-vl-7b-instruct',
    'qwen2.5-vl-3b-instruct',
    'qwen2.5-vl-32b-instruct',
    'qwen3-vl-235b-a22b-instruct',
    'doubao-seed-2-0-pro-260215',
    'gui-plus-2026-02-26',
})

THINKING_BUDGET_BY_MODEL = {
    'qwen3.8-flash': 1500,
}


def _final_message_content(message: Any) -> str:
  """Returns the reply text, ignoring provider reasoning fields."""
  content = getattr(message, 'content', None)
  if isinstance(content, str) and content.strip():
    return content
  reasoning_present = bool(getattr(message, 'reasoning_content', None))
  detail = ' (reasoning_content was present)' if reasoning_present else ''
  raise ValueError(
      f'LLM response did not contain final message content{detail}'
  )


class _CallDeadlineExceeded(Exception):
  """The reply was still arriving when CALL_DEADLINE_SECONDS ran out."""


TIMEOUT_ERRORS = (APITimeoutError, httpx.TimeoutException, _CallDeadlineExceeded)


def _endpoint_rejected_streaming(exc: Exception) -> bool:
  """True for a 400 error naming the stream parameters."""
  return isinstance(exc, BadRequestError) and 'stream' in str(exc).lower()


def _assemble_streamed_completion(stream, deadline_seconds: float, started: float):
  """Joins a streamed chat completion back into one ChatCompletion.

  Raises _CallDeadlineExceeded when chunks are still arriving past the
  deadline. Streamed reasoning text is dropped; only its length is kept.
  """
  from openai.types.chat import ChatCompletion, ChatCompletionMessage
  from openai.types.chat.chat_completion import Choice

  content, reasoning_chars = [], 0
  finish_reason, usage, chunks = None, None, 0
  chunk_id, model, created = None, None, None
  try:
    for chunk in stream:
      chunks += 1
      now = time.perf_counter()
      if now - started > deadline_seconds:
        raise _CallDeadlineExceeded(
            f'reply still arriving {now - started:.0f} s after the request '
            f'(deadline {deadline_seconds:.0f} s, {chunks} chunks so far)'
        )
      if getattr(chunk, 'usage', None) is not None:
        usage = chunk.usage
      chunk_id = chunk_id or getattr(chunk, 'id', None)
      model = model or getattr(chunk, 'model', None)
      created = created or getattr(chunk, 'created', None)
      for choice in getattr(chunk, 'choices', None) or []:
        delta = getattr(choice, 'delta', None)
        if delta is None:
          continue
        piece = getattr(delta, 'content', None)
        if piece:
          content.append(piece)
        thought = getattr(delta, 'reasoning_content', None)
        if thought:
          reasoning_chars += len(thought)
        if getattr(choice, 'finish_reason', None):
          finish_reason = choice.finish_reason
  finally:
    close = getattr(stream, 'close', None)
    if callable(close):
      try:
        close()
      except Exception:  # pylint: disable=broad-exception-caught
        pass
  extra = {}
  if reasoning_chars:
    extra['reasoning_content'] = (
        f'[{reasoning_chars} chars of reasoning streamed, not stored]'
    )
  message = ChatCompletionMessage.construct(
      role='assistant', content=''.join(content) or None, **extra
  )
  response = ChatCompletion.construct(
      id=chunk_id or '',
      object='chat.completion',
      created=created or int(time.time()),
      model=model or '',
      choices=[
          Choice.construct(
              index=0, finish_reason=finish_reason or 'stop', message=message
          )
      ],
      usage=usage,
  )
  return response


class Gpt4Wrapper(LlmWrapper, MultimodalLlmWrapper):
  """Client for an OpenAI-compatible chat-completions endpoint.

  predict and predict_mm return (text, None, raw_response), or
  (ERROR_CALLING_LLM, None, None) when every attempt failed.

  Attributes:
    max_retry: Max number of retries when some error happens.
    temperature: The temperature parameter in LLM to control result stability.
    model_name: Model to request; only vision models receive images.
    service_name: Must be 'openai' (OPENAI_ENDPOINT and OPENAI_API_KEY).
    thinking_budget: Overrides THINKING_BUDGET_BY_MODEL for the models listed
      there; None keeps the table value.
  """

  RETRY_WAITING_SECONDS = 1
  STREAM_REPLIES = True
  CONNECT_TIMEOUT_SECONDS = 20.0
  STREAM_IDLE_SECONDS = 45.0
  CALL_DEADLINE_SECONDS = 300.0
  MAX_TIMEOUT_ATTEMPTS = 2

  def __init__(
      self,
      model_name: str,
      service_name: str = 'openai',
      max_retry: int = 100,
      temperature: float = 0.0,
  ):
    if max_retry <= 0:
      max_retry = 3
      print('Max_retry must be positive. Reset it to 3')
    self.max_retry = max_retry
    self.temperature = temperature
    self.model_name = model_name
    self.service_name = service_name
    self._stream = self.STREAM_REPLIES
    self.thinking_budget = None

  @classmethod
  def encode_image(cls, image: np.ndarray) -> str:
    return base64.b64encode(_array_to_jpeg_bytes(image)).decode('utf-8')

  def predict(
      self,
      text_prompt: str,
  ) -> tuple[str, Any, Any]:
    return self.predict_mm(text_prompt, [])

  def predict_mm(
      self, text_prompt: str, images: list[np.ndarray]
  ) -> tuple[str, Any, Any]:
    payload = {
        'model': self.model_name,
        'temperature': self.temperature,
        'messages': [{
            'role': 'user',
            'content': [
                {'type': 'text', 'text': text_prompt},
            ],
        }],
    }

    if self.model_name in OPENAI_COMPATIBLE_VISION_MODELS:
      for image in images:
        payload['messages'][0]['content'].append({
            'type': 'image_url',
            'image_url': {
                'url': f'data:image/jpeg;base64,{self.encode_image(image)}'
            },
        })

    counter = self.max_retry
    wait_seconds = self.RETRY_WAITING_SECONDS
    consecutive_timeouts = 0

    if self.service_name != 'openai':
      raise ValueError('Unknown service name: %s' % self.service_name)
    # max_retries=0: retries and timeouts are handled by the loop below.
    client = OpenAI(
        api_key=OPENAI_API_KEY, base_url=OPENAI_ENDPOINT, max_retries=0
    )
    self.deployment = self.model_name

    while counter > 0:
      token_kwargs = {}
      if self.model_name in ['gpt-5', 'gpt-5-mini']:
        token_kwargs['max_completion_tokens'] = 15000
        self.temperature = 1.0
      elif self.model_name in (
          'doubao-seed-2-0-pro-260215',
          'gui-plus-2026-02-26',
      ):
        # Reasoning tokens share this output budget.
        token_kwargs['max_tokens'] = 15000
      else:
        token_kwargs['max_tokens'] = 2000
      thinking_budget = THINKING_BUDGET_BY_MODEL.get(self.model_name)
      if thinking_budget and self.thinking_budget is not None:
        thinking_budget = self.thinking_budget
      if thinking_budget:
        token_kwargs['extra_body'] = {'thinking_budget': thinking_budget}

      try:
        response = self._create_chat_completion(
            client, payload['messages'], token_kwargs
        )
        if response and hasattr(response, 'choices'):
          message_content = _final_message_content(
              response.choices[0].message
          )
          return (
              message_content,
              None,
              response,
          )
        print(
            'Error calling OpenAI API with error message: '
            + response['error']['message']
        )
        time.sleep(wait_seconds)
      except Exception as e:  # pylint: disable=broad-exception-caught
        # Want to catch all exceptions happened during LLM calls.
        if self._stream and _endpoint_rejected_streaming(e):
          print(
              f'[WARN] endpoint rejected streaming ({e}); '
              'falling back to plain requests'
          )
          self._stream = False
        if isinstance(e, TIMEOUT_ERRORS):
          consecutive_timeouts += 1
          if consecutive_timeouts >= self.MAX_TIMEOUT_ATTEMPTS:
            print(
                f'[ERROR] {consecutive_timeouts} consecutive request '
                f'timeouts ({e}); giving up this call.'
            )
            return ERROR_CALLING_LLM, None, None
        else:
          consecutive_timeouts = 0
        time.sleep(wait_seconds)
        counter -= 1
        print('Error calling LLM, will retry soon...')
        print(e)
    return ERROR_CALLING_LLM, None, None

  def _create_chat_completion(self, client, messages, token_kwargs):
    """Sends one request, streamed unless the endpoint rejected streaming."""
    started = time.perf_counter()
    if not self._stream:
      return client.chat.completions.create(
          timeout=self.CALL_DEADLINE_SECONDS,
          messages=messages,
          model=self.deployment,
          temperature=self.temperature,
          **token_kwargs,
      )
    stream = client.chat.completions.create(
        timeout=httpx.Timeout(
            self.CALL_DEADLINE_SECONDS,
            connect=self.CONNECT_TIMEOUT_SECONDS,
            read=self.STREAM_IDLE_SECONDS,
        ),
        messages=messages,
        model=self.deployment,
        temperature=self.temperature,
        stream=True,
        stream_options={'include_usage': True},
        **token_kwargs,
    )
    return _assemble_streamed_completion(
        stream, self.CALL_DEADLINE_SECONDS, started
    )


==> anc/code/android_world/agents/m3a.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""A Multimodal Autonomous Agent for Android (M3A)."""

import time
from android_world.agents import agent_utils
from android_world.agents import base_agent
from android_world.agents import infer
from android_world.agents import m3a_utils
from android_world.env import interface
from android_world.env import json_action
from android_world.env import representation_utils

PROMPT_PREFIX = (
    'You are an agent who can operate an Android phone on behalf of a user.'
    " Based on user's goal/request, you may\n"
    '- Answer back if the request/goal is a question (or a chat message),'
    ' like user asks "What is my schedule for today?".\n'
    '- Complete some tasks described in the requests/goals by'
    ' performing actions (step by step) on the phone.\n\n'
    'When given a user request, you will try to complete it step by step.'
    ' At each step, you will be given the current screenshot (including the'
    ' original screenshot and the same screenshot with bounding'
    ' boxes and numeric indexes added to some UI elements) and a history of'
    ' what you have done (in text). Based on these pieces of information and'
    ' the goal, you must choose to perform one of the'
    ' action in the following list (action description followed by the JSON'
    ' format) by outputing the action in the correct JSON format.\n'
    '- If you think the task has been completed, finish the task by using the'
    ' status action with complete as goal_status:'
    ' `{{"action_type": "status", "goal_status": "complete"}}`\n'
    "- If you think the task is not feasible (including cases like you don't"
    ' have enough information or can not perform some necessary actions),'
    ' finish by using the `status` action with infeasible as goal_status:'
    ' `{{"action_type": "status", "goal_status": "infeasible"}}`\n'
    "- Answer user's question:"
    ' `{{"action_type": "answer", "text": "<answer_text>"}}`\n'
    '- Click/tap on an element on the screen. We have added marks (bounding'
    ' boxes with numeric indexes on their TOP LEFT corner) to most of the UI'
    ' elements in the screenshot, use the numeric index to indicate which'
    ' element you want to click:'
    ' `{{"action_type": "click", "index": <target_index>}}`.\n'
    '- Long press on an element on the screen, similar with the click action'
    ' above, use the numeric label on the bounding box to indicate which'
    ' element you want to long press:'
    ' `{{"action_type": "long_press", "index": <target_index>}}`.\n'
    '- Type text into a text field (this action contains clicking the text'
    ' field, typing in the text and pressing the enter, so no need to click on'
    ' the target field to start), use the numeric label'
    ' on the bounding box to indicate the target text field:'
    ' `{{"action_type": "input_text", "text": <text_input>,'
    ' "index": <target_index>}}`\n'
    '- Press the Enter key: `{{"action_type": "keyboard_enter"}}`\n'
    '- Navigate to the home screen: `{{"action_type": "navigate_home"}}`\n'
    '- Navigate back: `{{"action_type": "navigate_back"}}`\n'
    '- Scroll the screen or a scrollable UI element in one of the four'
    ' directions, use the same numeric index as above if you want to scroll a'
    ' specific UI element, leave it empty when scroll the whole screen:'
    ' `{{"action_type": "scroll", "direction": <up, down, left, right>,'
    ' "index": <optional_target_index>}}`\n'
    '- Open an app (nothing will happen if the app is not'
    ' installed): `{{"action_type": "open_app", "app_name": <name>}}`\n'
    '- Wait for the screen to update: `{{"action_type": "wait"}}`\n'
)


GUIDANCE = (
    'Here are some useful guidelines you need to follow:\n'
    'General:\n'
    '- Usually there will be multiple ways to complete a task, pick the'
    ' easiest one. Also when something does not work as expected (due'
    ' to various reasons), sometimes a simple retry can solve the problem,'
    " but if it doesn't (you can see that from the history),"
    ' SWITCH to other solutions.\n'
    '- Sometimes you may need to navigate the phone to gather information'
    ' needed to complete the task, for example if user asks'
    ' "what is my schedule tomorrow", then you may want to open the calendar'
    ' app (using the `open_app` action), look up information there, answer'
    " user's question (using the `answer` action) and finish (using"
    ' the `status` action with complete as goal_status).\n'
    '- For requests that are questions (or chat messages), remember to use'
    ' the `answer` action to reply to user explicitly before finish!'
    ' Merely displaying the answer on the screen is NOT sufficient (unless'
    ' the goal is something like "show me ...").\n'
    '- If the desired state is already achieved (e.g., enabling Wi-Fi when'
    " it's already on), you can just complete the task.\n"
    'Action Related:\n'
    '- Use the `open_app` action whenever you want to open an app'
    ' (nothing will happen if the app is not installed), do not use the'
    ' app drawer to open an app unless all other ways have failed.\n'
    '- Use the `input_text` action whenever you want to type'
    ' something (including password) instead of clicking characters on the'
    ' keyboard one by one. Sometimes there is some default text in the text'
    ' field you want to type in, remember to delete them before typing.\n'
    '- For `click`, `long_press` and `input_text`, the index parameter you'
    ' pick must be VISIBLE in the screenshot and also in the UI element'
    ' list given to you (some elements in the list may NOT be visible on'
    ' the screen so you can not interact with them).\n'
    '- Consider exploring the screen by using the `scroll`'
    ' action with different directions to reveal additional content.\n'
    '- The direction parameter for the `scroll` action can be confusing'
    " sometimes as it's opposite to swipe, for example, to view content at the"
    ' bottom, the `scroll` direction should be set to "down". It has been'
    ' observed that you have difficulties in choosing the correct direction, so'
    ' if one does not work, try the opposite as well.\n'
    'Text Related Operations:\n'
    '- Normally to select certain text on the screen: <i> Enter text selection'
    ' mode by long pressing the area where the text is, then some of the words'
    ' near the long press point will be selected (highlighted with two pointers'
    ' indicating the range) and usually a text selection bar will also appear'
    ' with options like `copy`, `paste`, `select all`, etc.'
    ' <ii> Select the exact text you need. Usually the text selected from the'
    ' previous step is NOT the one you want, you need to adjust the'
    ' range by dragging the two pointers. If you want to select all text in'
    ' the text field, simply click the `select all` button in the bar.\n'
    "- At this point, you don't have the ability to drag something around the"
    ' screen, so in general you can not select arbitrary text.\n'
    '- To delete some text: the most traditional way is to place the cursor'
    ' at the right place and use the backspace button in the keyboard to'
    ' delete the characters one by one (can long press the backspace to'
    ' accelerate if there are many to delete). Another approach is to first'
    ' select the text you want to delete, then click the backspace button'
    ' in the keyboard.\n'
    '- To copy some text: first select the exact text you want to copy, which'
    ' usually also brings up the text selection bar, then click the `copy`'
    ' button in bar.\n'
    '- To paste text into a text box, first long press the'
    ' text box, then usually the text selection bar will appear with a'
    ' `paste` button in it.\n'
    '- When typing into a text field, sometimes an auto-complete dropdown'
    ' list will appear. This usually indicating this is a enum field and you'
    ' should try to select the best match by clicking the corresponding one'
    ' in the list.\n'
)


ACTION_SELECTION_PROMPT_TEMPLATE = (
    PROMPT_PREFIX
    + '\nThe current user goal/request is: {goal}\n\n'
    'Here is a history of what you have done so far:\n{history}\n\n'
    'The current screenshot and the same screenshot with bounding boxes'
    ' and labels added are also given to you.\n'
    'Here is a list of detailed'
    ' information for some of the UI elements (notice that some elements in'
    ' this list may not be visible in the current screen and so you can not'
    ' interact with it, can try to scroll the screen to reveal it first),'
    ' the numeric indexes are'
    ' consistent with the ones in the labeled screenshot:\n{ui_elements}\n'
    + GUIDANCE
    + '{additional_guidelines}'
    + '\nNow output an action from the above list in the correct JSON format,'
    ' following the reason why you do that. Your answer should look like:\n'
    'Reason: ...\nAction: {{"action_type":...}}\n\n'
    'Your Answer:\n'
)


SUMMARY_PROMPT_TEMPLATE = (
    PROMPT_PREFIX
    + '\nThe (overall) user goal/request is: {goal}\n'
    'Now I want you to summerize the latest step.\n'
    'You will be given the screenshot before you performed the action (which'
    ' has a text label "before" on the bottom right), the action you chose'
    ' (together with the reason) and the screenshot after the action was'
    ' performed (which has a text label "after" on the bottom right).\n'
    'Also here is the list of detailed information for some UI elements'
    ' in the before screenshot:\n{before_elements}\n'
    'Here is the list for the after screenshot:\n{after_elements}\n'
    'This is the action you picked: {action}\n'
    'Based on the reason: {reason}\n\n'
    'By comparing the two screenshots (plus the UI element lists) and the'
    ' action performed, give a brief summary of this step. This summary'
    ' will be added to action history and used in future action selection,'
    ' so try to include essential information you think that will be most'
    ' useful for future action selections like what you'
    ' intended to do, why, if it worked as expected, if not'
    ' what might be the reason (be critical, the action/reason might be'
    ' wrong), what should/should not be done next and so on. Some more'
    ' rules/tips you should follow:\n'
    '- Keep it short (better less than 50 words) and in a single line\n'
    "- Some actions (like `answer`, `wait`) don't involve screen change,"
    ' you can just assume they work as expected.\n'
    '- Given this summary will be added into action history, it can be used as'
    ' memory to include information that needs to be remembered, or shared'
    ' between different apps.\n\n'
    'Summary of this step: '
)


def _generate_ui_element_description(
    ui_element: representation_utils.UIElement, index: int
) -> str:
  """Generate a description for a given UI element with important information.

  Args:
    ui_element: UI elements for the current screen.
    index: The numeric index for the UI element.

  Returns:
    The description for the UI element.
  """
  element_description = f'UI element {index}: {{"index": {index}, '
  if ui_element.text:
    element_description += f'"text": "{ui_element.text}", '
  if ui_element.content_description:
    element_description += (
        f'"content_description": "{ui_element.content_description}", '
    )
  if ui_element.hint_text:
    element_description += f'"hint_text": "{ui_element.hint_text}", '
  if ui_element.tooltip:
    element_description += f'"tooltip": "{ui_element.tooltip}", '
  element_description += (
      f'"is_clickable": {"True" if ui_element.is_clickable else "False"}, '
  )
  element_description += (
      '"is_long_clickable":'
      f' {"True" if ui_element.is_long_clickable else "False"}, '
  )
  element_description += (
      f'"is_editable": {"True" if ui_element.is_editable else "False"}, '
  )
  if ui_element.is_scrollable:
    element_description += '"is_scrollable": True, '
  if ui_element.is_focusable:
    element_description += '"is_focusable": True, '
  element_description += (
      f'"is_selected": {"True" if ui_element.is_selected else "False"}, '
  )
  element_description += (
      f'"is_checked": {"True" if ui_element.is_checked else "False"}, '
  )
  return element_description[:-2] + '}'


def _generate_ui_elements_description_list(
    ui_elements: list[representation_utils.UIElement],
    screen_width_height_px: tuple[int, int],
) -> str:
  """Generate concise information for a list of UIElement.

  Args:
    ui_elements: UI elements for the current screen.
    screen_width_height_px: The height and width of the screen in pixels.

  Returns:
    Concise information for each UIElement.
  """
  tree_info = ''
  for index, ui_element in enumerate(ui_elements):
    if m3a_utils.validate_ui_element(ui_element, screen_width_height_px):
      tree_info += _generate_ui_element_description(ui_element, index) + '\n'
  return tree_info


def _action_selection_prompt(
    goal: str,
    history: list[str],
    ui_elements: str,
    additional_guidelines: list[str] | None = None,
) -> str:
  """Generate the prompt for the action selection.

  Args:
    goal: The current goal.
    history: Summaries for previous steps.
    ui_elements: A list of descriptions for the UI elements.
    additional_guidelines: Task specific guidelines.

  Returns:
    The text prompt for action selection that will be sent to gpt4v.
  """
  if history:
    history = '\n'.join(history)
  else:
    history = 'You just started, no action has been performed yet.'

  extra_guidelines = ''
  if additional_guidelines:
    extra_guidelines = 'For The Current Task:\n'
    for guideline in additional_guidelines:
      extra_guidelines += f'- {guideline}\n'

  return ACTION_SELECTION_PROMPT_TEMPLATE.format(
      goal=goal,
      history=history,
      ui_elements=ui_elements if ui_elements else 'Not available',
      additional_guidelines=extra_guidelines,
  )


def _summarize_prompt(
    action: str,
    reason: str,
    goal: str,
    before_elements: str,
    after_elements: str,
) -> str:
  """Generate the prompt for the summarization step.

  Args:
    action: Action picked.
    reason: The reason to pick the action.
    goal: The overall goal.
    before_elements: Information for UI elements on the before screenshot.
    after_elements: Information for UI elements on the after screenshot.

  Returns:
    The text prompt for summarization that will be sent to gpt4v.
  """
  return SUMMARY_PROMPT_TEMPLATE.format(
      goal=goal,
      before_elements=before_elements,
      after_elements=after_elements,
      action=action,
      reason=reason,
  )


class M3A(base_agent.EnvironmentInteractingAgent):
  """M3A which stands for Multimodal Autonomous Agent for Android."""

  def __init__(
      self,
      env: interface.AsyncEnv,
      llm: infer.MultimodalLlmWrapper,
      name: str = 'M3A',
      wait_after_action_seconds: float = 2.0,
  ):
    """Initializes a M3A Agent.

    Args:
      env: The environment.
      llm: The multimodal LLM wrapper.
      name: The agent name.
      wait_after_action_seconds: Seconds to wait for the screen to stablize
        after executing an action
    """
    super().__init__(env, name)
    self.llm = llm
    self.history = []
    self.additional_guidelines = None
    self.wait_after_action_seconds = wait_after_action_seconds

  def set_task_guidelines(self, task_guidelines: list[str]) -> None:
    self.additional_guidelines = task_guidelines

  def reset(self, go_home_on_reset: bool = False):
    super().reset(go_home_on_reset)
    # Hide the coordinates on screen which might affect the vision model.
    self.env.hide_automation_ui()
    self.history = []

  def step(self, goal: str) -> base_agent.AgentInteractionResult:
    step_data = {
        'raw_screenshot': None,
        'before_screenshot_with_som': None,
        'after_screenshot_with_som': None,
        'action_prompt': None,
        'action_output': None,
        'action_output_json': None,
        'action_reason': None,
        'action_raw_response': None,
        'summary_prompt': None,
        'summary': None,
        'summary_raw_response': None,
    }
    print('----------step ' + str(len(self.history) + 1))

    state = self.get_post_transition_state()
    logical_screen_size = self.env.logical_screen_size
    orientation = self.env.orientation
    physical_frame_boundary = self.env.physical_frame_boundary

    before_ui_elements = state.ui_elements
    before_ui_elements_list = _generate_ui_elements_description_list(
        before_ui_elements, logical_screen_size
    )
    step_data['raw_screenshot'] = state.pixels.copy()
    before_screenshot = state.pixels.copy()
    for index, ui_element in enumerate(before_ui_elements):
      if m3a_utils.validate_ui_element(ui_element, logical_screen_size):
        m3a_utils.add_ui_element_mark(
            before_screenshot,
            ui_element,
            index,
            logical_screen_size,
            physical_frame_boundary,
            orientation,
        )
    step_data['before_screenshot_with_som'] = before_screenshot.copy()

    action_prompt = _action_selection_prompt(
        goal,
        [
            'Step ' + str(i + 1) + '- ' + step_info['summary']
            for i, step_info in enumerate(self.history)
        ],
        before_ui_elements_list,
        self.additional_guidelines,
    )
    step_data['action_prompt'] = action_prompt
    action_output, is_safe, raw_response = self.llm.predict_mm(
        action_prompt,
        [
            step_data['raw_screenshot'],
            before_screenshot,
        ],
    )

    if is_safe == False:  # pylint: disable=singleton-comparison
      #  is_safe could be None
      action_output = """Reason: Triggered LLM safety classifier.
Action: {"action_type": "status", "goal_status": "infeasible"}"""

    if not raw_response:
      raise RuntimeError('Error calling LLM in action selection phase.')
    step_data['action_output'] = action_output
    step_data['action_raw_response'] = raw_response

    reason, action = m3a_utils.parse_reason_action_output(action_output)

    # If the output is not in the right format, add it to step summary which
    # will be passed to next step and return.
    if (not reason) or (not action):
      print('Action prompt output is not in the correct format.')
      step_data['summary'] = (
          'Output for action selection is not in the correct format, so no'
          ' action is performed.'
      )
      self.history.append(step_data)

      return base_agent.AgentInteractionResult(
          False,
          step_data,
      )

    print('Action: ' + action)
    print('Reason: ' + reason)
    step_data['action_reason'] = reason

    try:
      converted_action = json_action.JSONAction(
          **agent_utils.extract_json(action),
      )
      step_data['action_output_json'] = converted_action
    except Exception as e:  # pylint: disable=broad-exception-caught
      print('Failed to convert the output to a valid action.')
      print(str(e))
      step_data['summary'] = (
          'Can not parse the output to a valid action. Please make sure to pick'
          ' the action from the list with required parameters (if any) in the'
          ' correct JSON format!'
      )
      self.history.append(step_data)

      return base_agent.AgentInteractionResult(
          False,
          step_data,
      )

    action_index = converted_action.index
    num_ui_elements = len(before_ui_elements)
    if (
        converted_action.action_type
        in ['click', 'long_press', 'input_text', 'scroll']
        and action_index is not None
    ):
      if action_index >= num_ui_elements:
        print(
            f'Index out of range, prediction index is {action_index}, but the'
            f' UI element list only has {num_ui_elements} elements.'
        )
        step_data['summary'] = (
            'The parameter index is out of range. Remember the index must be in'
            ' the UI element list!'
        )
        self.history.append(step_data)
        return base_agent.AgentInteractionResult(False, step_data)

      # Add mark to the target element.
      m3a_utils.add_ui_element_mark(
          step_data['raw_screenshot'],
          before_ui_elements[action_index],
          action_index,
          logical_screen_size,
          physical_frame_boundary,
          orientation,
      )

    if converted_action.action_type == 'status':
      if converted_action.goal_status == 'infeasible':
        print('Agent stopped since it thinks mission impossible.')
      step_data['summary'] = 'Agent thinks the request has been completed.'
      self.history.append(step_data)
      return base_agent.AgentInteractionResult(
          True,
          step_data,
      )

    if converted_action.action_type == 'answer':
      print('Agent answered with: ' + converted_action.text)

    try:
      self.env.execute_action(converted_action)
    except Exception as e:  # pylint: disable=broad-exception-caught
      print('Failed to execute action.')
      print(str(e))
      step_data['summary'] = (
          'Can not execute the action, make sure to select the action with'
          ' the required parameters (if any) in the correct JSON format!'
      )
      return base_agent.AgentInteractionResult(
          False,
          step_data,
      )

    time.sleep(self.wait_after_action_seconds)

    state = self.env.get_state(wait_to_stabilize=False)
    logical_screen_size = self.env.logical_screen_size
    orientation = self.env.orientation
    physical_frame_boundary = self.env.physical_frame_boundary
    after_ui_elements = state.ui_elements
    after_ui_elements_list = _generate_ui_elements_description_list(
        after_ui_elements, logical_screen_size
    )
    after_screenshot = state.pixels.copy()
    for index, ui_element in enumerate(after_ui_elements):
      if m3a_utils.validate_ui_element(ui_element, logical_screen_size):
        m3a_utils.add_ui_element_mark(
            after_screenshot,
            ui_element,
            index,
            logical_screen_size,
            physical_frame_boundary,
            orientation,
        )

    m3a_utils.add_screenshot_label(
        step_data['before_screenshot_with_som'], 'before'
    )
    m3a_utils.add_screenshot_label(after_screenshot, 'after')
    step_data['after_screenshot_with_som'] = after_screenshot.copy()

    summary_prompt = _summarize_prompt(
        action,
        reason,
        goal,
        before_ui_elements_list,
        after_ui_elements_list,
    )
    summary, is_safe, raw_response = self.llm.predict_mm(
        summary_prompt,
        [
            before_screenshot,
            after_screenshot,
        ],
    )

    if is_safe == False:  # pylint: disable=singleton-comparison
      #  is_safe could be None
      summary = """Summary triggered LLM safety classifier."""

    if not raw_response:
      print(
          'Error calling LLM in summarization phase. This should not happen: '
          f'{summary}'
      )
      step_data['summary'] = (
          'Some error occurred calling LLM during summarization phase: %s'
          % summary
      )
      self.history.append(step_data)
      return base_agent.AgentInteractionResult(
          False,
          step_data,
      )

    step_data['summary_prompt'] = summary_prompt
    step_data['summary'] = f'Action selected: {action}. {summary}'
    print('Summary: ' + summary)
    step_data['summary_raw_response'] = raw_response

    self.history.append(step_data)
    return base_agent.AgentInteractionResult(
        False,
        step_data,
    )


==> anc/code/android_world/agents/m3a_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for M3A."""

import base64
import re
from typing import Any, Optional
from android_world.env import representation_utils
import cv2
import numpy as np


def _logical_to_physical(
    logical_coordinates: tuple[int, int],
    logical_screen_size: tuple[int, int],
    physical_frame_boundary: tuple[int, int, int, int],
    orientation: int,
) -> tuple[int, int]:
  """Convert logical coordinates to physical coordinates.

  Args:
    logical_coordinates: The logical coordinates for the point.
    logical_screen_size: The logical screen size.
    physical_frame_boundary: The physical coordinates in portrait orientation
      for the upper left and lower right corner for the frame.
    orientation: The current screen orientation.

  Returns:
    The physical coordinate for the point in portrait orientation.

  Raises:
    ValueError: If the orientation is not valid.
  """
  x, y = logical_coordinates
  px0, py0, px1, py1 = physical_frame_boundary
  px, py = px1 - px0, py1 - py0
  lx, ly = logical_screen_size
  if orientation == 0:
    return (int(x * px / lx) + px0, int(y * py / ly) + py0)
  if orientation == 1:
    return (px - int(y * px / ly) + px0, int(x * py / lx) + py0)
  if orientation == 2:
    return (px - int(x * px / lx) + px0, py - int(y * py / ly) + py0)
  if orientation == 3:
    return (int(y * px / ly) + px0, py - int(x * py / lx) + py0)
  print('Invalid orientation.')
  raise ValueError('Unsupported orientation.')


def _ui_element_logical_corner(
    ui_element: representation_utils.UIElement, orientation: int
) -> list[tuple[int, int]]:
  """Get logical coordinates for corners of a given UI element.

  Args:
    ui_element: The corresponding UI element.
    orientation: The current orientation.

  Returns:
    Logical coordinates for upper left and lower right corner for the UI
    element.

  Raises:
    ValueError: If bounding box is missing.
    ValueError: If orientation is not valid.
  """
  if ui_element.bbox_pixels is None:
    raise ValueError('UI element does not have bounding box.')
  if orientation == 0:
    return [
        (int(ui_element.bbox_pixels.x_min), int(ui_element.bbox_pixels.y_min)),
        (int(ui_element.bbox_pixels.x_max), int(ui_element.bbox_pixels.y_max)),
    ]
  if orientation == 1:
    return [
        (int(ui_element.bbox_pixels.x_min), int(ui_element.bbox_pixels.y_max)),
        (int(ui_element.bbox_pixels.x_max), int(ui_element.bbox_pixels.y_min)),
    ]
  if orientation == 2:
    return [
        (int(ui_element.bbox_pixels.x_max), int(ui_element.bbox_pixels.y_max)),
        (int(ui_element.bbox_pixels.x_min), int(ui_element.bbox_pixels.y_min)),
    ]
  if orientation == 3:
    return [
        (int(ui_element.bbox_pixels.x_max), int(ui_element.bbox_pixels.y_min)),
        (int(ui_element.bbox_pixels.x_min), int(ui_element.bbox_pixels.y_max)),
    ]
  raise ValueError('Unsupported orientation.')


def add_ui_element_mark(
    screenshot: np.ndarray,
    ui_element: representation_utils.UIElement,
    index: int,
    logical_screen_size: tuple[int, int],
    physical_frame_boundary: tuple[int, int, int, int],
    orientation: int,
):
  """Add mark (a bounding box plus index) for a UI element in the screenshot.

  Args:
    screenshot: The screenshot as a numpy ndarray.
    ui_element: The UI element to be marked.
    index: The numeric index for the UI element.
    logical_screen_size: The logical screen size.
    physical_frame_boundary: The physical coordinates in portrait orientation
      for the upper left and lower right corner for the frame.
    orientation: The current screen orientation.
  """
  if ui_element.bbox_pixels:
    upper_left_logical, lower_right_logical = _ui_element_logical_corner(
        ui_element, orientation
    )
    upper_left_physical = _logical_to_physical(
        upper_left_logical,
        logical_screen_size,
        physical_frame_boundary,
        orientation,
    )
    lower_right_physical = _logical_to_physical(
        lower_right_logical,
        logical_screen_size,
        physical_frame_boundary,
        orientation,
    )

    cv2.rectangle(
        screenshot,
        upper_left_physical,
        lower_right_physical,
        color=(0, 255, 0),
        thickness=2,
    )
    screenshot[
        upper_left_physical[1] + 1 : upper_left_physical[1] + 25,
        upper_left_physical[0] + 1 : upper_left_physical[0] + 35,
        :,
    ] = (255, 255, 255)
    cv2.putText(
        screenshot,
        str(index),
        (
            upper_left_physical[0] + 1,
            upper_left_physical[1] + 20,
        ),
        cv2.FONT_HERSHEY_SIMPLEX,
        0.7,
        (0, 0, 0),
        thickness=2,
    )


def add_screenshot_label(screenshot: np.ndarray, label: str):
  """Add a text label to the right bottom of the screenshot.

  Args:
    screenshot: The screenshot as a numpy ndarray.
    label: The text label to add, just a single word.
  """
  height, width, _ = screenshot.shape
  screenshot[height - 30 : height, width - 150 : width, :] = (255, 255, 255)
  cv2.putText(
      screenshot,
      label,
      (width - 120, height - 5),
      cv2.FONT_HERSHEY_SIMPLEX,
      1,
      (0, 0, 0),
      thickness=2,
  )


def encode_image_for_html(image: np.ndarray) -> str:
  """Encode image in numpy ndarray to html string with correct color channels.

  Args:
    image: Image as a numpy ndarray.

  Returns:
    Encoded image to be used in html.
  """
  return base64.b64encode(
      cv2.imencode('.jpeg', cv2.cvtColor(image, cv2.COLOR_BGR2RGB))[1]
  ).decode('utf-8')


def parse_reason_action_output(
    raw_reason_action_output: str,
) -> tuple[Optional[str], Optional[str]]:
  r"""Parses llm action reason output.

  Args:
    raw_reason_action_output: Raw string output that supposes to have the format
      'Reason: xxx\nAction:xxx'.

  Returns:
    If parsing successfully, returns reason and action.
  """
  reason_result = re.search(
      r'Reason:(.*)Action:', raw_reason_action_output, flags=re.DOTALL
  )
  reason = reason_result.group(1).strip() if reason_result else None
  action_result = re.search(
      r'Action:(.*)', raw_reason_action_output, flags=re.DOTALL
  )
  action = action_result.group(1).strip() if action_result else None
  return reason, action


def _generate_screenshot_table(task_result: dict[str, Any], i: int) -> str:
  """Generate html string for the screenshot analysis table.

  Args:
    task_result: Task run result by M3A.
    i: The index of the step.

  Returns:
    Html string for the screenshot analysis table.
  """
  html_str = (
      "<table style='width:100%;'><caption"
      " style='caption-side:top;text-align:left;'>Screenshot Analysis</caption>"
  )

  # Column for the raw screenshot
  if task_result['episode_data']['raw_screenshot'][i] is not None:
    encoded_raw_screenshot = encode_image_for_html(
        task_result['episode_data']['raw_screenshot'][i]
    )
    html_str += f"""
      <tr>
        <td style='text-align:center;'>
          Before Screenshot (raw):<br>
          <img src="data:image/png;base64,{encoded_raw_screenshot}" alt="Raw Screenshot" width="324" height="720">
        </td>
    """

  # Column for the screenshot before actions with marks
  if task_result['episode_data']['before_screenshot_with_som'][i] is not None:
    encoded_before_screenshot = encode_image_for_html(
        task_result['episode_data']['before_screenshot_with_som'][i]
    )
    html_str += f"""
        <td style='text-align:center;'>
          Before Screenshot with marks:<br>
          <img src="data:image/png;base64,{encoded_before_screenshot}" alt="Before Screenshot with Marks" width="324" height="720">
        </td>
    """

  # Column for the screenshot after actions with marks
  if task_result['episode_data']['after_screenshot_with_som'][i] is not None:
    encoded_after_screenshot = encode_image_for_html(
        task_result['episode_data']['after_screenshot_with_som'][i]
    )
    html_str += f"""
        <td style='text-align:center;'>
          After Screenshot with marks:<br>
          <img src="data:image/png;base64,{encoded_after_screenshot}" alt="After Screenshot with Marks" width="324" height="720">
        </td>
      </tr>
    """

  html_str += '</table>'
  return html_str


def generate_single_task_html_for_m3a(task_result: dict[str, Any]) -> str:
  """Generates html string for a task result obtained by M3A.

  Args:
    task_result: Task run result by M3A.

  Returns:
    Raw html string for this result.
  """
  if np.isnan(task_result['is_successful']):
    return (
        '<p>Some error happened during the execution for this task, no result'
        ' available.</p>'
    )

  html_str = f"""
    Goal: {task_result['goal']}<br>
    Status: {'success' if task_result['is_successful'] else 'fail'}<br>
    Duration: {"{:.3f}".format(task_result['run_time'])} seconds</p>
    """
  n_step = len(task_result['episode_data']['summary'])
  for i in range(n_step):
    reason, action = parse_reason_action_output(
        task_result['episode_data']['action_output'][i]
        if task_result['episode_data']['action_output'][i]
        else 'No output available.'
    )
    html_str += f'<p>Step {str(i)} <br>'
    if reason and action:
      html_str += f"""
          Reason: {reason if reason else 'Output not in correct format.'}<br>
          Action: {action if action else 'Output not in correct format.'}<br>
          """
    else:
      html_str += (
          'Action Selection output not in correct format.<br> Output: '
          + (
              task_result['episode_data']['action_output'][i]
              if task_result['episode_data']['action_output'][i]
              else 'No output available.'
          )
          + '<br>'
      )

    summary = (
        task_result['episode_data']['summary'][i]
        if task_result['episode_data']['summary'][i]
        else 'Summary not available.'
    )
    html_str += f'Summary: {summary}</p>'
    html_str += _generate_screenshot_table(task_result, i)
  return html_str


def generate_eval_html_report(
    task_results: list[dict[str, Any]], agent_type: str, fail_only: bool = False
) -> str:
  """Generate evaluation results report as a html string.

  Notice that the task_results MUST be obtained by the suite_utils.run function
  (or loaded using Checkpointer) with one of the supported agent type.

  Sample usage:
    # import webbrowser
    # agent = m3a.M3A(...)
    # task_results1 = suite_utils.run(suite, env, agent)
    #
    # result_path = 'xxx'
    # raw_result_checkpoint = checkpointer_lib.Checkpointer(result_path)
    # task_results2, _ = raw_result_checkpoint.load()
    #
    # output_path = xxx
    # with open(output_path, 'wb') as f:
    #   f.write(generate_eval_html_report(
    #       task_results1, # Or task_results2
    #       agent.__class__.__name__,
    #       False)
    #   )
    # webbrowser.open_new_tab(output_path)

  Args:
    task_results: List of task results obtained by running the suite_utils's run
      function with the agent.
    agent_type: Indicate which agent generate the task_results above.
    fail_only: Indicate if the report should only contain failed cases.

  Returns:
    Html string for the result report.
  """
  if agent_type == 'M3A':
    single_result_html_generation = generate_single_task_html_for_m3a
  elif agent_type == 'T3A':
    single_result_html_generation = generate_single_task_html_for_gpt4_text
  else:
    print('Currently only supports results obtained by M3A or T3A.')
    raise ValueError('Unsupported agent type.')

  html_str = (
      '<html><body style="word-wrap: break-word; background-color: #d9ead3;">'
  )

  for index, task_result in enumerate(task_results):
    if (
        fail_only
        and isinstance(task_result['is_successful'], bool)
        and task_result['is_successful']
    ):
      continue
    html_str += (
        f'<p>===============================<br>Task {str(index+1)}:'
        f' {task_result["task_template"]}<br>'
        + single_result_html_generation(task_result)
    )
  html_str += '</body></html>'
  return html_str


def generate_single_task_html_for_gpt4_text(task_result: dict[str, Any]) -> str:
  """Generates html string for a task result obtained by Gpt4TextAgent.

  Args:
    task_result: Task run result by Gpt4TextAgent.

  Returns:
    Raw html string for this result.
  """
  if np.isnan(task_result['is_successful']):
    return (
        '<p>Some error happened during the execution for this task, no result'
        ' available.</p>'
    )

  html_str = f"""
    Goal: {task_result['goal']}<br>
    Status: {'success' if task_result['is_successful'] else 'fail'}<br>
    Duration: {"{:.3f}".format(task_result['run_time'])} seconds</p>
    """
  n_step = len(task_result['episode_data']['summary'])
  for i in range(n_step):
    reason, action = parse_reason_action_output(
        task_result['episode_data']['action_output'][i]
    )
    html_str += f"""
      <p>Step {str(i)} <br>
      Reason: {reason}<br>
      Action: {action}<br>
      Summary: {task_result['episode_data']['summary'][i]}</p>
      """
    if task_result['episode_data']['before_screenshot'][i] is not None:
      encoded_before_screenshot = encode_image_for_html(
          task_result['episode_data']['before_screenshot'][i]
      )
      html_str += f"""
        Before Screenshot:
        <img src="data:image/png;base64,{encoded_before_screenshot}" alt="Image" width="324" height="720">
        """
    if task_result['episode_data']['after_screenshot'][i] is not None:
      encoded_after_screenshot = encode_image_for_html(
          task_result['episode_data']['after_screenshot'][i]
      )
      html_str += f"""
        &nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;&nbsp;
        After Screenshot:
        <img src="data:image/png;base64,{encoded_after_screenshot}" alt="Image" width="324" height="720">
        """
  return html_str


def validate_ui_element(
    ui_element: representation_utils.UIElement,
    screen_width_height_px: tuple[int, int],
) -> bool:
  """Used to filter out invalid UI element."""
  screen_width, screen_height = screen_width_height_px

  # Filters out invisible element.
  if not ui_element.is_visible:
    return False

  # Filters out element with invalid bounding box.
  if ui_element.bbox_pixels:
    x_min = ui_element.bbox_pixels.x_min
    x_max = ui_element.bbox_pixels.x_max
    y_min = ui_element.bbox_pixels.y_min
    y_max = ui_element.bbox_pixels.y_max

    if (
        x_min >= x_max
        or x_min >= screen_width
        or x_max <= 0
        or y_min >= y_max
        or y_min >= screen_height
        or y_max <= 0
    ):
      return False

  return True


==> anc/code/android_world/agents/t3a.py <==
# Copyright 2025 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""T3A: Text-only Autonomous Agent for Android."""

from android_world.agents import agent_utils
from android_world.agents import base_agent
from android_world.agents import infer
from android_world.agents import m3a_utils
from android_world.env import adb_utils
from android_world.env import interface
from android_world.env import json_action
from android_world.env import representation_utils

PROMPT_PREFIX = (
    'You are an agent who can operate an Android phone on behalf of a user.'
    " Based on user's goal/request, you may\n"
    '- Answer back if the request/goal is a question (or a chat message), like'
    ' user asks "What is my schedule for today?".\n'
    '- Complete some tasks described in the requests/goals by performing'
    ' actions (step by step) on the phone.\n\n'
    'When given a user request, you will try to complete it step by step. At'
    ' each step, a list of descriptions for most UI elements on the'
    ' current screen will be given to you (each element can be specified by an'
    ' index), together with a history of what you have done in previous steps.'
    ' Based on these pieces of information and the goal, you must choose to'
    ' perform one of the action in the following list (action description'
    ' followed by the JSON format) by outputing the action in the correct JSON'
    ' format.\n'
    '- If you think the task has been completed, finish the task by using the'
    ' status action with complete as goal_status:'
    ' `{{"action_type": "status", "goal_status": "complete"}}`\n'
    '- If you think the task is not'
    " feasible (including cases like you don't have enough information or can"
    ' not perform some necessary actions), finish by using the `status` action'
    ' with infeasible as goal_status:'
    ' `{{"action_type": "status", "goal_status": "infeasible"}}`\n'
    "- Answer user's question:"
    ' `{{"action_type": "answer", "text": "<answer_text>"}}`\n'
    '- Click/tap on a UI element (specified by its index) on the screen:'
    ' `{{"action_type": "click", "index": <target_index>}}`.\n'
    '- Long press on a UI element (specified by its index) on the screen:'
    ' `{{"action_type": "long_press", "index": <target_index>}}`.\n'
    '- Type text into an editable text field (specified by its index), this'
    ' action contains clicking the text field, typing in the text and pressing'
    ' the enter, so no need to click on the target field to start:'
    ' `{{"action_type": "input_text", "text": <text_input>, "index":'
    ' <target_index>}}`\n'
    '- Press the Enter key: `{{"action_type": "keyboard_enter"}}`\n'
    '- Navigate to the home screen: `{{"action_type": "navigate_home"}}`\n'
    '- Navigate back: `{{"action_type": "navigate_back"}}`\n'
    '- Scroll the screen or a scrollable UI element in one of the four'
    ' directions, use the same numeric index as above if you want to scroll a'
    ' specific UI element, leave it empty when scroll the whole screen:'
    ' `{{"action_type": "scroll", "direction": <up, down, left, right>,'
    ' "index": <optional_target_index>}}`\n'
    '- Open an app (nothing will happen if the app is not installed):'
    ' `{{"action_type": "open_app", "app_name": <name>}}`\n'
    '- Wait for the screen to update: `{{"action_type": "wait"}}`\n'
)

GUIDANCE = (
    'Here are some useful guidelines you need to follow:\n'
    'General\n'
    '- Usually there will be multiple ways to complete a task, pick the'
    ' easiest one. Also when something does not work as expected (due'
    ' to various reasons), sometimes a simple retry can solve the problem,'
    " but if it doesn't (you can see that from the history), try to"
    ' switch to other solutions.\n'
    '- Sometimes you may need to navigate the phone to gather information'
    ' needed to complete the task, for example if user asks'
    ' "what is my schedule tomorrow", then you may want to open the calendar'
    ' app (using the `open_app` action), look up information there, answer'
    " user's question (using the `answer` action) and finish (using"
    ' the `status` action with complete as goal_status).\n'
    '- For requests that are questions (or chat messages), remember to use'
    ' the `answer` action to reply to user explicitly before finish!'
    ' Merely displaying the answer on the screen is NOT sufficient (unless'
    ' the goal is something like "show me ...").\n'
    '- If the desired state is already achieved (e.g., enabling Wi-Fi when'
    " it's already on), you can just complete the task.\n"
    'Action Related\n'
    '- Use the `open_app` action whenever you want to open an app'
    ' (nothing will happen if the app is not installed), do not use the'
    ' app drawer to open an app unless all other ways have failed.\n'
    '- Use the `input_text` action whenever you want to type'
    ' something (including password) instead of clicking characters on the'
    ' keyboard one by one. Sometimes there is some default text in the text'
    ' field you want to type in, remember to delete them before typing.\n'
    '- For `click`, `long_press` and `input_text`, the index parameter you'
    ' pick must be VISIBLE in the screenshot and also in the UI element'
    ' list given to you (some elements in the list may NOT be visible on'
    ' the screen so you can not interact with them).\n'
    '- Consider exploring the screen by using the `scroll`'
    ' action with different directions to reveal additional content.\n'
    '- The direction parameter for the `scroll` action can be confusing'
    " sometimes as it's opposite to swipe, for example, to view content at the"
    ' bottom, the `scroll` direction should be set to "down". It has been'
    ' observed that you have difficulties in choosing the correct direction, so'
    ' if one does not work, try the opposite as well.\n'
    'Text Related Operations\n'
    '- Normally to select some text on the screen: <i> Enter text selection'
    ' mode by long pressing the area where the text is, then some of the words'
    ' near the long press point will be selected (highlighted with two pointers'
    ' indicating the range) and usually a text selection bar will also appear'
    ' with options like `copy`, `paste`, `select all`, etc.'
    ' <ii> Select the exact text you need. Usually the text selected from the'
    ' previous step is NOT the one you want, you need to adjust the'
    ' range by dragging the two pointers. If you want to select all text in'
    ' the text field, simply click the `select all` button in the bar.\n'
    "- At this point, you don't have the ability to drag something around the"
    ' screen, so in general you can not select arbitrary text.\n'
    '- To delete some text: the most traditional way is to place the cursor'
    ' at the right place and use the backspace button in the keyboard to'
    ' delete the characters one by one (can long press the backspace to'
    ' accelerate if there are many to delete). Another approach is to first'
    ' select the text you want to delete, then click the backspace button'
    ' in the keyboard.\n'
    '- To copy some text: first select the exact text you want to copy, which'
    ' usually also brings up the text selection bar, then click the `copy`'
    ' button in bar.\n'
    '- To paste text into a text box, first long press the'
    ' text box, then usually the text selection bar will appear with a'
    ' `paste` button in it.\n'
    '- When typing into a text field, sometimes an auto-complete dropdown'
    ' list will appear. This usually indicating this is a enum field and you'
    ' should try to select the best match by clicking the corresponding one'
    ' in the list.\n'
)

ACTION_SELECTION_PROMPT_TEMPLATE = (
    PROMPT_PREFIX
    + '\nThe current user goal/request is: {goal}'
    + '\n\nHere is a history of what you have done so far:\n{history}'
    + '\n\nHere is a list of descriptions for some UI elements on the current'
    ' screen:\n{ui_elements_description}\n'
    + GUIDANCE
    + '{additional_guidelines}'
    + '\n\nNow output an action from the above list in the correct JSON format,'
    ' following the reason why you do that. Your answer should look like:\n'
    'Reason: ...\nAction: {{"action_type":...}}\n\n'
    'Your Answer:\n'
)

SUMMARIZATION_PROMPT_TEMPLATE = (
    PROMPT_PREFIX
    + '\nThe (overall) user goal/request is:{goal}\n'
    'Now I want you to summerize the latest step based on the action you'
    ' pick with the reason and descriptions for the before and after (the'
    ' action) screenshots.\n'
    'Here is the description for the before'
    ' screenshot:\n{before_elements}\n'
    'Here is the description for the after screenshot:\n{after_elements}\n'
    'This is the action you picked: {action}\n'
    'Based on the reason: {reason}\n\n'
    '\nBy comparing the descriptions for the two screenshots and the action'
    ' performed, give a brief summary of this step.'
    ' This summary will be added to action history and used in future action'
    ' selection, so try to include essential information you think that will'
    ' be most useful for future action selection like'
    ' what you intended to do, why, if it worked as expected, if not'
    ' what might be the reason (be critical, the action/reason might not be'
    ' correct), what should/should not be done next and so on. Some more'
    ' rules/tips you should follow:\n'
    '- Keep it short and in one line.\n'
    "- Some actions (like `answer`, `wait`) don't involve screen change,"
    ' you can just assume they work as expected.\n'
    '- Given this summary will be added into action history, it can be used as'
    ' memory to include information that needs to be remembered, or shared'
    ' between different apps.\n\n'
    'Summary of this step: '
)


def _generate_ui_elements_description_list_full(
    ui_elements: list[representation_utils.UIElement],
    screen_width_height_px: tuple[int, int],
) -> str:
  """Generate description for a list of UIElement using full information.

  Args:
    ui_elements: UI elements for the current screen.
    screen_width_height_px: Logical screen size.

  Returns:
    Information for each UIElement.
  """
  tree_info = ''
  for index, ui_element in enumerate(ui_elements):
    if m3a_utils.validate_ui_element(ui_element, screen_width_height_px):
      tree_info += f'UI element {index}: {str(ui_element)}\n'
  return tree_info


def _action_selection_prompt(
    goal: str,
    history: list[str],
    ui_elements_description: str,
    additional_guidelines: list[str] | None = None,
) -> str:
  """Generate the prompt for the action selection.

  Args:
    goal: The current task goal.
    history: Summaries for previous steps.
    ui_elements_description: A list of descriptions for the UI elements.
    additional_guidelines: Task specific guidelines.

  Returns:
    The text prompt for action selection that will be sent to gpt4v.
  """
  if history:
    history = '\n'.join(history)
  else:
    history = 'You just started, no action has been performed yet.'

  extra_guidelines = ''
  if additional_guidelines:
    extra_guidelines = 'For The Current Task:\n'
    for guideline in additional_guidelines:
      extra_guidelines += f'- {guideline}\n'

  return ACTION_SELECTION_PROMPT_TEMPLATE.format(
      history=history,
      goal=goal,
      ui_elements_description=ui_elements_description
      if ui_elements_description
      else 'Not available',
      additional_guidelines=extra_guidelines,
  )


def _summarize_prompt(
    goal: str,
    action: str,
    reason: str,
    before_elements: str,
    after_elements: str,
) -> str:
  """Generate the prompt for the summarization step.

  Args:
    goal: The overall goal.
    action: The action picked for the step.
    reason: The reason why pick the action.
    before_elements: Information for UI elements on the before screenshot.
    after_elements: Information for UI elements on the after screenshot.

  Returns:
    The text prompt for summarization that will be sent to gpt4v.
  """
  return SUMMARIZATION_PROMPT_TEMPLATE.format(
      goal=goal,
      action=action,
      reason=reason,
      before_elements=before_elements if before_elements else 'Not available',
      after_elements=after_elements if after_elements else 'Not available',
  )


class T3A(base_agent.EnvironmentInteractingAgent):
  """Text only autonomous agent for Android."""

  def __init__(
      self,
      env: interface.AsyncEnv,
      llm: infer.LlmWrapper,
      name: str = 'T3A',
  ):
    """Initializes a RandomAgent.

    Args:
      env: The environment.
      llm: The text only LLM.
      name: The agent name.
    """
    super().__init__(env, name)
    self.llm = llm
    self.history = []
    self.additional_guidelines = None

  def reset(self, go_home_on_reset: bool = False):
    super().reset(go_home_on_reset)
    self.env.hide_automation_ui()
    self.history = []

  def set_task_guidelines(self, task_guidelines: list[str]) -> None:
    self.additional_guidelines = task_guidelines

  def step(self, goal: str) -> base_agent.AgentInteractionResult:
    step_data = {
        'before_screenshot': None,
        'after_screenshot': None,
        'before_element_list': None,
        'after_element_list': None,
        'action_prompt': None,
        'action_output': None,
        'action_raw_response': None,
        'summary_prompt': None,
        'summary': None,
        'summary_raw_response': None,
    }
    print('----------step ' + str(len(self.history) + 1))

    state = self.get_post_transition_state()
    logical_screen_size = self.env.logical_screen_size

    ui_elements = state.ui_elements
    before_element_list = _generate_ui_elements_description_list_full(
        ui_elements,
        logical_screen_size,
    )
    # Only save the screenshot for result visualization.
    step_data['before_screenshot'] = state.pixels.copy()
    step_data['before_element_list'] = ui_elements

    action_prompt = _action_selection_prompt(
        goal,
        [
            'Step ' + str(i + 1) + ': ' + step_info['summary']
            for i, step_info in enumerate(self.history)
        ],
        before_element_list,
        self.additional_guidelines,
    )
    step_data['action_prompt'] = action_prompt
    action_output, is_safe, raw_response = self.llm.predict(
        action_prompt,
    )

    if is_safe == False:  # pylint: disable=singleton-comparison
      #  is_safe could be None
      action_output = f"""Reason: {m3a_utils.TRIGGER_SAFETY_CLASSIFIER}
Action: {{"action_type": "status", "goal_status": "infeasible"}}"""

    if not raw_response:
      raise RuntimeError('Error calling LLM in action selection phase.')

    step_data['action_output'] = action_output
    step_data['action_raw_response'] = raw_response

    reason, action = m3a_utils.parse_reason_action_output(action_output)

    # If the output is not in the right format, add it to step summary which
    # will be passed to next step and return.
    if (not reason) or (not action):
      print('Action prompt output is not in the correct format.')
      step_data['summary'] = (
          'Output for action selection is not in the correct format, so no'
          ' action is performed.'
      )
      self.history.append(step_data)

      return base_agent.AgentInteractionResult(
          False,
          step_data,
      )

    print('Action: ' + action)
    print('Reason: ' + reason)

    try:
      converted_action = json_action.JSONAction(
          **agent_utils.extract_json(action),
      )
    except Exception as e:  # pylint: disable=broad-exception-caught
      print('Failed to convert the output to a valid action.')
      print(str(e))
      step_data['summary'] = (
          'Can not parse the output to a valid action. Please make sure to pick'
          ' the action from the list with the correct json format!'
      )
      self.history.append(step_data)

      return base_agent.AgentInteractionResult(
          False,
          step_data,
      )

    if converted_action.action_type in ['click', 'long-press', 'input-text']:
      if converted_action.index is not None and converted_action.index >= len(
          ui_elements
      ):
        print('Index out of range.')
        step_data['summary'] = (
            'The parameter index is out of range. Remember the index must be in'
            ' the UI element list!'
        )
        self.history.append(step_data)
        return base_agent.AgentInteractionResult(False, step_data)
      else:
        # Add mark for the target ui element, just used for visualization.
        m3a_utils.add_ui_element_mark(
            step_data['before_screenshot'],
            ui_elements[converted_action.index],
            converted_action.index,
            logical_screen_size,
            adb_utils.get_physical_frame_boundary(self.env.controller),
            adb_utils.get_orientation(self.env.controller),
        )

    if converted_action.action_type == 'status':
      if converted_action.goal_status == 'infeasible':
        print('Agent stopped since it thinks mission impossible.')
      step_data['summary'] = 'Agent thinks the request has been completed.'
      self.history.append(step_data)
      return base_agent.AgentInteractionResult(
          True,
          step_data,
      )

    if converted_action.action_type == 'answer':
      print('Agent answered with: ' + converted_action.text)

    try:
      self.env.execute_action(converted_action)
    except Exception as e:  # pylint: disable=broad-exception-caught
      print(
          'Some error happened executing the action ',
          converted_action.action_type,
      )
      print(str(e))
      step_data['summary'] = (
          'Some error happened executing the action '
          + converted_action.action_type
      )
      self.history.append(step_data)

      return base_agent.AgentInteractionResult(
          False,
          step_data,
      )

    state = self.get_post_transition_state()
    ui_elements = state.ui_elements

    after_element_list = _generate_ui_elements_description_list_full(
        ui_elements,
        self.env.logical_screen_size,
    )

    # Save screenshot only for result visualization.
    step_data['after_screenshot'] = state.pixels.copy()
    step_data['after_element_list'] = ui_elements

    summary_prompt = _summarize_prompt(
        goal,
        action,
        reason,
        before_element_list,
        after_element_list,
    )

    summary, is_safe, raw_response = self.llm.predict(
        summary_prompt,
    )
    if is_safe == False:  # pylint: disable=singleton-comparison
      #  is_safe could be None
      summary = """Summary triggered LLM safety classifier."""

    step_data['summary_prompt'] = summary_prompt
    step_data['summary'] = (
        f'Action selected: {action}. {summary}'
        if raw_response
        else 'Error calling LLM in summerization phase.'
    )
    print('Summary: ' + summary)
    step_data['summary_raw_response'] = raw_response

    self.history.append(step_data)

    return base_agent.AgentInteractionResult(
        False,
        step_data,
    )

==> anc/code/android_world/checkpointer.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Checkpointer class."""

import abc
import datetime
import gzip
import io
import os
import pickle
from typing import Any

from absl import logging

INSTANCE_SEPARATOR = '_'

Episode = dict[str, Any]


def _gzip_pickle(data: Any) -> bytes:
  """Pickle and gzip compress an object in memory.

  Args:
      data: The data to be pickled and gzipped.

  Returns:
      A bytes object containing the gzipped pickled data.
  """
  pickled_data = io.BytesIO()
  pickle.dump(data, pickled_data)

  pickled_data.seek(0)  # Reset the stream position to the beginning
  compressed_data = io.BytesIO()
  with gzip.GzipFile(
      fileobj=compressed_data, mode='wb', compresslevel=5
  ) as f_out:
    f_out.write(pickled_data.getvalue())

  return compressed_data.getvalue()


def _unzip_and_read_pickle(file_path: str) -> Any:
  """Reads a gzipped pickle file using 'with open', unzips, and unpickles it.

  Args:
      file_path: The path to the gzipped pickle file.

  Returns:
      The original Python object that was pickled and gzipped.
  """
  with open(file_path, 'rb') as f:
    compressed = f.read()

  with gzip.open(io.BytesIO(compressed), 'rb') as f_in:
    return pickle.load(f_in)


class Checkpointer(abc.ABC):
  """Saves and loads the results of an evaluation run."""

  @abc.abstractmethod
  def save_episodes(self, task_episodes: list[Episode], task_name: str) -> None:
    """Saves a task's episodes to disk."""

  @abc.abstractmethod
  def load(self, fields: list[str] | None = None) -> list[Episode]:
    """Loads all episodes from disk."""


class IncrementalCheckpointer(Checkpointer):
  """Saves and loads the results of an evaluation run.

  Designed for incremental saving of episodes for each task, enabling the
  checkpointer to save the results of an evaluation run task by task, rather
  than saving the entire dataset at once.

  Attributes:
      directory: The directory to store the task data.
  """

  def __init__(self, directory: str) -> None:
    self.directory = directory
    os.makedirs(directory, exist_ok=True)

  def save_episodes(self, task_episodes: list[Episode], task_name: str):
    """Saves a task group to disk.

    Args:
        task_episodes: The task's episodes to save.
        task_name: The unique identifier for the task group.
    """
    filename = os.path.join(self.directory, f'{task_name}.pkl.gz')
    with open(filename, 'wb') as f:
      compressed = _gzip_pickle(task_episodes)
      f.write(compressed)
    print(f'Wrote task episodes for {task_name} to {filename}')

  def load(self, fields: list[str] | None = None) -> list[Episode]:
    """Loads all task groups from disk."""
    # Keep same order as runtime.
    directories = os.listdir(self.directory)
    directories.sort(key=lambda x: x.split(INSTANCE_SEPARATOR)[0])

    data = []
    for filename in directories:
      if filename.endswith('.pkl.gz'):
        try:
          task_group_id = filename[:-7]  # Remove ".pkl.gz" extension
          task_group = self._load_task_group(task_group_id)
          if fields is not None:
            task_group = [
                {field: episode[field] for field in fields}
                for episode in task_group
            ]
          data.extend(task_group)
        except Exception as e:  # pylint: disable=broad-exception-caught
          print(f'Unable to load {filename} with exception: {e}')
    return data

  def _load_task_group(self, task_group_id: str) -> list[Episode]:
    """Loads a single task group from disk."""
    filename = os.path.join(self.directory, f'{task_group_id}.pkl.gz')
    try:
      return _unzip_and_read_pickle(filename)
    except FileNotFoundError:
      logging.info(
          'File not readable: %s. It may not exist. Starting from empty state.',
          filename,
      )
      return []


class NullCheckpointer(Checkpointer):
  """Checkpointer that does nothing."""

  def __init__(self) -> None:
    """Constructor."""

  def save_episodes(self, task_episodes: list[Episode], task_name: str):
    pass

  def load(self, fields: list[str] | None = None) -> list[Episode]:
    del fields
    return []


def create_run_directory(location: str) -> str:
  """Creates the UUID directory name to save run results.

  Args:
    location: Location to write the directory.

  Returns:
    A UUID directory name.
  """
  timestamp = datetime.datetime.now().strftime('%Y%m%dT%H%M%S')
  return os.path.join(location, f'run_{timestamp}')


class DeprecatedCheckpointer:
  """Saves and loads the results of an evaluation run.

  Attributes:
    filename: The name of the file to write.
  """

  def __init__(self, filename: str) -> None:
    self.filename = filename

  def save(self, data: list[Episode], completed_tasks: list[str]) -> None:
    """Saves the results of an evaluation run.

    Args:
      data: The data for the run.
      completed_tasks: Metadata containing the tuple of completed tasks.
    """
    with open(self.filename, 'wb') as f:
      compressed = _gzip_pickle((data, completed_tasks))
      f.write(compressed)
    print(f'Wrote to {self.filename}')

  def load(
      self, fields: list[str] | None = None
  ) -> tuple[list[Episode], list[str]]:
    """Loads the results of an evaluation run."""
    del fields
    try:
      return _unzip_and_read_pickle(self.filename)
    except FileNotFoundError:
      logging.info(
          'File not readable: %s. It may not exist. Starting from empty state.',
          self.filename,
      )
      return [], []


==> anc/code/android_world/checkpointer_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import tempfile
from absl.testing import absltest
from android_world import checkpointer


class CheckpointerTest(absltest.TestCase):

  def setUp(self) -> None:
    super().setUp()
    self.temp_dir = tempfile.TemporaryDirectory()
    self.checkpointer = checkpointer.IncrementalCheckpointer(
        directory=self.temp_dir.name
    )

  def tearDown(self) -> None:
    super().tearDown()
    self.temp_dir.cleanup()

  def test_save_and_load_valid_data(self) -> None:
    """Tests if save and load work as expected with valid data."""
    task_group1 = [{'key': 'value1'}]
    task_group2 = [{'key': 'value2'}]
    self.checkpointer.save_episodes(task_group1, 'task_group1')
    self.checkpointer.save_episodes(task_group2, 'task_group2')
    loaded_data = self.checkpointer.load()
    self.assertCountEqual(loaded_data, task_group1 + task_group2)

  def test_load_empty_directory(self) -> None:
    """Tests if loading an empty directory returns empty data."""
    loaded_data = self.checkpointer.load()
    self.assertEqual([], loaded_data)

  def test_overwrite_existing_task_group(self) -> None:
    """Tests if save overwrites an existing task group."""
    initial_data = [{'initial_key': 'initial_value'}]
    self.checkpointer.save_episodes(initial_data, 'task_group')
    new_data = [{'new_key': 'new_value'}]
    self.checkpointer.save_episodes(new_data, 'task_group')
    loaded_data = self.checkpointer.load()
    self.assertEqual(new_data, loaded_data)

  def test_save_and_load_multiple_task_groups(self) -> None:
    """Tests saving and loading multiple task groups."""
    task_groups = [
        ([{'key1': 'value1'}], 'task_group1'),
        ([{'key2': 'value2'}], 'task_group2'),
        ([{'key3': 'value3'}], 'task_group3'),
    ]
    for task_group, task_group_id in task_groups:
      self.checkpointer.save_episodes(task_group, task_group_id)
    loaded_data = self.checkpointer.load()
    expected_data = [data for data, _ in task_groups]
    self.assertCountEqual(
        loaded_data, [item for sublist in expected_data for item in sublist]  # pylint: disable=g-complex-comprehension
    )

  def test_load_invalid_file(self) -> None:
    """Tests if loading an invalid file is gracefully handled."""
    invalid_file = os.path.join(self.temp_dir.name, 'invalid.txt')
    with open(invalid_file, 'w') as f:
      f.write('invalid data')
    loaded_data = self.checkpointer.load()
    self.assertEqual([], loaded_data)

  def test_load_fields(self) -> None:
    """Tests if loading fields works as expected."""
    task_group = [{'key1': 'value1', 'key2': 'value2'}]
    self.checkpointer.save_episodes(task_group, 'task_group')
    loaded_data = self.checkpointer.load(fields=['key1'])
    expected_data = [{'key1': 'value1'}]
    self.assertEqual(expected_data, loaded_data)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/constants.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Constant key names for storing episode data during evaluation runs."""

# The current step number in a given episode.
STEP_NUMBER = 'step_number'


class EpisodeConstants:
  """Episode-level constants when recording agents performing automation tasks.

  Attributes:
    EPISODE_DATA: Data for a full episode.
    GOAL: The high-level (episode-level) goal for an episode.
    INSTANCE_ID: The index of the instance in the combinations.
    TASK_TEMPLATE: A task template, e.g., MessagesSendSMS
    IS_SUCCESSFUL: Binary variable whether automated system detects success.
    RUN_TIME: Time to run episode.
    AGENT_NAME: The name of the agent. This is logged on the screen and in the
      trajectory data.
    EPISODE_LENGTH: The length of the episode.
    FINISH_DTIME: The datetime the task finished.
    SEED: The random seed to initialize the current episode's task.
  """

  EPISODE_DATA = 'episode_data'
  GOAL = 'goal'
  INSTANCE_ID = 'instance_id'
  # Scripted task constants.
  TASK_TEMPLATE = 'task_template'
  IS_SUCCESSFUL = 'is_successful'
  RUN_TIME = 'run_time'
  AGENT_NAME = 'agent_name'
  EPISODE_LENGTH = 'episode_length'
  SCREEN_CONFIG = 'screen_config'
  EXCEPTION_INFO = 'exception_info'
  FINISH_DTIME = 'finish_dtime'
  SEED = 'seed'


==> anc/code/android_world/env/accessibility_forest_capture.py <==
"""Host-side gRPC collector for the accessibility forests an Android device pushes.

The device runs the AndroidEnv accessibility forwarder, which sends each forest
to this server over an adb reverse port mapping.
"""

from __future__ import annotations

from concurrent import futures
from dataclasses import dataclass
import threading
import time

import grpc
from android_env.proto.a11y import a11y_pb2
from android_env.proto.a11y import a11y_pb2_grpc


@dataclass(frozen=True)
class ReceivedForest:
    """One received forest protobuf and its host receive timestamps."""

    protobuf: bytes
    received_monotonic_ns: int
    received_unix_ns: int


class _TimestampingServicer(a11y_pb2_grpc.A11yServiceServicer):
    def __init__(self, *, max_samples: int = 64):
        self._max_samples = max_samples
        self._samples: list[ReceivedForest] = []
        self._condition = threading.Condition()

    def SendForest(self, request, context):  # noqa: N802 - gRPC API name
        del context
        sample = ReceivedForest(
            protobuf=request.SerializeToString(deterministic=True),
            received_monotonic_ns=time.monotonic_ns(),
            received_unix_ns=time.time_ns(),
        )
        with self._condition:
            self._samples.append(sample)
            if len(self._samples) > self._max_samples:
                del self._samples[: -self._max_samples]
            self._condition.notify_all()
        return a11y_pb2.ForestResponse()

    def SendEvent(self, request, context):  # noqa: N802 - gRPC API name
        """Acknowledges an accessibility event.

        The forwarder treats an UNIMPLEMENTED answer (the generated default) as a
        broken channel and reconnects for every event, which floods the adb server with
        reverse connections. Answering OK keeps one connection alive.
        """
        del request, context
        return a11y_pb2.EventResponse()

    def wait_after(self, monotonic_ns: int, timeout: float) -> ReceivedForest:
        deadline = time.monotonic() + timeout
        with self._condition:
            while True:
                for sample in self._samples:
                    if sample.received_monotonic_ns > monotonic_ns:
                        return sample
                remaining = deadline - time.monotonic()
                if remaining <= 0:
                    raise TimeoutError(
                        "No accessibility forest arrived after the requested timestamp"
                    )
                self._condition.wait(remaining)

    def latest(self) -> ReceivedForest | None:
        """Returns the most recent forest the device sent, however old.

        The device pushes a forest only when an accessibility event fires, so an
        unchanged screen produces no new sample.
        """

        with self._condition:
            return self._samples[-1] if self._samples else None


# The forwarder opens a connection per push and never closes old ones; these
# limits bound the leak while keeping one connection alive across a model call.
DEFAULT_SERVER_OPTIONS = (
    ("grpc.max_connection_idle_ms", 30000),
    ("grpc.max_connection_age_ms", 60000),
    ("grpc.max_connection_age_grace_ms", 5000),
)


class AccessibilityForestCollector:
    """Small synchronous gRPC server used by the Forwarder APK."""

    def __init__(self, *, server_options=None):
        options = (
            DEFAULT_SERVER_OPTIONS if server_options is None else tuple(server_options)
        )
        self._servicer = _TimestampingServicer()
        self._server = grpc.server(
            futures.ThreadPoolExecutor(max_workers=2), options=options
        )
        a11y_pb2_grpc.add_A11yServiceServicer_to_server(
            self._servicer, self._server
        )
        self.port = self._server.add_insecure_port("127.0.0.1:0")
        if self.port <= 0:
            raise RuntimeError("Could not allocate a localhost gRPC port")
        self._started = False

    def start(self) -> None:
        if not self._started:
            self._server.start()
            self._started = True

    def stop(self) -> None:
        if self._started:
            self._server.stop(grace=1).wait(timeout=3)
            self._started = False

    def wait_after(self, monotonic_ns: int, timeout: float = 10.0) -> ReceivedForest:
        return self._servicer.wait_after(monotonic_ns, timeout)

    def latest(self) -> ReceivedForest | None:
        return self._servicer.latest()

    def __enter__(self):
        self.start()
        return self

    def __exit__(self, exc_type, exc, traceback):
        del exc_type, exc, traceback
        self.stop()



==> anc/code/android_world/env/actuation.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utilies for actuation."""

import copy
import logging
import time
from typing import Any

from android_world.env import adb_utils
from android_world.env import android_world_controller
from android_world.env import json_action
from android_world.env import representation_utils


def execute_adb_action(
    action: json_action.JSONAction,
    screen_elements: list[Any],  # list[UIElement]
    screen_size: tuple[int, int],
    env: android_world_controller.AndroidWorldController,
) -> None:
  """Execute an action based on a JSONAction object.

  Args:
      action: JSONAction object containing the action to be executed.
      screen_elements: List of UI elements on the screen.
      screen_size: The (width, height) of the screen.
      env: The environment to execute the action in.
  """
  if action.action_type in ['click', 'double_tap', 'long_press']:
    idx = action.index
    x = action.x
    y = action.y
    if idx is not None:
      if idx < 0 or idx >= len(screen_elements):
        raise ValueError(
            f'Invalid element index: {idx}, must be between 0 and'
            f' {len(screen_elements)-1}.'
        )
      element = screen_elements[idx]
      if element.bbox_pixels is None:
        raise ValueError('Bbox is not present on element.')
      x, y = element.bbox_pixels.center
      x, y = int(x), int(y)
      if action.action_type == 'click':
        adb_utils.tap_screen(x, y, env)
      elif action.action_type == 'double_tap':
        adb_utils.double_tap(x, y, env)
      else:
        adb_utils.long_press(x, y, env)
    elif x is not None and y is not None:
      if action.action_type == 'click':
        adb_utils.tap_screen(x, y, env)
      elif action.action_type == 'double_tap':
        adb_utils.double_tap(x, y, env)
      else:
        adb_utils.long_press(x, y, env)
    else:
      raise ValueError(f'Invalid click action: {action}')

  elif action.action_type == 'input_text':
    text = action.text
    if text:
      # First focus on enter text UI element.
      click_action = copy.deepcopy(action)
      click_action.action_type = 'click'
      execute_adb_action(click_action, screen_elements, screen_size, env)
      time.sleep(1.0)
      adb_utils.type_text(text, env, timeout_sec=10)
      adb_utils.press_enter_button(env)
    else:
      logging.warning(
          'Input_text action indicated, but no text provided. No '
          'action will be executed.'
      )

  elif action.action_type == 'keyboard_enter':
    adb_utils.press_enter_button(env)

  elif action.action_type == 'navigate_home':
    adb_utils.press_home_button(env)

  elif action.action_type == 'navigate_back':
    adb_utils.press_back_button(env)

  elif action.action_type == 'press_keyboard':
    adb_utils.press_keyboard_generic(action.keycode, env)

  elif action.action_type == 'scroll':
    screen_width, screen_height = screen_size
    if action.index:
      x_min, y_min, x_max, y_max = (
          max(screen_elements[action.index].bbox_pixels.x_min, 0),
          max(screen_elements[action.index].bbox_pixels.y_min, 0),
          min(screen_elements[action.index].bbox_pixels.x_max, screen_width),
          min(screen_elements[action.index].bbox_pixels.y_max, screen_height),
      )
    else:
      x_min, y_min, x_max, y_max = (0, 0, screen_width, screen_height)

    start_x, start_y = (x_min + x_max) // 2, (y_min + y_max) // 2
    direction = action.direction
    if direction == 'down':
      end_x, end_y = (x_min + x_max) // 2, y_min
    elif direction == 'up':
      end_x, end_y = (x_min + x_max) // 2, y_max
    elif direction == 'right':
      end_x, end_y = x_min, (y_min + y_max) // 2
    elif direction == 'left':
      end_x, end_y = x_max, (y_min + y_max) // 2
    else:
      print('Invalid direction')
      return
    command = adb_utils.generate_swipe_command(
        int(start_x), int(start_y), int(end_x), int(end_y)
    )
    adb_utils.issue_generic_request(command, env)

  elif action.action_type == 'swipe':  # Inverse of scroll.
    screen_width, screen_height = screen_size
    mid_x, mid_y = 0.5 * screen_width, 0.5 * screen_height
    direction = action.direction
    if direction == 'down':
      start_x, start_y = mid_x, 0
      end_x, end_y = mid_x, screen_height
    elif direction == 'up':
      start_x, start_y = mid_x, screen_height
      end_x, end_y = mid_x, 0
    elif direction == 'left':
      start_x, start_y = 0, mid_y
      end_x, end_y = screen_width, mid_y
    elif direction == 'right':
      start_x, start_y = screen_width, mid_y
      end_x, end_y = 0, mid_y
    else:
      print('Invalid direction')
      return
    command = adb_utils.generate_swipe_command(
        int(start_x), int(start_y), int(end_x), int(end_y), 500
    )
    adb_utils.issue_generic_request(command, env)

  elif action.action_type == 'open_app':
    app_name = action.app_name
    if app_name:
      adb_utils.launch_app(app_name, env)
    else:
      raise ValueError('No app name provided')

  elif action.action_type == 'wait':
    time.sleep(1.0)

  elif action.action_type == 'launch_adb_activity':
    if action.activity_nickname == 'app_drawer':
      adb_utils.press_home_button(env)
      time.sleep(1.0)
      start_x, start_y = int(screen_size[0] / 2), int(screen_size[1] * 0.9)
      end_x = start_x
      end_y = int(0.3 * screen_size[1])
      request = adb_utils.generate_swipe_command(start_x, start_y, end_x, end_y)
      adb_utils.issue_generic_request(request, env)
    elif action.activity_nickname == 'quick_settings':
      start_x, start_y = int(screen_size[0] / 2), 30
      end_x = start_x
      end_y = int(0.3 * screen_size[1])
      request = adb_utils.generate_swipe_command(
          start_x, start_y, end_x, end_y, duration_ms=10
      )
      adb_utils.issue_generic_request(request, env)
  elif action.action_type == 'change_orientation':
    adb_utils.change_orientation(action.orientation, env)
  elif action.action_type == json_action.UNKNOWN:
    print('Unknown action type; no action will be executed. Try again...')
  else:
    print('Invalid action type')


def find_and_click_element(
    element_text: str,
    env: android_world_controller.AndroidWorldController,
    case_sensitive: bool = False,
):
  """Identifies element with element_text and clicks it.

  Args:
    element_text: Text of the UI element to click on.
    env: The Android env instance.
    case_sensitive: Whether to use case sensitivity when determining which UI
      element to tap.
  """
  # Find text.
  action = _wait_and_find_click_element(element_text, env, case_sensitive)

  ui_elements = env.get_ui_elements()
  screen_size = (0, 0)  # Unused, but required.
  execute_adb_action(action, ui_elements, screen_size, env)


def _wait_and_find_click_element(
    target_text: str,
    env: android_world_controller.AndroidWorldController,
    case_sensitive: bool,
) -> json_action.JSONAction:
  """Wait for the screen to update until "element_text" appears."""
  ui_elements = env.get_ui_elements()
  element, distance = _find_target_element(
      ui_elements, target_text, case_sensitive
  )
  start = time.time()
  current = time.time()
  while current - start < 10:
    if distance == 0:
      return json_action.JSONAction(action_type='click', index=element)
    ui_elements = env.get_ui_elements()
    element, distance = _find_target_element(
        ui_elements, target_text, case_sensitive
    )
    current = time.time()
  raise ValueError(f'Target text "{target_text}" not found.')


def _find_target_element(
    ui_elements: list[representation_utils.UIElement],
    target_text: str,
    case_sensitive: bool,
) -> tuple[int, int]:
  """Determine the UI element with the closest match to target_text, by looking at the `text` and `content_description` of each UI element."""
  best_match_index = -1
  lowest_distance = int(1e9)

  for i, element in enumerate(ui_elements):
    for attr in [element.text, element.content_description]:
      if attr is not None:
        if case_sensitive:
          distance = _levenshtein_distance(target_text, attr)
        else:
          distance = _levenshtein_distance(target_text.lower(), attr.lower())
        if distance < lowest_distance:
          lowest_distance = distance
          best_match_index = i

  return (best_match_index, lowest_distance)


def _levenshtein_distance(s1: str, s2: str) -> int:
  """Compute the Levenshtein distance between two strings."""
  if len(s1) < len(s2):
    s1, s2 = s2, s1

  if not s2:
    return len(s1)

  previous_row = range(len(s2) + 1)
  for i, c1 in enumerate(s1):
    current_row = [i + 1]
    for j, c2 in enumerate(s2):
      insertions = previous_row[j + 1] + 1
      deletions = current_row[j] + 1
      substitutions = previous_row[j] + (c1 != c2)
      current_row.append(min(insertions, deletions, substitutions))
    previous_row = current_row

  return previous_row[-1]


==> anc/code/android_world/env/actuation_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import copy
import time
from unittest import mock

from absl.testing import absltest
from android_env import env_interface
from android_world.env import actuation
from android_world.env import adb_utils
from android_world.env import android_world_controller
from android_world.env import json_action
from android_world.env import representation_utils


@mock.patch.object(time, 'sleep')
@mock.patch.object(actuation, '_find_target_element')
@mock.patch.object(android_world_controller, 'get_a11y_tree')
@mock.patch.object(representation_utils, 'forest_to_ui_elements')
class TestWaitAndFindClickElement(absltest.TestCase):

  def test_element_found_immediately(
      self,
      unused_mock_representation_utils,
      unused_mock_get_a11y_tree,
      mock_create,
      mock_sleep,
  ):
    """Test when the element is found immediately."""
    mock_create.return_value = (0, 0)
    mock_sleep.side_effect = [0, 1]
    action = actuation._wait_and_find_click_element(
        'target', mock.MagicMock(), case_sensitive=True
    )
    self.assertEqual(
        action, json_action.JSONAction(action_type='click', index=0)
    )

  def test_element_not_found_within_timeout(
      self,
      unused_mock_representation_utils,
      unused_mock_get_a11y_tree,
      mock_create,
      mock_sleep,
  ):
    """Test when the element is not found within the timeout period."""
    mock_create.return_value = (-1, float('inf'))
    mock_sleep.side_effect = (
        0,
        11,
    )  # Simulating 11 seconds have passed
    with self.assertRaises(ValueError):
      actuation._wait_and_find_click_element(
          'target', mock.MagicMock(), case_sensitive=True
      )


class TestCreateReferredClickAction(absltest.TestCase):

  def test_empty_ui_elements(self):
    """Test with no UI elements."""
    self.assertEqual(
        actuation._find_target_element([], 'target', case_sensitive=True),
        (-1, int(1e9)),
    )

  def test_single_exact_match(self):
    """Test with one UI element that is an exact match."""
    ui_elements = [
        representation_utils.UIElement(text='target', content_description='')
    ]
    self.assertEqual(
        actuation._find_target_element(
            ui_elements, 'target', case_sensitive=True
        ),
        (0, 0),
    )

  def test_multiple_elements_with_closest_match(self):
    """Test with multiple elements where one is the closest match."""
    ui_elements = [
        representation_utils.UIElement(text='targ', content_description=''),
        representation_utils.UIElement(text='', content_description='targetX'),
        representation_utils.UIElement(text='target', content_description=''),
    ]
    self.assertEqual(
        actuation._find_target_element(
            ui_elements, 'target', case_sensitive=True
        ),
        (2, 0),
    )

  def test_no_exact_match(self):
    """Test with no exact matching elements."""
    ui_elements = [
        representation_utils.UIElement(text='no match', content_description='')
    ]
    _, distance = actuation._find_target_element(
        ui_elements, 'target', case_sensitive=True
    )
    self.assertGreater(distance, 0)


class ExecuteAdbActionTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_env = mock.create_autospec(spec=env_interface.AndroidEnvInterface)
    self.screen_elements = [
        representation_utils.UIElement(
            bbox_pixels=representation_utils.BoundingBox(
                x_min=0, x_max=50, y_min=0, y_max=60
            )
        )
    ]
    self.screen_size = (100, 100)

  def test_click_by_index(self):
    action = json_action.JSONAction(action_type='click', index=0)
    with mock.patch.object(adb_utils, 'tap_screen') as mock_tap_screen:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_tap_screen.assert_called_once_with(25, 30, self.mock_env)

  def test_click_by_coordinates(self):
    action = json_action.JSONAction(action_type='click', x=50, y=50)
    with mock.patch.object(adb_utils, 'tap_screen') as mock_tap_screen:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_tap_screen.assert_called_once_with(50, 50, self.mock_env)

  def test_input_text(self):
    action = json_action.JSONAction(
        action_type='input_text', text='test input', x=50, y=50
    )
    click_action = copy.deepcopy(action)
    click_action.action_type = 'click'
    with (
        mock.patch.object(adb_utils, 'tap_screen') as mock_tap_screen,
        mock.patch.object(adb_utils, 'type_text') as mock_type_text,
        mock.patch.object(
            adb_utils, 'press_enter_button'
        ) as mock_press_enter_button,
    ):
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_tap_screen.assert_called_once_with(50, 50, self.mock_env)
      mock_type_text.assert_called_once_with(
          'test input', self.mock_env, timeout_sec=10
      )
      mock_press_enter_button.assert_called_once_with(self.mock_env)

  def test_scroll(self):
    action = json_action.JSONAction(action_type='scroll', direction='down')
    with (
        mock.patch.object(
            adb_utils, 'generate_swipe_command'
        ) as mock_generate_swipe_command,
        mock.patch.object(
            adb_utils, 'issue_generic_request'
        ) as mock_issue_generic_request,
    ):
      mock_generate_swipe_command.return_value = 'command'
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_generate_swipe_command.assert_called_once_with(50, 50, 50, 0)
      mock_issue_generic_request.assert_called_once_with(
          'command', self.mock_env
      )

  def test_swipe(self):
    action = json_action.JSONAction(action_type='swipe', direction='up')
    with (
        mock.patch.object(
            adb_utils, 'generate_swipe_command'
        ) as mock_generate_swipe_command,
        mock.patch.object(
            adb_utils, 'issue_generic_request'
        ) as mock_issue_generic_request,
    ):
      mock_generate_swipe_command.return_value = 'command'
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_generate_swipe_command.assert_called_once_with(50, 100, 50, 0, 500)
      mock_issue_generic_request.assert_called_once_with(
          'command', self.mock_env
      )

  def test_open_app(self):
    action = json_action.JSONAction(action_type='open_app', app_name='test app')
    with mock.patch.object(adb_utils, 'launch_app') as mock_launch_app:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_launch_app.assert_called_once_with('test app', self.mock_env)

  def test_double_tap(self):
    action = json_action.JSONAction(action_type='double_tap', index=0)
    with mock.patch.object(adb_utils, 'double_tap') as mock_double_tap:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_double_tap.assert_called_once_with(25, 30, self.mock_env)

  def test_long_press(self):
    action = json_action.JSONAction(action_type='long_press', index=0)
    with mock.patch.object(adb_utils, 'long_press') as mock_long_press:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_long_press.assert_called_once_with(25, 30, self.mock_env)

  def test_keyboard_enter(self):
    action = json_action.JSONAction(action_type='keyboard_enter')
    with mock.patch.object(
        adb_utils, 'press_enter_button'
    ) as mock_press_enter_button:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_press_enter_button.assert_called_once_with(self.mock_env)

  def test_navigate_home(self):
    action = json_action.JSONAction(action_type='navigate_home')
    with mock.patch.object(
        adb_utils, 'press_home_button'
    ) as mock_press_home_button:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_press_home_button.assert_called_once_with(self.mock_env)

  def test_navigate_back(self):
    action = json_action.JSONAction(action_type='navigate_back')
    with mock.patch.object(
        adb_utils, 'press_back_button'
    ) as mock_press_back_button:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_press_back_button.assert_called_once_with(self.mock_env)

  def test_wait(self):
    action = json_action.JSONAction(action_type='wait')
    with mock.patch.object(time, 'sleep') as mock_sleep:
      actuation.execute_adb_action(
          action, self.screen_elements, self.screen_size, self.mock_env
      )
      mock_sleep.assert_called_once_with(1.0)

  def test_unknown_action(self):
    action = json_action.JSONAction(action_type=json_action.UNKNOWN)
    actuation.execute_adb_action(
        action, self.screen_elements, self.screen_size, self.mock_env
    )


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/env/adb_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utilties to interact with the environment using adb."""

import os
import re
import time
from typing import Any, Callable, Collection, Iterable, Literal, Optional, TypeVar
import unicodedata
from absl import logging
from android_env import env_interface
from android_env.components import errors
from android_env.proto import adb_pb2
import immutabledict

T = TypeVar('T')

# Long enough for slow fixture setup commands.
_DEFAULT_TIMEOUT_SECS = 240

# Maps app names to the activity that should be launched to open the app.
_PATTERN_TO_ACTIVITY = immutabledict.immutabledict({
    'google chrome|chrome': (
        'com.android.chrome/com.google.android.apps.chrome.Main'
    ),
    'google chat': 'com.google.android.apps.dynamite/com.google.android.apps.dynamite.startup.StartUpActivity',
    'settings|system settings': 'com.android.settings/.Settings',
    'youtube|yt': 'com.google.android.youtube/com.google.android.apps.youtube.app.WatchWhileActivity',
    'google play|play store|gps': (
        'com.android.vending/com.google.android.finsky.activities.MainActivity'
    ),
    'gmail|gemail|google mail|google email|google mail client': (
        'com.google.android.gm/.ConversationListActivityGmail'
    ),
    'google maps|gmaps|maps|google map': (
        'com.google.android.apps.maps/com.google.android.maps.MapsActivity'
    ),
    'google photos|gphotos|photos|google photo|google pics|google images': 'com.google.android.apps.photos/com.google.android.apps.photos.home.HomeActivity',
    'google calendar|gcal': (
        'com.google.android.calendar/com.android.calendar.AllInOneActivity'
    ),
    'camera': 'com.android.camera2/com.android.camera.CameraLauncher',
    'audio recorder': 'com.dimowner.audiorecorder/com.dimowner.audiorecorder.app.welcome.WelcomeActivity',
    'google drive|gdrive|drive': (
        'com.google.android.apps.docs/.drive.startup.StartupActivity'
    ),
    'google keep|gkeep|keep': (
        'com.google.android.keep/.activities.BrowseActivity'
    ),
    'grubhub': (
        'com.grubhub.android/com.grubhub.dinerapp.android.splash.SplashActivity'
    ),
    'tripadvisor': 'com.tripadvisor.tripadvisor/com.tripadvisor.android.ui.launcher.LauncherActivity',
    'starbucks': 'com.starbucks.mobilecard/.main.activity.LandingPageActivity',
    'google docs|gdocs|docs': 'com.google.android.apps.docs.editors.docs/com.google.android.apps.docs.editors.homescreen.HomescreenActivity',
    'google sheets|gsheets|sheets': 'com.google.android.apps.docs.editors.sheets/com.google.android.apps.docs.editors.homescreen.HomescreenActivity',
    'google slides|gslides|slides': 'com.google.android.apps.docs.editors.slides/com.google.android.apps.docs.editors.homescreen.HomescreenActivity',
    'clock': 'com.google.android.deskclock/com.android.deskclock.DeskClock',
    'google search|google': 'com.google.android.googlequicksearchbox/com.google.android.googlequicksearchbox.SearchActivity',
    'contacts': 'com.google.android.contacts/com.android.contacts.activities.PeopleActivity',
    'facebook|fb': 'com.facebook.katana/com.facebook.katana.LoginActivity',
    'whatsapp|wa': 'com.whatsapp/com.whatsapp.Main',
    'instagram|ig': (
        'com.instagram.android/com.instagram.mainactivity.MainActivity'
    ),
    'twitter|tweet': 'com.twitter.android/com.twitter.app.main.MainActivity',
    'snapchat|sc': 'com.snapchat.android/com.snap.mushroom.MainActivity',
    'telegram|tg': 'org.telegram.messenger/org.telegram.ui.LaunchActivity',
    'linkedin': (
        'com.linkedin.android/com.linkedin.android.authenticator.LaunchActivity'
    ),
    'spotify|spot': 'com.spotify.music/com.spotify.music.MainActivity',
    'netflix': 'com.netflix.mediaclient/com.netflix.mediaclient.ui.launch.UIWebViewActivity',
    'amazon shopping|amazon|amzn': (
        'com.amazon.mShop.android.shopping/com.amazon.mShop.home.HomeActivity'
    ),
    'tiktok|tt': 'com.zhiliaoapp.musically/com.ss.android.ugc.aweme.splash.SplashActivity',
    'discord': 'com.discord/com.discord.app.AppActivity$Main',
    'reddit': 'com.reddit.frontpage/com.reddit.frontpage.MainActivity',
    'pinterest': 'com.pinterest/com.pinterest.activity.PinterestActivity',
    'android world': 'com.example.androidworld/.MainActivity',
    'files': 'com.google.android.documentsui/com.android.documentsui.files.FilesActivity',
    'markor': 'net.gsantner.markor/net.gsantner.markor.activity.MainActivity',
    'clipper': 'ca.zgrs.clipper/ca.zgrs.clipper.Main',
    'messages': 'com.google.android.apps.messaging/com.google.android.apps.messaging.ui.ConversationListActivity',
    'simple sms messenger|simple sms': 'com.simplemobiletools.smsmessenger/com.simplemobiletools.smsmessenger.activities.MainActivity',
    'dialer|phone': 'com.google.android.dialer/com.google.android.dialer.extensions.GoogleDialtactsActivity',
    'simple calendar pro|simple calendar': 'com.simplemobiletools.calendar.pro/com.simplemobiletools.calendar.pro.activities.MainActivity',
    'simple gallery pro|simple gallery': 'com.simplemobiletools.gallery.pro/com.simplemobiletools.gallery.pro.activities.MainActivity',
    'miniwob': 'com.google.androidenv.miniwob/com.google.androidenv.miniwob.app.MainActivity',
    'simple draw pro': 'com.simplemobiletools.draw.pro/com.simplemobiletools.draw.pro.activities.MainActivity',
    'pro expense|pro expense app': (
        'com.arduia.expense/com.arduia.expense.ui.MainActivity'
    ),
    'broccoli|broccoli app|broccoli recipe app|recipe app': (
        'com.flauschcode.broccoli/com.flauschcode.broccoli.MainActivity'
    ),
    'caa|caa test|context aware access': 'com.google.ccc.hosted.contextawareaccess.thirdpartyapp/.ChooserActivity',
    'osmand': 'net.osmand/net.osmand.plus.activities.MapActivity',
    'tasks|tasks app|tasks.org:': (
        'org.tasks/com.todoroo.astrid.activity.MainActivity'
    ),
    'open tracks sports tracker|activity tracker|open tracks|opentracks': (
        'de.dennisguse.opentracks/de.dennisguse.opentracks.TrackListActivity'
    ),
    'joplin|joplin app': 'net.cozic.joplin/.MainActivity',
    'vlc|vlc app|vlc player': 'org.videolan.vlc/.gui.MainActivity',
    'retro music|retro|retro player': (
        'code.name.monkey.retromusic/.activities.MainActivity'
    ),
})
_ORIENTATIONS = {
    'portrait': '0',
    'landscape': '1',
    'portrait_reversed': '2',
    'landscape_reversed': '3',
}

# Special app names that will trigger opening the default app.
_DEFAULT_URIS: dict[str, str] = {
    'calendar': 'content://com.android.calendar',
    'browser': 'http://',
    'contacts': 'content://contacts/people/',
    'email': 'mailto:',
    'gallery': 'content://media/external/images/media/',
}


def check_ok(response: adb_pb2.AdbResponse, message=None) -> None:
  """Check an ADB response and raise RuntimeError if not OK.

  Args:
    response: AdbResponse to check.
    message: Error message to raise on non-ok response. If not specified, a
      generic "ADB command failed" error message is used.

  Raises:
    RuntimeError: If response status is not OK.
  """
  if response.status != adb_pb2.AdbResponse.Status.OK:
    if message is not None:
      raise RuntimeError(message)
    else:
      raise RuntimeError(
          f'ADB command failed with status {response.status}:'
          f' {response.generic.output.decode()}.'
      )


def start_activity(
    activity: str,
    extra_args: Optional[Collection[str]],
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues an AdbRequest to launch the given activity.

  Args:
    activity: The activity to launch in standard android_package/activity_name
      format.
    extra_args: Optional set of arguments to be issued with the ABD broadcast.
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing the request.
  """
  logging.info('Attempting to launch %r', activity)
  response = env.execute_adb_call(
      adb_pb2.AdbRequest(
          start_activity=adb_pb2.AdbRequest.StartActivity(
              full_activity=activity, extra_args=extra_args
          ),
          timeout_sec=timeout_sec,
      )
  )
  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.error('Failed to launch activity: %r', activity)
    return response

  logging.info('Launch package output %r', response.generic.output)
  return response


def get_current_activity(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> tuple[Optional[str], adb_pb2.AdbResponse]:
  """Returns the full activity name that is currently opened to the user.

  Args:
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    A tuple (current_activity_name, adb_response) containing the string with
      the current activity or None if no current activity can be
      extracted, and the adb response received after issuing the request.
  """
  response = env.execute_adb_call(
      adb_pb2.AdbRequest(
          get_current_activity=adb_pb2.AdbRequest.GetCurrentActivity(),
          timeout_sec=timeout_sec,
      )
  )
  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.warning(
        'Failed to obtain visible task. error_message: %r',
        response.error_message,
    )
    return (None, response)

  activity = response.get_current_activity.full_activity
  return (activity, response)


def tap_screen(
    x: int,
    y: int,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues an AdbRequest to tap the screen at the specified point.

  Args:
    x: X coordinate on the screen, in pixels.
    y: Y coordinate on the screen, in pixels.
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing the request.
  """
  logging.info('Attemting to tap the screen at (%d, %d)', x, y)
  response = env.execute_adb_call(
      adb_pb2.AdbRequest(
          tap=adb_pb2.AdbRequest.Tap(x=x, y=y), timeout_sec=timeout_sec
      )
  )

  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.error('Failed to tap the screen')

  return response


def double_tap(
    x: int,
    y: int,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues two AdbRequests to double tap the screen at the specified point.

  Args:
    x: X coordinate on the screen, in pixels.
    y: Y coordinate on the screen, in pixels.
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing the second tap request.
  """
  logging.info('Attempting to double tap the screen at (%d, %d)', x, y)
  first_tap = tap_screen(x, y, env, timeout_sec=0)
  second_tap = tap_screen(x, y, env, timeout_sec=timeout_sec)
  logging.info('First tap: %s', first_tap)
  logging.info('Second tap: %s', second_tap)
  return second_tap


def long_press(
    x: int,
    y: int,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues an AdbRequest to long press the screen at the specified point.

  Args:
    x: X coordinate on the screen, in pixels.
    y: Y coordinate on the screen, in pixels.
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing long press.
  """
  logging.info('Attempting to long press the screen at (%d, %d)', x, y)
  return issue_generic_request(
      ['shell', 'input', 'swipe', str(x), str(y), str(x), str(y), '1000'],
      env,
      timeout_sec,
  )


def press_home_button(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues an AdbRequest to press the HOME button in the nav bar.

  Args:
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing the request.
  """
  logging.info('Attempting to press the HOME button')
  response = env.execute_adb_call(
      adb_pb2.AdbRequest(
          press_button=adb_pb2.AdbRequest.PressButton(
              button=adb_pb2.AdbRequest.PressButton.HOME
          ),
          timeout_sec=timeout_sec,
      )
  )

  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.error('Failed to press the HOME button')
  return response


def press_back_button(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues an AdbRequest to press the BACK button in the nav bar.

  Args:
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing the request.
  """
  logging.info('Attemting to press the BACK button')
  response = env.execute_adb_call(
      adb_pb2.AdbRequest(
          press_button=adb_pb2.AdbRequest.PressButton(
              button=adb_pb2.AdbRequest.PressButton.BACK
          ),
          timeout_sec=timeout_sec,
      )
  )

  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.error('Failed to press the BACK button')

  return response


def press_enter_button(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues an AdbRequest to press the ENTER button in the nav bar.

  Args:
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing the request.
  """
  logging.info('Attemting to press the ENTER button')
  response = env.execute_adb_call(
      adb_pb2.AdbRequest(
          press_button=adb_pb2.AdbRequest.PressButton(
              button=adb_pb2.AdbRequest.PressButton.ENTER
          ),
          timeout_sec=timeout_sec,
      )
  )

  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.error('Failed to press the ENTER button')

  return response


def press_keyboard_generic(
    keycode: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues an AdbRequest to press any button in the keyboard.

  Args:
    keycode: The keycode to press.
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing the request.
  """
  logging.info('Attemting to press the keyboard button: %s', keycode)

  response = issue_generic_request(
      ['shell', 'input', 'keyevent', keycode],
      env,
      timeout_sec,
  )

  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.error('Failed to press the keyboard button: %s', keycode)

  return response


def _adb_text_format(text: str) -> str:
  """Prepares text for use with adb."""
  to_escape = [
      '\\',
      ';',
      '|',
      '`',
      '\r',
      ' ',
      "'",
      '"',
      '&',
      '<',
      '>',
      '(',
      ')',
      '#',
      '$',
  ]
  for char in to_escape:
    text = text.replace(char, '\\' + char)
  normalized_text = unicodedata.normalize('NFKD', text)
  return normalized_text.encode('ascii', 'ignore').decode('ascii')


def _split_words_and_newlines(text: str) -> Iterable[str]:
  """Split lines of text into individual words and newline chars."""
  lines = text.split('\n')
  for i, line in enumerate(lines):
    words = line.split(' ')
    for j, word in enumerate(words):
      yield word
      if j < len(words) - 1:
        yield '%s'
    if i < len(lines) - 1:
      yield '\n'


def type_text(
    text: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> None:
  """Issues an AdbRequest to type the specified text string word-by-word.

  It types word-by-word to fix issue where sometimes long text strings can be
  typed out of order at the character level. Additionally, long strings can time
  out and word-by-word fixes this, while allowing us to keep a lot timeout per
  word.

  Args:
    text: The text string to be typed.
    env: The environment.
    timeout_sec: A timeout to use for this operation. Note: For longer texts,
      this should be longer as it takes longer to type.
  """
  words = _split_words_and_newlines(text)
  for word in words:
    if word == '\n':
      logging.info('Found \\n, pressing enter button.')
      press_enter_button(env)
      continue
    formatted = _adb_text_format(word)
    logging.info('Attempting to type word: %r', formatted)
    response = env.execute_adb_call(
        adb_pb2.AdbRequest(
            input_text=adb_pb2.AdbRequest.InputText(text=formatted),
            timeout_sec=timeout_sec,
        )
    )

    if response.status != adb_pb2.AdbResponse.Status.OK:
      logging.error('Failed to type word: %r', formatted)


def issue_generic_request(
    args: Collection[str] | str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Issues a generic adb command.

  Example:
  ~~~~~~~

  issue_generic_request(['shell', 'ls'], env)
  # or
  issue_generic_request('shell ls', env)

  Args:
    args: Set of arguments to be issued with the ABD broadcast. Can also be a
      string.
    env: The environment.
    timeout_sec: A timeout to use for this operation.

  Returns:
    The adb response received after issuing the request.
  """
  if isinstance(args, str):
    args_str = args
    args = args.split(' ')
  else:
    args_str = ' '.join(args)
  logging.info('Issuing generic adb request: %r', args_str)

  response = env.execute_adb_call(
      adb_pb2.AdbRequest(
          generic=adb_pb2.AdbRequest.GenericRequest(args=args),
          timeout_sec=timeout_sec,
      )
  )
  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.error('Failed to issue generic adb request: %r', args_str)

  return response


def get_adb_activity(app_name: str) -> Optional[str]:
  """Get a mapping of regex patterns to ADB activities top Android apps."""
  for pattern, activity in _PATTERN_TO_ACTIVITY.items():
    if re.match(pattern.lower(), app_name.lower()):
      return activity


def get_all_apps(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> list[str]:
  """Returns all packages installed on the device.

  Note: the output list will not be exhaustive as it is currently based on a
  mapping we define, so any apps not included in that mapping will not be
  output here.

  Args:
    env: The AndroidEnv interface.
    timeout_sec: A timeout to use for this operation. If not set the default
      timeout will be used.

  Returns:
    A list of app names.
  """
  response = env.execute_adb_call(
      adb_pb2.AdbRequest(
          package_manager=adb_pb2.AdbRequest.PackageManagerRequest(
              list=adb_pb2.AdbRequest.PackageManagerRequest.List(
                  packages=adb_pb2.AdbRequest.PackageManagerRequest.List.Packages()
              )
          ),
          timeout_sec=timeout_sec,
      )
  )
  if response.status != adb_pb2.AdbResponse.Status.OK:
    logging.error(
        'Failed to issue package manager request',
    )

  package_to_app = {
      v.split('/')[0]: k.split('|')[0] for k, v in _PATTERN_TO_ACTIVITY.items()
  }

  app_names = []
  for package in response.package_manager.list.items:
    if package in package_to_app:
      app_names.append(package_to_app[package])

  return app_names


def _launch_default_app(
    app_key: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Launches a default application with a predefined data URI."""
  if app_key not in _DEFAULT_URIS:
    raise ValueError(
        f'Unrecognized app key: {app_key}. Must be one of'
        f' {list(_DEFAULT_URIS.keys())}'
    )
  data_uri = _DEFAULT_URIS[app_key]
  adb_command = [
      'shell',
      'am',
      'start',
      '-a',
      'android.intent.action.VIEW',
      '-d',
      data_uri,
  ]
  response = issue_generic_request(adb_command, env, timeout_sec)
  return response


def launch_app(
    app_name: str,
    env: env_interface.AndroidEnvInterface,
) -> Optional[str]:
  """Uses regex and ADB activity to try to launch an app.

  Args:
    app_name: The name of the app, as represented as a key in
      _PATTERN_TO_ACTIVITY.
    env: The environment.

  Returns:
    The name of the app that is launched.
  """

  if app_name in _DEFAULT_URIS:
    _launch_default_app(app_name, env)
    return app_name

  activity = get_adb_activity(app_name)
  if activity is None:
    logging.error('Failed to launch app: %r', app_name)
    return None
  start_activity(activity, extra_args=[], env=env, timeout_sec=5)
  return app_name


def extract_package_name(activity: str) -> str:
  """Extract the package name from the activity string."""
  return activity.split('/')[0]


def close_recents(env: env_interface.AndroidEnvInterface):
  """Closes all recent apps."""
  response = issue_generic_request('shell dumpsys activity recents', env)
  if response.status != adb_pb2.AdbResponse.Status.OK:
    return
  recents_ids = re.findall(r'id=(\d+)', response.generic.output.decode())
  for recents_id in recents_ids:
    issue_generic_request(['shell', 'am', 'stack', 'remove', recents_id], env)


def close_app(
    app_name: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = _DEFAULT_TIMEOUT_SECS,
) -> Optional[str]:
  """Uses regex and ADB package name to try to directly close an app.

  Args:
    app_name: The name of the app, as represented as a key in
      _PATTERN_TO_ACTIVITY.
    env: The environment.
    timeout_sec: The timeout.

  Returns:
    The app name that is closed.
  """
  activity = get_adb_activity(app_name)
  if activity is None:
    logging.error('Failed to close app: %r', app_name)
    return None
  package_name = extract_package_name(activity)
  issue_generic_request(
      ['shell', 'am', 'force-stop', package_name], env, timeout_sec
  )
  return app_name


def generate_swipe_command(
    start_x: int,
    start_y: int,
    end_x: int,
    end_y: int,
    duration_ms: Optional[int] = None,
) -> list[str]:
  """Sends a swipe action to the simulator.

  Args:
    start_x: The x-coordinate of the start of the swipe.
    start_y: The y-coordinate of the start of the swipe.
    end_x: The x-coordinate of the end of the swipe.
    end_y: The y-coordinate of the end of the swipe.
    duration_ms: If given, the duration of time in milliseconds to take to
      complete the swipe. This value can differentiate a swipe from a fling.

  Returns:
    List of adb arguments.
  """
  duration_str = str(duration_ms) if duration_ms else ''
  return [
      'shell',
      'input',
      'swipe',
      str(start_x),
      str(start_y),
      str(end_x),
      str(end_y),
      duration_str,
  ]


def send_android_intent(
    command: str,
    action: str,
    env: env_interface.AndroidEnvInterface,
    data_uri: str | None = None,
    mime_type: str | None = None,
    extras: dict[str, Any] | None = None,
    timeout_sec: int = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Sends an intent to Android device using adb.

  This is a low-level command for sending an intent with additional parameters.
  When these additional parameters are not necessary, consider instead using
  `adb_utils.start_activity()` or `env.execute_adb_call()` with
  `AdbRequest.StartActivity` or `AdbRequest.SendBroadcast`.

  Args:
    command: Either "start" for start activity intents or "broadcast" for
      broadcast intents.
    action: The broadcast action (e.g. "android.intent.action.VIEW").
    env: The environment to which the broadcast is sent.
    data_uri: Optional intent data URI (e.g. "content://contacts/people/1").
    mime_type: Optional mime type (e.g. "image/png").
    extras: Dictionary containing keys and values to be sent as extras.
    timeout_sec: The maximum time in seconds to wait for the broadcast to
      complete.

  Returns:
    AdbResponse object.
  """
  if command not in ['start', 'broadcast']:
    raise ValueError('Intent command must be either "start" or "broadcast"')

  adb_command = ['shell', 'am', command, '-a', action]

  if data_uri:
    adb_command.extend(['-d', f'"{data_uri}"'])

  if mime_type:
    adb_command.extend(['-t', f'"{mime_type}"'])

  if extras:
    for key, value in extras.items():
      if isinstance(value, tuple):
        type_override, value = value
        if type_override == 'str':
          adb_command.extend(['--es', key, f'"{value}"'])
        elif type_override == 'bool':
          adb_command.extend(['--ez', key, f'"{value}"'])
        elif type_override == 'int':
          adb_command.extend(['--ei', key, f'"{value}"'])
        elif type_override == 'long':  # long type only available via override.
          adb_command.extend(['--el', key, f'"{value}"'])
        elif type_override == 'float':
          adb_command.extend(['--ef', key, f'"{value}"'])
        elif type_override == 'string array':
          array_str = ','.join(value)
          adb_command.extend(['--esa', key, f'"{array_str}"'])
      elif isinstance(value, str):
        adb_command.extend(['--es', key, f'"{value}"'])
      elif isinstance(value, bool):
        adb_command.extend(['--ez', key, f'"{value}"'])
      elif isinstance(value, int):
        adb_command.extend(['--ei', key, f'"{value}"'])
      # long type only available via override above.
      elif isinstance(value, float):
        adb_command.extend(['--ef', key, f'"{value}"'])
      elif isinstance(value, list):
        array_str = ','.join(value)
        adb_command.extend(['--esa', key, f'"{array_str}"'])
      else:
        raise ValueError(f'Unrecognized extra type for {key}')

  return issue_generic_request(adb_command, env, timeout_sec)


def get_api_level(env: env_interface.AndroidEnvInterface) -> int:
  """Gets the API level of the device.

  Args:
    env: The environment.

  Returns:
    The API level.

  Raises:
    RuntimeError: If adb command does not successfully execute.
  """
  version = issue_generic_request(
      ['shell', 'getprop ro.build.version.sdk'], env
  )
  if version.status != adb_pb2.AdbResponse.Status.OK:
    raise RuntimeError('Failed to get API level.')
  return int(version.generic.output)


def _toggle_svc(
    service: str,
    on_or_off: Literal['on', 'off'],
    env: env_interface.AndroidEnvInterface,
) -> adb_pb2.AdbResponse:
  """Toggles a system service on or off using svc.

  Args:
    service: The name of the service to toggle.
    on_or_off: The state to set ('on' or 'off').
    env: The Android environment.

  Returns:
    adb status.

  Raises:
    ValueError: If invalid on_or_off is provided.
  """
  if on_or_off not in ('on', 'off'):
    raise ValueError('Must be one of on or off.')

  cmd = 'enable' if on_or_off == 'on' else 'disable'
  return issue_generic_request(['shell', 'svc', service, cmd], env)


def toggle_wifi(
    env: env_interface.AndroidEnvInterface, on_or_off: Literal['on', 'off']
) -> adb_pb2.AdbResponse:
  """Toggles wifi on or off.

  Args:
    env: The Android environment.
    on_or_off: Whether to turn it on or off.

  Returns:
    adb status.
  """
  return _toggle_svc('wifi', on_or_off, env)


def toggle_bluetooth(
    env: env_interface.AndroidEnvInterface, on_or_off: Literal['on', 'off']
) -> adb_pb2.AdbResponse:
  """Toggles Bluetooth on or off.

  Args:
    env: The Android environment.
    on_or_off: Whether to turn it on or off.

  Returns:
    adb status.
  """
  return _toggle_svc('bluetooth', on_or_off, env)


def set_brightness(
    max_or_min: str, env: env_interface.AndroidEnvInterface
) -> adb_pb2.AdbResponse:
  """Sets screen brightness to maximum or minimum.

  Args:
    max_or_min: Whether to set it to maximum or minimum.
    env: The environment.

  Returns:
    The adb status.

  Raises:
    ValueError: If invalid max_or_min is provided.
  """
  if max_or_min not in ('max', 'min'):
    raise ValueError('Must be one of max or min.')

  brightness_level = '255' if max_or_min == 'max' else '1'

  return issue_generic_request(
      [
          'shell',
          'settings',
          'put',
          'system',
          'screen_brightness',
          brightness_level,
      ],
      env,
  )


def clear_app_data(
    package_name: str, env: env_interface.AndroidEnvInterface
) -> adb_pb2.AdbResponse:
  """Clears all data for a given package.

  Args:
    package_name: The package name of the app whose data is to be cleared.
    env: The environment.

  Returns:
    adb status.
  """
  try:
    return issue_generic_request(['shell', 'pm', 'clear', package_name], env)
  except errors.AdbControllerError as exc:
    raise errors.AdbControllerError(
        f'Failed to clear app data for package {package_name}. Is the app'
        ' installed?'
    ) from exc


def toggle_airplane_mode(
    on_or_off: Literal['on', 'off'], env: env_interface.AndroidEnvInterface
) -> adb_pb2.AdbResponse:
  """Toggles airplane mode on or off.

  Args:
    on_or_off: Whether to turn it on or off.
    env: The Android environment.

  Returns:
    adb status.

  Raises:
    ValueError: If invalid on_or_off is provided.
  """
  if on_or_off not in ('on', 'off'):
    raise ValueError('Must be one of on or off.')
  state = '1' if on_or_off == 'on' else '0'
  return issue_generic_request(
      ['shell', 'settings', 'put', 'global', 'airplane_mode_on', state], env
  )


def install_apk(
    apk_location: str, env: env_interface.AndroidEnvInterface
) -> None:
  """Installs Android World APK.

  Args:
    apk_location: Location of apk.
    env: The environment.

  Raises:
    ValueError: If apk location does not exist.
  """
  if not os.path.exists(apk_location):
    raise ValueError('APK does not exist.')
  issue_generic_request(['install', apk_location], env, timeout_sec=30.0)


def check_airplane_mode(env: env_interface.AndroidEnvInterface) -> bool:
  """Checks if airplane mode is enabled.

  Args:
    env: The Android environment.

  Returns:
    True if airplane mode is enabled, False otherwise.

  Raises:
    RuntimeError: If cannot execute airplane mode check.
  """
  response = issue_generic_request(
      ['shell', 'settings', 'get', 'global', 'airplane_mode_on'], env
  )

  if response.status != adb_pb2.AdbResponse.Status.OK:
    raise RuntimeError(
        f'ADB command failed with status {response.status}:'
        f' {response.generic.output.decode()}.'
    )

  return response.generic.output.decode().strip('\n') == '1'


def extract_broadcast_data(raw_output: str) -> Optional[str]:
  """Extracts the data from an adb broadcast command output.

  Args:
    raw_output: The adb command output.

  Returns:
    Extracted data as a string, or None if the result is 0.
  """
  if 'Broadcast completed: result=-1, data=' in raw_output:
    return raw_output.split('data=')[1].strip('"\n')
  elif 'Broadcast completed: result=0' in raw_output:
    return None
  else:
    raise ValueError(f'Unexpected broadcast output: {raw_output}')


_CLIPPER_PACKAGE = 'ca.zgrs.clipper'
CLIPPER_FOREGROUND_WAIT_SECONDS = 10.0


def _wait_for_clipper_foreground(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float = CLIPPER_FOREGROUND_WAIT_SECONDS,
    sleep=time.sleep,
) -> bool:
  """Polls until Clipper is the foreground activity.

  Clipper serves the clipboard only while it is in front, and a cold start can
  take longer than the short fixed sleep that follows the launch.
  """
  waited = 0.0
  while True:
    activity, _ = get_current_activity(env)
    if activity and _CLIPPER_PACKAGE in activity:
      return True
    if waited >= timeout_sec:
      return False
    sleep(0.5)
    waited += 0.5


def _extract_clipper_output(raw_output: str) -> str:
  """Parses the clipper output from the adb command.

  Args:
    raw_output: The adb command output.

  Returns:
    The clipboard content as a string.

  Raises:
    RuntimeError: If the adb command does not successfully execute or if the
      app is not in the foreground.
  """
  parsed_data = extract_broadcast_data(raw_output)
  if parsed_data is not None:
    return parsed_data
  else:
    raise RuntimeError(
        'Clipper app must be in the foreground to access clipboard. '
        'Additionally, app privileges must be granted manually by opening the '
        'clipper app and granting them.'
    )


def get_clipboard_contents(env: env_interface.AndroidEnvInterface) -> str:
  """Gets the clipboard content from the Android device.

  Args:
    env: The environment.

  Returns:
    The clipboard content as a string.

  Raises:
    RuntimeError: If the adb command does not successfully execute or if the
      app is not in the foreground.
  """
  if launch_app('clipper', env) is None:
    raise RuntimeError(
        'Clipper app must be in the foreground to access clipboard. You may'
        ' need to install clipper app.'
    )

  _wait_for_clipper_foreground(env)
  time.sleep(0.5)
  res = issue_generic_request(
      ['shell', 'am', 'broadcast', '-a', 'clipper.get'], env
  )

  if res.status != adb_pb2.AdbResponse.Status.OK:
    raise RuntimeError('Failed to get clipboard content.')

  output_str = res.generic.output.decode('utf-8')
  result = _extract_clipper_output(output_str)

  press_back_button(env)
  return result


def change_orientation(
    orientation: str, env: env_interface.AndroidEnvInterface
) -> None:
  """Changes the screen orientation.

  Args:
    orientation: str, The new orientation. Can be portrait, landscape,
      reverse_portrait, or reverse_landscape.
    env: The environment.

  Raises:
    ValueError if invalid orientation is provided.
  """
  if orientation not in _ORIENTATIONS:
    raise ValueError(
        f'Unknown orientation provided: {orientation} not in'
        f' {_ORIENTATIONS.keys()}'
    )
  command = [
      'shell',
      'settings',
      'put',
      'system',
  ]
  # Turn off accelerometer.
  issue_generic_request(command + ['accelerometer_rotation', '0'], env)
  issue_generic_request(
      command + ['user_rotation', _ORIENTATIONS[orientation]], env
  )


def set_clipboard_contents(
    content: str, env: env_interface.AndroidEnvInterface
) -> None:
  """Sets the clipboard content on the Android device.

  NOTE: If using an Emulator, the contents of your clipboard on your local
  machine may transfer to the emulator when focused on the emulator. Thus the
  result of this function can be overwritten just by switching windows.

  Args:
    content: Content to put into clipboard.
    env: The environment.

  Raises:
    RuntimeError: If the adb command does not successfully execute or if the
    app is not in the foreground.
  """
  if launch_app('clipper', env) is None:
    raise RuntimeError(
        'Clipper app must be in the foreground to access clipboard. You may'
        ' need to install clipper app.'
    )

  _wait_for_clipper_foreground(env)
  time.sleep(0.5)
  content = _adb_text_format(content)
  output_str = issue_generic_request(
      ['shell', 'am', 'broadcast', '-a', 'clipper.set', '-e', 'text', content],
      env,
  ).generic.output.decode('utf-8')
  _extract_clipper_output(output_str)
  press_back_button(env)


def grant_permissions(
    activity_name: str,
    permission: str,
    env: env_interface.AndroidEnvInterface,
) -> None:
  """Grants permissions on an activity.

  This is useful because it prevents pop-ups prompting user/agent for
  permission.

  See https://developer.android.com/reference/android/Manifest.permission for
  available permissions to grant.

  Args:
    activity_name: The name of the activity.
    permission: The permission to grant.
    env: The AndroidEnv instance.
  """
  issue_generic_request(
      ['shell', 'pm', 'grant', activity_name, permission],
      env,
  )


def execute_sql_command(
    db_path: str,
    sql_command: str,
    env: env_interface.AndroidEnvInterface,
) -> adb_pb2.AdbResponse:
  """Execute an arbitrary SQL command on a SQLite database file via ADB.

  Args:
    db_path: The path to the SQLite database on the Android device.
    sql_command: The SQL command to execute.
    env: The environment.

  Returns:
    The adb response received after issuing the request.
  """
  set_root_if_needed(env)
  adb_command = ['shell', f'sqlite3 {db_path} "{sql_command}"']
  adb_response = issue_generic_request(adb_command, env)
  return adb_response


def get_call_state(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> str:
  """Query the call state and the dialed number of the phone through ADB.

  Args:
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A tuple containing the call state as a string and the dialed number as a
    string.
  """
  adb_args = ['shell', 'dumpsys', 'telephony.registry']
  response = issue_generic_request(adb_args, env, timeout_sec)

  output = response.generic.output.decode('utf-8')
  state_match = re.search(r'mCallState=(\d)', output)

  state = 'UNKNOWN'

  if state_match:
    state_code = state_match.group(1)
    if state_code == '0':
      state = 'IDLE'
    elif state_code == '1':
      state = 'RINGING'
    elif state_code == '2':
      state = 'OFFHOOK'

  return state


def call_emulator(
    env: env_interface.AndroidEnvInterface,
    phone_number: str,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Simulate an incoming call in an emulator using ADB.

  Args:
    env: The Android environment interface.
    phone_number: The incoming phone number.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    adb_pb2.AdbResponse: A response object containing the ADB operation result.
  """
  escaped_phone_number = re.sub(r'[^0-9+]', '', phone_number)
  adb_args = ['emu', 'gsm', 'call', f'{escaped_phone_number}']
  response = issue_generic_request(adb_args, env, timeout_sec)
  return response


def end_call_if_active(
    env: 'env_interface.AndroidEnvInterface',
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> None:
  """Ends phone call if on an active call."""
  current_state = get_call_state(env, timeout_sec)

  # This check is crucial. Otherwise pressing endcall key results in black
  # screen, potentially because it's simulating turning display off?
  if current_state in ('OFFHOOK', 'RINGING'):
    adb_args = ['shell', 'input', 'keyevent', 'KEYCODE_ENDCALL']
    issue_generic_request(adb_args, env, timeout_sec)


def clear_android_emulator_call_log(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> None:
  """Clears the call log of a specific Android emulator using the Android environment interface.

  Args:
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operation.
  """
  adb_args = ['shell', 'content', 'delete', '--uri', 'content://call_log/calls']
  issue_generic_request(adb_args, env, timeout_sec)


def call_phone_number(
    env: env_interface.AndroidEnvInterface,
    phone_number: str,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Initiate a phone call using ADB.

  Args:
    env: The Android environment interface.
    phone_number: The phone number to dial.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A response object containing the ADB operation result.
  """
  escaped_phone_number = re.sub(r'[^0-9]', '', phone_number)
  adb_args = [
      'shell',
      'am',
      'start',
      '-a',
      'android.intent.action.CALL',
      '-d',
      f'tel:{escaped_phone_number}',
  ]
  return issue_generic_request(adb_args, env, timeout_sec)


def text_emulator(
    env: env_interface.AndroidEnvInterface,
    phone_number: str,
    message: str,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Simulate an incoming text message in an emulator using ADB.

  Args:
    env: The Android environment interface.
    phone_number: The sender's phone number.
    message: The text message content.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A response object containing the ADB operation result.
  """
  escaped_phone_number = re.sub(r'[^0-9+]', '', phone_number)
  adb_args = [
      'emu',
      'sms',
      'send',
      f'{escaped_phone_number}',
      f'{message}',
  ]
  response = issue_generic_request(adb_args, env, timeout_sec)
  return response


def set_default_app(
    setting_key: str,
    package_name: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Set the default application for a given type using ADB.

  Args:
    setting_key: The setting key for the default application type (e.g.,
      'sms_default_application').
    package_name: The package name of the application to be set as default.
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A response object containing the ADB operation result.
  """
  adb_args = ['shell', 'settings', 'put', 'secure', setting_key, package_name]
  response = issue_generic_request(adb_args, env, timeout_sec)
  return response


def disable_headsup_notifications(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Disables the heads up notifications.

  Args:
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A response object containing the ADB operation result.
  """
  adb_args = [
      'shell',
      'settings',
      'put',
      'global',
      'heads_up_notifications_enabled',
      '0',
  ]
  response = issue_generic_request(adb_args, env, timeout_sec)
  return response


def enable_headsup_notifications(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Enables the heads up notifications.

  Args:
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A response object containing the ADB operation result.
  """
  adb_args = [
      'shell',
      'settings',
      'put',
      'global',
      'heads_up_notifications_enabled',
      '1',
  ]
  response = issue_generic_request(adb_args, env, timeout_sec)
  return response


def put_settings(
    namespace: adb_pb2.AdbRequest.SettingsRequest.Namespace,
    key: str,
    value: str,
    env: env_interface.AndroidEnvInterface,
) -> adb_pb2.AdbResponse:
  """Change a setting in the Android system via ADB.

  Args:
    namespace: The namespace in which the setting resides (SYSTEM, SECURE,
      GLOBAL).
    key: The key of the setting to change.
    value: The new value for the setting.
    env: The Android environment interface.

  Returns:
    The adb response received after issuing the request.
  """
  if not key:
    raise ValueError('Key must be provided.')
  if not value:
    raise ValueError('Value must be provided.')
  settings_request = adb_pb2.AdbRequest.SettingsRequest(
      name_space=namespace,
      put=adb_pb2.AdbRequest.SettingsRequest.Put(key=key, value=value),
  )
  adb_request = adb_pb2.AdbRequest(settings=settings_request)
  return env.execute_adb_call(adb_request)


def delete_contacts(
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float = _DEFAULT_TIMEOUT_SECS,
) -> adb_pb2.AdbResponse:
  """Deletes all contacts.

  Args:
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A response object containing the ADB operation result.
  """
  adb_args = [
      'shell',
      'pm',
      'clear',
      'com.android.providers.contacts',
  ]
  response = issue_generic_request(adb_args, env, timeout_sec)
  return response


def _parse_screen_size_response(response: str) -> tuple[int, int]:
  """Parse the adb response to extract screen size.

  Args:
    response: The adb response string.

  Returns:
    The screen width and height in pixels.
  """
  match = re.search(r'Physical size: (\d+)x(\d+)', response)
  if match:
    width, height = map(int, match.groups())
    return width, height
  else:
    raise ValueError(
        f'Screen size information not found in adb response: "{response}"'
    )


def get_screen_size(env: env_interface.AndroidEnvInterface) -> tuple[int, int]:
  """Get the screen size in pixels of an Android device via ADB.

  Args:
    env: The environment.

  Returns:
    The screen width and height in pixels.
  """
  adb_command = ['shell', 'wm size']
  adb_response = issue_generic_request(adb_command, env)
  return _parse_screen_size_response(
      adb_response.generic.output.decode('utf-8')
  )


def get_logical_screen_size(
    env: env_interface.AndroidEnvInterface,
) -> tuple[int, int]:
  """Returns the logical screen size.

  The logical screen size is the screen size that applications use to render
  their interfaces which might be different than the physical screen size when
  orientation/resolution changes. The coordinates we get from A11y tree are
  based on the logical screen size.

  Args:
    env: The AndroidEnv interface.

  Returns:
    The logical screen size in (width, height).
  """
  response = issue_generic_request(
      'shell dumpsys input | grep logicalFrame', env
  )
  if response.status:
    raw_output = response.generic.output.decode('utf-8')
    pattern = r'logicalFrame=\[0, 0, (\d+), (\d+)\]'
    matches = re.findall(pattern, raw_output)
    for m in matches:
      if int(m[0]) == 0 and int(m[1]) == 0:
        continue
      width, height = (int(m[0]), int(m[1]))
      return (width, height)
  raise ValueError('Failed to get logical screen size.')


def get_physical_frame_boundary(
    env: env_interface.AndroidEnvInterface,
) -> tuple[int, int, int, int]:
  """Returns the physical frame boundary.

  Args:
    env: The AndroidEnv interface.

  Returns:
    First two integers are the coordinates for top left corner, last two are for
    lower right corner. All coordinates are given in portrait orientation.
  """
  response = issue_generic_request(
      'shell dumpsys input | grep physicalFrame', env
  )
  if response.status:
    raw_output = response.generic.output.decode('utf-8')
    pattern = r'physicalFrame=\[(\d+), (\d+), (\d+), (\d+)\]'
    matches = re.findall(pattern, raw_output)
    for m in matches:
      if (
          int(m[0]) == 0
          and int(m[1]) == 0
          and int(m[2]) == 0
          and int(m[3]) == 0
      ):
        continue
      orientation = get_orientation(env)
      if orientation == 0 or orientation == 2:
        return (int(m[0]), int(m[1]), int(m[2]), int(m[3]))
      return (int(m[1]), int(m[0]), int(m[3]), int(m[2]))
  raise ValueError('Failed to get physical frame boundary.')


def get_orientation(
    env: env_interface.AndroidEnvInterface,
) -> int:
  """Returns the current screen orientation.

  The returned value follows the normal convention, 0 for portrait, 1 for
  landscape, 2 for reverse portrait, 3 for reverse landscape.

  Args:
    env: The AndroidEnv interface.

  Returns:
    The screen orientation.
  """
  response = issue_generic_request(
      'shell dumpsys window | grep mCurrentRotation', env
  )
  if response.status:
    raw_output = response.generic.output.decode('utf-8')
    pattern = r'mCurrentRotation=ROTATION_(\d+)'
    matches = re.findall(pattern, raw_output)
    for m in matches:
      return int(m) // 90
  raise ValueError('Failed to get orientation.')


def set_screen_size(
    width: int,
    height: int,
    env: env_interface.AndroidEnvInterface,
) -> adb_pb2.AdbResponse:
  """Sets the (logical) screen size (resolution) of the Android device via ADB.

  Args:
    width: The desired screen width.
    height: The desired screen height.
    env: The AndroidEnv interface.

  Returns:
    The adb response received after issuing the request.
  """
  # Command will fail if width equals height.
  if width <= 0 or height <= 0 or width == height:
    raise ValueError(
        'Screen size not valid (need to be positive, width can not equal'
        ' height).'
    )
  # Construct the ADB command for setting screen size
  adb_command = ['shell', f'wm size {width}x{height}']

  # Issue the command and return the response
  return issue_generic_request(adb_command, env)


def retry(n: int) -> Callable[[Any], Any]:
  """Decorator to retry ADB commands."""

  def decorator(func: Callable[..., T]) -> Callable[..., T]:
    def wrapper(*args: Any, **kwargs: Any) -> T:
      attempts = 0
      while attempts < n:
        try:
          return func(*args, **kwargs)
        except errors.AdbControllerError:
          attempts += 1
          if attempts >= n:
            raise
          print(f'Could not execute {func}. Retrying...')
          time.sleep(2)
        except Exception as exc:
          raise exc

    return wrapper

  return decorator


def set_root_if_needed(
    env: env_interface.AndroidEnvInterface, timeout_sec: Optional[float] = None
) -> adb_pb2.AdbResponse:
  """Checks if ADB is running as root, and if not, attempts to set root.

  Args:
      env: The environment.
      timeout_sec: A timeout to use for this operation.

  Returns:
      bool: True if root is set (or was already set), False otherwise.
  """
  response = issue_generic_request(['shell', 'whoami'], env, timeout_sec)

  if response.generic.output.decode('utf-8').strip() == 'root':
    return response

  return issue_generic_request(['root'], env, timeout_sec)


def uiautomator_dump(env) -> str:
  """Issues a uiautomator dump request and returns the UI hierarchy."""
  dump_args = 'shell uiautomator dump /sdcard/window_dump.xml'
  issue_generic_request(dump_args, env)

  read_args = 'shell cat /sdcard/window_dump.xml'
  response = issue_generic_request(read_args, env)

  return response.generic.output.decode('utf-8')


==> anc/code/android_world/env/adb_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tests for adb_utils."""

from unittest import mock

from absl.testing import absltest
from android_env import env_interface
from android_env.proto import adb_pb2
from android_world.env import adb_utils


class AdbTestSetup(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_env = mock.patch.object(
        env_interface, 'AndroidEnvInterface', autospec=True
    ).start()
    self.mock_issue_generic_request = mock.patch.object(
        adb_utils, 'issue_generic_request', autospec=True
    ).start()

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()


class PhoneUtilsTest(AdbTestSetup):

  def test_get_call_state_idle(self):
    dumpsys_content = """last known state:
Phone Id=0
  mCallState=0
  mRingingCallState=0
  mForegroundCallState=0"""
    # Setup
    mock_dumpsys_response = adb_pb2.AdbResponse()
    mock_dumpsys_response.generic.output = dumpsys_content.encode('utf-8')
    self.mock_issue_generic_request.return_value = mock_dumpsys_response

    # Act
    result = adb_utils.get_call_state(self.mock_env)

    # Assert
    self.assertEqual(result, 'IDLE')

  def test_get_call_state_ringing(self):
    dumpsys_content = """last known state:
Phone Id=0
  mCallState=2
  mRingingCallState=0
  mForegroundCallState=0"""
    # Setup
    mock_dumpsys_response = adb_pb2.AdbResponse()
    mock_dumpsys_response.generic.output = dumpsys_content.encode('utf-8')
    self.mock_issue_generic_request.return_value = mock_dumpsys_response

    # Act
    result = adb_utils.get_call_state(self.mock_env)

    # Assert
    self.assertEqual(result, 'OFFHOOK')

  def test_call_emulator(self):
    mock_response = adb_pb2.AdbResponse()
    mock_response.generic.output = b'Success'
    self.mock_issue_generic_request.return_value = mock_response

    phone_number = '+123456789'
    result = adb_utils.call_emulator(self.mock_env, phone_number)

    self.assertEqual(result.generic.output.decode(), 'Success')

  @mock.patch.object(adb_utils, 'get_call_state', autospec=True)
  def test_end_call_if_active(self, mock_get_call_state):
    mock_get_call_state.return_value = 'OFFHOOK'
    adb_utils.end_call_if_active(self.mock_env)

    self.mock_issue_generic_request.assert_called()

  def test_clear_android_emulator_call_log(self):
    adb_utils.clear_android_emulator_call_log(self.mock_env)
    self.mock_issue_generic_request.assert_called()

  def test_call_phone_number(self):
    mock_response = adb_pb2.AdbResponse()
    mock_response.generic.output = b'Success'
    self.mock_issue_generic_request.return_value = mock_response

    phone_number = '123456789'
    result = adb_utils.call_phone_number(self.mock_env, phone_number)

    self.assertEqual(result.generic.output.decode(), 'Success')

  def test_text_emulator(self):
    mock_response = adb_pb2.AdbResponse()
    mock_response.generic.output = b'Success'
    self.mock_issue_generic_request.return_value = mock_response

    phone_number = '+123456789'
    message = 'Hello, world!'
    result = adb_utils.text_emulator(self.mock_env, phone_number, message)

    self.assertEqual(result.generic.output.decode(), 'Success')


class AdbSettingsTest(AdbTestSetup):

  def test_set_default_app(self):
    mock_response = adb_pb2.AdbResponse()
    mock_response.generic.output = b'Success'
    self.mock_issue_generic_request.return_value = mock_response

    setting_key = 'sms_default_application'
    package_name = 'com.example.app'
    result = adb_utils.set_default_app(self.mock_env, setting_key, package_name)

    self.assertEqual(result.generic.output.decode(), 'Success')

  def test_successful_put_operation(self):
    self.mock_env.execute_adb_call.return_value = adb_pb2.AdbResponse()

    # Execute the function
    response = adb_utils.put_settings(
        namespace=adb_pb2.AdbRequest.SettingsRequest.Namespace.SYSTEM,
        key='example_key',
        value='example_value',
        env=self.mock_env,
    )

    # Assertions
    self.assertIsInstance(response, adb_pb2.AdbResponse)
    self.mock_env.execute_adb_call.assert_called_once()

  def test_invalid_inputs_put_operation(self):
    self.mock_env.execute_adb_call.return_value = adb_pb2.AdbResponse()

    # Invalid namespace (non-enum value)
    with self.assertRaises(ValueError):
      adb_utils.put_settings(
          namespace='INVALID',  # This should be an enum, not a string
          key='example_key',
          value='example_value',
          env=self.mock_env,
      )

    # Empty key
    with self.assertRaises(ValueError):
      adb_utils.put_settings(
          namespace=adb_pb2.AdbRequest.SettingsRequest.Namespace.SYSTEM,
          key='',
          value='example_value',
          env=self.mock_env,
      )

    # Empty value
    with self.assertRaises(ValueError):
      adb_utils.put_settings(
          namespace=adb_pb2.AdbRequest.SettingsRequest.Namespace.SYSTEM,
          key='example_key',
          value='',
          env=self.mock_env,
      )


class AdbTypingTest(AdbTestSetup):

  def test_can_type_text(self):
    with mock.patch.object(
        env_interface.AndroidEnvInterface, 'execute_adb_call'
    ) as mock_execute_adb_call:
      mock_execute_adb_call.return_value = adb_pb2.AdbResponse(
          status=adb_pb2.AdbResponse.Status.OK
      )
      adb_utils.type_text('Type some\ntext', self.mock_env)
      expected_calls = [
          mock.call(
              adb_pb2.AdbRequest(
                  input_text=adb_pb2.AdbRequest.InputText(text='Type'),
                  timeout_sec=adb_utils._DEFAULT_TIMEOUT_SECS,
              )
          ),
          mock.call(
              adb_pb2.AdbRequest(
                  input_text=adb_pb2.AdbRequest.InputText(text='%s'),
                  timeout_sec=adb_utils._DEFAULT_TIMEOUT_SECS,
              )
          ),
          mock.call(
              adb_pb2.AdbRequest(
                  input_text=adb_pb2.AdbRequest.InputText(text='some'),
                  timeout_sec=adb_utils._DEFAULT_TIMEOUT_SECS,
              )
          ),
          mock.call(
              adb_pb2.AdbRequest(
                  press_button=adb_pb2.AdbRequest.PressButton(
                      button=adb_pb2.AdbRequest.PressButton.ENTER
                  ),
                  timeout_sec=adb_utils._DEFAULT_TIMEOUT_SECS,
              )
          ),
          mock.call(
              adb_pb2.AdbRequest(
                  input_text=adb_pb2.AdbRequest.InputText(text='text'),
                  timeout_sec=adb_utils._DEFAULT_TIMEOUT_SECS,
              )
          ),
      ]
      mock_execute_adb_call.assert_has_calls(expected_calls)


class TestExtractBroadcastData(absltest.TestCase):

  def test_successful_data_extraction(self):
    raw_output = 'Broadcast completed: result=-1, data="Test data"\n'
    expected_result = 'Test data'
    result = adb_utils.extract_broadcast_data(raw_output)
    self.assertEqual(result, expected_result)

  def test_result_zero_returns_none(self):
    raw_output = 'Broadcast completed: result=0\n'
    result = adb_utils.extract_broadcast_data(raw_output)
    self.assertIsNone(result)

  def test_unexpected_output_raises_error(self):
    raw_output = 'Unexpected output format'
    with self.assertRaises(ValueError):
      adb_utils.extract_broadcast_data(raw_output)


class TestScreenUtils(absltest.TestCase):

  def test_parse_screen_size_response_success(self):
    """Test successful parsing of screen size from adb response."""
    response = 'Physical size: 1080x2400'
    expected_size = (1080, 2400)
    self.assertEqual(
        adb_utils._parse_screen_size_response(response), expected_size
    )

  def test_parse_screen_size_response_failure(self):
    """Test parsing failure when adb response is in an unexpected format."""
    response = 'Invalid response format'
    with self.assertRaises(ValueError) as context:
      adb_utils._parse_screen_size_response(response)
    self.assertIn(
        'Screen size information not found in adb response',
        str(context.exception),
    )


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/env/android_tree_adapter.py <==
import re
import xml.etree.ElementTree as ET
from android_world.env.ui_forest import Forest, Window, Tree, Node, Bounds
from typing import Any, Dict, List, Optional, Union


def _str2bool(v):
    return str(v).lower() == "true"


def _parse_bounds(bounds_str: str):
    m = re.match(r"\[(\d+),(\d+)\]\[(\d+),(\d+)\]", bounds_str.strip())
    if not m:
        return None
    l, t, r, b = map(int, m.groups())
    return l, t, r, b


def _infer_editable(class_name: str) -> bool:
    name = (class_name or "").lower()
    return "edittext" in name


def android_xml_to_forest(xml_text: str) -> Forest:
    root = ET.fromstring(xml_text)
    nodes = []
    counter = [0]

    def dfs(elem):
        uid = f"node_{counter[0]}"
        counter[0] += 1
        bounds = _parse_bounds(elem.attrib.get("bounds", ""))
        bounds_obj = Bounds(*bounds) if bounds else None

        node = Node(
            unique_id=str(uid),
            child_ids=[],
            bounds_in_screen=bounds_obj,
            text=str(elem.attrib.get("text", "") or ""),
            content_description=str(elem.attrib.get("content-desc", "") or ""),
            class_name=str(elem.attrib.get("class", "") or ""),
            package_name=str(elem.attrib.get("package", "") or ""),
            view_id_resource_name=str(elem.attrib.get("resource-id", "") or ""),
            is_clickable=_str2bool(elem.attrib.get("clickable", "false")),
            is_long_clickable=_str2bool(elem.attrib.get("long-clickable", "false")),
            is_scrollable=_str2bool(elem.attrib.get("scrollable", "false")),
            is_checkable=_str2bool(elem.attrib.get("checkable", "false")),
            is_checked=_str2bool(elem.attrib.get("checked", "false")),
            is_selected=_str2bool(elem.attrib.get("selected", "false")),
            is_enabled=_str2bool(elem.attrib.get("enabled", "true")),
            is_visible_to_user=_str2bool(elem.attrib.get("visible-to-user", "true")),
            is_editable=_infer_editable(elem.attrib.get("class", "")),
        )
        nodes.append(node)

        for child in list(elem):
            child_uid = dfs(child)
            node.child_ids.append(child_uid)

        return node.unique_id

    for child in list(root):
        dfs(child)

    tree = Tree(nodes=nodes)
    window = Window(id=0, tree=tree)
    return Forest(windows=[window])


def accessibility_proto_to_forest(proto_forest) -> Forest:
    """Maps an accessibility-forest protobuf to a Forest.

    Every window and every node field the agent and the graph use is kept.
    """
    windows = []
    for proto_window in proto_forest.windows:
        nodes = []
        for proto_node in proto_window.tree.nodes:
            bounds = proto_node.bounds_in_screen
            nodes.append(
                Node(
                    unique_id=str(proto_node.unique_id),
                    child_ids=[str(value) for value in proto_node.child_ids],
                    bounds_in_screen=Bounds(
                        int(bounds.left),
                        int(bounds.top),
                        int(bounds.right),
                        int(bounds.bottom),
                    ),
                    text=str(proto_node.text or ""),
                    content_description=str(proto_node.content_description or ""),
                    class_name=str(proto_node.class_name or ""),
                    package_name=str(proto_node.package_name or ""),
                    view_id_resource_name=str(proto_node.view_id_resource_name or ""),
                    is_clickable=bool(proto_node.is_clickable),
                    is_long_clickable=bool(proto_node.is_long_clickable),
                    is_scrollable=bool(proto_node.is_scrollable),
                    is_checkable=bool(proto_node.is_checkable),
                    is_checked=bool(proto_node.is_checked),
                    is_selected=bool(proto_node.is_selected),
                    is_enabled=bool(proto_node.is_enabled),
                    is_visible_to_user=bool(proto_node.is_visible_to_user),
                    is_editable=bool(proto_node.is_editable),
                )
            )
        windows.append(Window(id=int(proto_window.id), tree=Tree(nodes=nodes)))
    return Forest(windows=windows)


def accessibility_proto_to_compat_xml(proto_forest) -> str:
    """Renders a protobuf forest as deterministic UiAutomator-compatible XML.

    Each accessibility window becomes its own top-level root; window and node
    identifiers are kept as extra attributes.
    """
    root = ET.Element("hierarchy", {"rotation": "0", "source": "accessibility-forest"})

    def bool_text(value) -> str:
        return "true" if bool(value) else "false"

    for proto_window in proto_forest.windows:
        nodes = {int(node.unique_id): node for node in proto_window.tree.nodes}
        child_ids = {
            int(child_id)
            for node in proto_window.tree.nodes
            for child_id in node.child_ids
        }
        roots = [node for node in proto_window.tree.nodes if int(node.unique_id) not in child_ids]
        emitted = set()

        def emit(node, parent):
            node_id = int(node.unique_id)
            if node_id in emitted:
                return
            emitted.add(node_id)
            bounds = node.bounds_in_screen
            element = ET.SubElement(
                parent,
                "node",
                {
                    "index": str(len(emitted) - 1),
                    "text": str(node.text or ""),
                    "resource-id": str(node.view_id_resource_name or ""),
                    "class": str(node.class_name or ""),
                    "package": str(node.package_name or ""),
                    "content-desc": str(node.content_description or ""),
                    "checkable": bool_text(node.is_checkable),
                    "checked": bool_text(node.is_checked),
                    "clickable": bool_text(node.is_clickable),
                    "enabled": bool_text(node.is_enabled),
                    "focusable": bool_text(node.is_focusable),
                    "focused": bool_text(node.is_focused),
                    "scrollable": bool_text(node.is_scrollable),
                    "long-clickable": bool_text(node.is_long_clickable),
                    "password": bool_text(node.is_password),
                    "selected": bool_text(node.is_selected),
                    "visible-to-user": bool_text(node.is_visible_to_user),
                    "bounds": (
                        f"[{int(bounds.left)},{int(bounds.top)}]"
                        f"[{int(bounds.right)},{int(bounds.bottom)}]"
                    ),
                    "window-id": str(proto_window.id),
                    "unique-id": str(node.unique_id),
                    "hint-text": str(node.hint_text or ""),
                },
            )
            for child_id in node.child_ids:
                child = nodes.get(int(child_id))
                if child is not None:
                    emit(child, element)

        for node in roots:
            emit(node, root)
        for node in proto_window.tree.nodes:
            emit(node, root)

    ET.indent(root, space="  ")
    return '<?xml version="1.0" encoding="UTF-8" ?>\n' + ET.tostring(
        root, encoding="unicode", short_empty_elements=True
    )


def android_dump_layout_to_forest(raw_tree) -> Forest:
    """Converts the dict/list tree of a UI dump into a Forest.

    The tree is expected to come from the XML-to-dict conversion of a
    uiautomator dump; common alternative field names are accepted as well.
    """

    nodes: List[Node] = []

    def _as_bool(v: Any, default: bool = False) -> bool:
        if v is None:
            return default
        if isinstance(v, bool):
            return v
        if isinstance(v, (int, float)):
            return bool(v)
        if isinstance(v, str):
            s = v.strip().lower()
            if s in ("true", "1", "yes", "y"):
                return True
            if s in ("false", "0", "no", "n", ""):
                return False
        return default

    def _get_first(d: Dict[str, Any], keys: List[str], default=None):
        for k in keys:
            if k in d:
                return d[k]
        return default

    def _normalize_bounds(v: Any) -> Optional[Bounds]:
        """Parses bounds given as "[l,t][r,b]", [l, t, r, b],
        {left, top, right, bottom} or {x1, y1, x2, y2}.
        """
        if v is None:
            return None

        if isinstance(v, str):
            parsed = _parse_bounds(v)
            return Bounds(*parsed) if parsed else None

        if isinstance(v, (list, tuple)) and len(v) == 4:
            try:
                x1, y1, x2, y2 = map(int, v)
                return Bounds(x1, y1, x2, y2)
            except Exception:
                return None

        if isinstance(v, dict):
            if all(k in v for k in ("left", "top", "right", "bottom")):
                try:
                    return Bounds(
                        int(v["left"]),
                        int(v["top"]),
                        int(v["right"]),
                        int(v["bottom"]),
                    )
                except Exception:
                    return None
            if all(k in v for k in ("x1", "y1", "x2", "y2")):
                try:
                    return Bounds(
                        int(v["x1"]),
                        int(v["y1"]),
                        int(v["x2"]),
                        int(v["y2"]),
                    )
                except Exception:
                    return None

        return None

    def _extract_children(d: Dict[str, Any]) -> List[Dict[str, Any]]:
        for key in ("children", "child", "nodes", "items", "subviews"):
            value = d.get(key)
            if isinstance(value, list):
                return [x for x in value if isinstance(x, dict)]
        return []

    def _extract_attrs(d: Dict[str, Any]) -> Dict[str, Any]:
        attrs = _get_first(d, ["attributes", "attrib", "attrs"], None)
        if isinstance(attrs, dict):
            merged = dict(d)
            merged.update(attrs)
            return merged
        return d

    def dfs(elem: Dict[str, Any]) -> str:
        elem = _extract_attrs(elem)

        view_id = _get_first(elem, ["resource-id", "resource_id", "view_id_resource_name"], "")
        bounds_raw = _get_first(elem, ["bounds", "bound", "rect"], None)
        text = _get_first(elem, ["text", "label", "name"], "")
        content_desc = _get_first(elem, ["content-desc", "content_desc", "description"], "")
        class_name = _get_first(elem, ["class", "class_name", "type"], "")
        package_name = _get_first(elem, ["package", "package_name"], "")

        clickable = _get_first(elem, ["clickable", "is_clickable"], False)
        long_clickable = _get_first(elem, ["long-clickable", "long_clickable", "is_long_clickable"], False)
        scrollable = _get_first(elem, ["scrollable", "is_scrollable"], False)
        checkable = _get_first(elem, ["checkable", "is_checkable"], False)
        checked = _get_first(elem, ["checked", "is_checked"], False)
        selected = _get_first(elem, ["selected", "is_selected"], False)
        enabled = _get_first(elem, ["enabled", "is_enabled"], True)
        visible_to_user = _get_first(elem, ["visible-to-user", "visible_to_user", "is_visible_to_user"], True)

        bounds_obj = _normalize_bounds(bounds_raw)

        unique_id = f"node_{len(nodes)}"

        node = Node(
            unique_id=unique_id,
            child_ids=[],
            bounds_in_screen=bounds_obj,
            text=str(text or ""),
            content_description=str(content_desc or ""),
            class_name=str(class_name or ""),
            package_name=str(package_name or ""),
            view_id_resource_name=str(view_id or ""),
            is_clickable=_as_bool(clickable, False),
            is_long_clickable=_as_bool(long_clickable, False),
            is_scrollable=_as_bool(scrollable, False),
            is_checkable=_as_bool(checkable, False),
            is_checked=_as_bool(checked, False),
            is_selected=_as_bool(selected, False),
            is_enabled=_as_bool(enabled, True),
            is_visible_to_user=_as_bool(visible_to_user, True),
            is_editable=_infer_editable(str(class_name or "")),
        )
        nodes.append(node)

        children = _extract_children(elem)
        for child in children:
            child_uid = dfs(child)
            node.child_ids.append(child_uid)

        return node.unique_id

    if isinstance(raw_tree, dict):
        dfs(raw_tree)
    elif isinstance(raw_tree, list):
        for item in raw_tree:
            if isinstance(item, dict):
                dfs(item)
    else:
        raise TypeError(f"android_dump_layout_to_forest expects dict/list, got {type(raw_tree)}")

    tree = Tree(nodes=nodes)
    window = Window(id=0, tree=tree)
    return Forest(windows=[window])


==> anc/code/android_world/env/android_world_controller.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Controller for Android that adds UI tree information to the observation."""

import contextlib
import enum
import os
import tempfile
import time
from typing import Any
from typing import cast
from typing import Optional
from absl import logging
from android_env import env_interface
from android_env import loader
from android_env.components import config_classes
from android_env.proto.a11y import android_accessibility_forest_pb2
from android_env.wrappers import a11y_grpc_wrapper
from android_env.wrappers import base_wrapper
from android_world.env import adb_utils
from android_world.env import representation_utils
from android_world.utils import file_utils
import dm_env


def _has_wrapper(
    env: env_interface.AndroidEnvInterface,
    target_wrapper: Any,
) -> bool:
  """Checks recursively if an environment object has a certain wrapper.

  Args:
    env: The environment object potentially wrapped.
    target_wrapper: The wrapper type to search for.

  Returns:
    True if the target_wrapper is found, otherwise False.
  """
  if isinstance(env, target_wrapper):
    return True
  elif hasattr(env, '_env'):
    return _has_wrapper(env._env, target_wrapper)  # pylint: disable=protected-access
  else:
    return False


def get_a11y_tree(
    env: env_interface.AndroidEnvInterface,
    max_retries: int = 5,
    sleep_duration: float = 1.0,
) -> android_accessibility_forest_pb2.AndroidAccessibilityForest:
  """Gets a11y tree.

  Args:
    env: AndroidEnv.
    max_retries: Maximum number of retries to get a11y tree.
    sleep_duration: Time to sleep between each retry in seconds.

  Returns:
    A11y tree.

  Raises:
    RuntimeError: If the a11y tree was not able to be retrieved.
  """
  if not _has_wrapper(env, a11y_grpc_wrapper.A11yGrpcWrapper):
    raise ValueError(
        'Must use a11y_grpc_wrapper.A11yGrpcWrapper to get the a11y tree.'
    )
  env = cast(a11y_grpc_wrapper.A11yGrpcWrapper, env)
  if adb_utils.retry(3)(adb_utils.check_airplane_mode)(env):
    logging.warning(
        'Airplane mode is on -- cannot retrieve a11y tree via gRPC. Turning'
        ' it off...'
    )
    logging.info('Enabling networking...')
    env.attempt_enable_networking()
    time.sleep(1.0)

  forest: Optional[
      android_accessibility_forest_pb2.AndroidAccessibilityForest
  ] = None
  for _ in range(max_retries):
    try:
      forest = env.accumulate_new_extras()['accessibility_tree'][-1]  # pytype:disable=attribute-error
      return forest
    except KeyError:
      logging.warning('Could not get a11y tree, retrying.')
    time.sleep(sleep_duration)

  if forest is None:
    raise RuntimeError('Could not get a11y tree.')
  return forest


_TASK_PATH = os.path.join(tempfile.gettempdir(), 'default.textproto')
DEFAULT_ADB_PATH = '~/Android/Sdk/platform-tools/adb'


# UI tree-specific keys that are added to observations:

# The forest is essentially a comprehensive snapshot of all user interface
# elements currently displayed on an Android device's screen. Each 'tree' in
# this 'forest' represents the accessibility details of a different window or
# screen section, providing structured information. The tree's origin is from
# the AccessibilityService. Please see the following for more detail:
# https://developer.android.com/reference/android/accessibilityservice/AccessibilityService

OBSERVATION_KEY_FOREST = 'forest'
# UI elements are specific nodes extracted from forest. See
# representation_utils.forest_to_ui_elements for details.
OBSERVATION_KEY_UI_ELEMENTS = 'ui_elements'


class A11yMethod(enum.Enum):
  """Method to get a11y tree."""

  # Custom gRPC wrapper that uses a11y forwarder app.
  A11Y_FORWARDER_APP = 'a11y_forwarder_app'

  # From `uiautomator dump``.
  UIAUTOMATOR = 'uiautomator'


class AndroidWorldController(base_wrapper.BaseWrapper):
  """Controller for an Android instance that adds accessibility tree data.

  The Accessibility Tree in Android is a tree-based structure, originally for
  for assisting accessibility services. It provides information about UI
  elements (like text, buttons, and images) in a hierarchical format. The tree
  includes details such as the properties and actions available for each
  element.
  """

  def __init__(
      self,
      env: env_interface.AndroidEnvInterface,
      a11y_method: A11yMethod = A11yMethod.A11Y_FORWARDER_APP,
  ):
    if a11y_method == A11yMethod.A11Y_FORWARDER_APP:
      self._env = a11y_grpc_wrapper.A11yGrpcWrapper(
          env,
          install_a11y_forwarding=True,
          start_a11y_service=True,
          enable_a11y_tree_info=True,
          latest_a11y_info_only=True,
      )
      self._env.reset()  # Initializes required server services in a11y wrapper.
    else:
      self._env = env
    self._a11y_method = a11y_method

  @property
  def device_screen_size(self) -> tuple[int, int]:
    """Returns the physical screen size of the device: (width, height)."""
    return adb_utils.get_screen_size(self._env)

  @property
  def logical_screen_size(self) -> tuple[int, int]:
    """Returns the logical screen size of the device.

    This will be different with the physical size if orientation or resolution
    is changed.
    """
    return adb_utils.get_logical_screen_size(self._env)

  @property
  def env(self) -> env_interface.AndroidEnvInterface:
    return self._env

  def refresh_env(self):
    # pylint: disable=protected-access
    # pytype: disable=attribute-error
    # Reconnect to emulator and reload a11y wrapper in case we lose connection.
    self._env = get_controller(
        console_port=self.env._coordinator._simulator._config.emulator_launcher.emulator_console_port,
        adb_path=self.env._coordinator._simulator._config.adb_controller.adb_path,
        grpc_port=self.env._coordinator._simulator._config.emulator_launcher.grpc_port,
    ).env
    # pylint: enable=protected-access
    # pytype: enable=attribute-error

  def get_a11y_forest(
      self,
  ) -> android_accessibility_forest_pb2.AndroidAccessibilityForest:
    """Returns the most recent a11y forest from the device."""
    try:
      return get_a11y_tree(self._env)
    except RuntimeError:
      print(
          'Could not get a11y tree. Reconnecting to Android, reinitializing'
          ' AndroidEnv, and restarting a11y forwarding.'
      )
      self.refresh_env()
      return get_a11y_tree(self._env)

  def get_ui_elements(self) -> list[representation_utils.UIElement]:
    """Returns the most recent UI elements from the device."""
    if self._a11y_method == A11yMethod.A11Y_FORWARDER_APP:
      return representation_utils.forest_to_ui_elements(
          self.get_a11y_forest(),
          exclude_invisible_elements=True,
      )
    else:
      return representation_utils.xml_dump_to_ui_elements(
          adb_utils.uiautomator_dump(self._env)
      )

  def _process_timestep(self, timestep: dm_env.TimeStep) -> dm_env.TimeStep:
    """Adds a11y tree info to the observation."""
    if self._a11y_method == A11yMethod.A11Y_FORWARDER_APP:
      forest = self.get_a11y_forest()
      ui_elements = representation_utils.forest_to_ui_elements(
          forest,
          exclude_invisible_elements=True,
      )
    else:
      forest = None
      ui_elements = self.get_ui_elements()
    timestep.observation[OBSERVATION_KEY_FOREST] = forest
    timestep.observation[OBSERVATION_KEY_UI_ELEMENTS] = ui_elements
    return timestep

  def pull_file(
      self, remote_db_file_path: str, timeout_sec: Optional[float] = None
  ) -> contextlib._GeneratorContextManager[str]:
    """Pulls a file from the device to a temporary directory.

    The directory will be deleted when the context manager exits.
    Args:
      remote_db_file_path: The path to the file on the device.
      timeout_sec: Timeout in seconds for the adb calls.

    Returns:
      The path to the temporary directory containing the file.
    """
    remote_db_directory = os.path.dirname(remote_db_file_path)
    return file_utils.tmp_directory_from_device(
        remote_db_directory, self.env, timeout_sec
    )

  def push_file(
      self,
      local_db_file_path: str,
      remote_db_file_path: str,
      timeout_sec: Optional[float] = None,
  ) -> None:
    """Pushes a local file to the device."""

    remote_db_directory = os.path.dirname(remote_db_file_path)

    # First delete old .db, .db-wal, and .db-shm files.
    file_utils.clear_directory(remote_db_directory, self)
    file_utils.copy_data_to_device(
        local_db_file_path,
        remote_db_file_path,
        self.env,
        timeout_sec,
    )


def _write_default_task_proto() -> str:
  with open(_TASK_PATH, 'w') as f:
    f.write("""\
id: "default"

name: "Default task for device control."
description: "Empty task"

max_episode_sec: 7200  # Prevent infinite episodes.
  """)
  return _TASK_PATH


def get_controller(
    console_port: int = 5554,
    adb_path: str = DEFAULT_ADB_PATH,
    grpc_port: int = 8554,
) -> AndroidWorldController:
  """Creates a controller by connecting to an existing Android environment."""

  config = config_classes.AndroidEnvConfig(
      task=config_classes.FilesystemTaskConfig(
          path=_write_default_task_proto()
      ),
      simulator=config_classes.EmulatorConfig(
          emulator_launcher=config_classes.EmulatorLauncherConfig(
              emulator_console_port=console_port,
              adb_port=console_port + 1,
              grpc_port=grpc_port,
          ),
          adb_controller=config_classes.AdbControllerConfig(adb_path=adb_path),
      ),
  )
  android_env_instance = loader.load(config)
  logging.info('Setting up AndroidWorldController.')
  return AndroidWorldController(android_env_instance)


==> anc/code/android_world/env/android_world_controller_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import tempfile
from unittest import mock

from absl.testing import absltest
from android_env import env_interface
from android_env.wrappers import a11y_grpc_wrapper
from android_world.env import adb_utils
from android_world.env import android_world_controller
from android_world.env import representation_utils
from android_world.utils import fake_adb_responses
from android_world.utils import file_test_utils
from android_world.utils import file_utils
import dm_env


def create_file_with_contents(contents: str) -> str:
  temp_dir = tempfile.mkdtemp()
  file_path = os.path.join(temp_dir, 'file.txt')
  with open(file_path, 'w') as f:
    f.write(contents)
  return file_path


class AndroidWorldControllerTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    mock_issue_generic_request = self.enter_context(
        mock.patch.object(adb_utils, 'issue_generic_request')
    )
    mock_issue_generic_request.return_value = (
        fake_adb_responses.create_successful_generic_response(
            'Physical size: 100x200'
        )
    )
    self.mock_a11y_wrapper = self.enter_context(
        mock.patch.object(
            a11y_grpc_wrapper,
            'A11yGrpcWrapper',
            spec=a11y_grpc_wrapper.A11yGrpcWrapper,
        )
    )

    self.table_name = 'events'

    self.mock_copy_db = self.enter_context(
        mock.patch.object(
            file_utils,
            'tmp_directory_from_device',
            side_effect=file_test_utils.mock_tmp_directory_from_device,
        )
    )
    self.mock_copy_data_to_device = self.enter_context(
        mock.patch.object(
            file_utils,
            'copy_data_to_device',
            side_effect=file_test_utils.mock_copy_data_to_device,
        )
    )

    self.mock_remove_files = self.enter_context(
        mock.patch.object(
            file_utils,
            'clear_directory',
            side_effect=file_test_utils.mock_remove_files,
        )
    )

  def test_initialization(self):
    mock_env = mock.Mock(spec=env_interface.AndroidEnvInterface)

    env = android_world_controller.AndroidWorldController(mock_env)

    self.mock_a11y_wrapper.assert_called_with(
        mock_env,
        install_a11y_forwarding=True,
        start_a11y_service=True,
        enable_a11y_tree_info=True,
        latest_a11y_info_only=True,
    )
    env._env.reset.assert_called_once()

  def test_screen_size(self):
    mock_base_env = mock.Mock(spec=env_interface.AndroidEnvInterface)

    env = android_world_controller.AndroidWorldController(mock_base_env)

    self.assertEqual(env.device_screen_size, (100, 200))

  @mock.patch.object(adb_utils, 'get_logical_screen_size')
  @mock.patch.object(android_world_controller, 'get_a11y_tree')
  @mock.patch.object(representation_utils, 'forest_to_ui_elements')
  def test_process_timestep(
      self, mock_forest_to_ui, mock_get_a11y_tree, mock_get_logical_screen_size
  ):
    mock_base_env = mock.Mock(spec=env_interface.AndroidEnvInterface)
    env = android_world_controller.AndroidWorldController(mock_base_env)
    mock_forest = mock.Mock()
    mock_ui_elements = mock.Mock()
    mock_get_logical_screen_size.return_value = (100, 200)
    mock_get_a11y_tree.return_value = mock_forest
    mock_forest_to_ui.return_value = mock_ui_elements
    timestep = dm_env.TimeStep(
        observation={}, reward=None, discount=None, step_type=None
    )

    processed_timestep = env._process_timestep(timestep)

    self.assertEqual(processed_timestep.observation['forest'], mock_forest)
    self.assertEqual(
        processed_timestep.observation['ui_elements'], mock_ui_elements
    )
    mock_forest_to_ui.assert_called_with(
        mock_forest,
        exclude_invisible_elements=True,
    )

  @mock.patch.object(adb_utils, 'check_airplane_mode')
  @mock.patch.object(android_world_controller, 'get_controller')
  @mock.patch.object(android_world_controller, '_has_wrapper')
  @mock.patch.object(
      android_world_controller.AndroidWorldController, 'refresh_env'
  )
  def test_refresh_env(
      self,
      mock_refresh_env,
      mock_has_wrapper,
      mock_get_controller,
      mock_check_airplane_mode,
  ):
    del mock_has_wrapper, mock_get_controller, mock_check_airplane_mode
    mock_base_env = mock.Mock(spec=env_interface.AndroidEnvInterface)
    env = android_world_controller.AndroidWorldController(mock_base_env)
    unused_mock_check_airplane_mode = False
    env._env.accumulate_new_extras.side_effect = [
        {},
        {},
        {},
        {},
        {},
        {'accessibility_tree': ['success']},
    ]

    forest = env.get_a11y_forest()

    self.assertEqual(forest, 'success')
    mock_refresh_env.assert_called_once()

  def test_pull_file(self):
    file_contents = 'test file contents'
    remote_file_path = create_file_with_contents(file_contents)
    mock_base_env = mock.Mock(spec=env_interface.AndroidEnvInterface)
    env = android_world_controller.AndroidWorldController(mock_base_env)

    with env.pull_file(remote_file_path) as local_dir:
      local_path = os.path.split(remote_file_path)[1]
      local_file = open(os.path.join(local_dir, local_path), 'r')
      self.assertEqual(open(remote_file_path, 'r').read(), local_file.read())

    self.mock_copy_db.assert_called_once_with(
        os.path.dirname(remote_file_path), env._env, None
    )

  def test_push_file(self):
    old_file_contents = 'test file contents'
    new_file_contents = 'new file'
    remote_file_path = create_file_with_contents(old_file_contents)
    mock_base_env = mock.Mock(spec=env_interface.AndroidEnvInterface)
    env = android_world_controller.AndroidWorldController(mock_base_env)
    new_file = create_file_with_contents(new_file_contents)

    env.push_file(new_file, remote_file_path, None)

    self.assertEqual(open(remote_file_path, 'r').read(), new_file_contents)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/env/device_constants.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Constants for the Pixel 6, API 33, emulator."""

import datetime

# Screen dimensions of Pixel 6.
SCREEN_HEIGHT, SCREEN_WIDTH = 2400, 1080

# Where data on emulator is stored.
EMULATOR_DATA = "/storage/emulated/0/"

# Location where app snapshots are stored.
SNAPSHOT_DATA = "/data/data/android_world/snapshots"

# keep-sorted start
AUDIORECORDER_DATA = "/storage/emulated/0/Android/data/com.dimowner.audiorecorder/files/Music/records"
DOWNLOAD_DATA = "/storage/emulated/0/Download"
GALLERY_DATA = "/sdcard/DCIM"
MARKOR_DATA = "/storage/emulated/0/Documents/Markor"
MUSIC_DATA = "/sdcard/Music"
OSMAND_DATA = "/storage/emulated/0/Android/data/net.osmand/files"
PHOTOS_DATA = "/sdcard/Pictures"
VIDEOS_DATA = "/sdcard/Movies"
# keep-sorted end

# Every task starts October 15, 2023 @ 15:34:00.
TIMEZONE = "UTC"
DT = datetime.datetime(2023, 10, 15, 15, 34, 0, tzinfo=datetime.timezone.utc)

# Format the datetime object into the Android date-time format
ANDROID_DT = DT.strftime("%m%d%H%M%y.%S")


==> anc/code/android_world/env/env_launcher.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Launches the environment used in the benchmark."""

try:
  import resource
except ImportError:
  resource = None

from absl import logging
from android_world.env import android_world_controller
from android_world.env import interface
from android_world.env.setup_device import setup
from android_world.utils import datetime_utils


# AndroidWorld is tested and developed on Pixel 6 with API 33. Other
# configurations may be supported, but are not yet tested.
_ANDROID_WORLD_API_LEVEL = 33


def _get_env(
    console_port: int, adb_path: str, grpc_port: int
) -> interface.AsyncEnv:
  """Creates an AsyncEnv by connecting to an existing Android environment."""
  controller = android_world_controller.get_controller(
      console_port, adb_path, grpc_port
  )
  return interface.AsyncAndroidEnv(controller)


def _increase_file_descriptor_limit(limit: int = 32768):
  """Increases the file descriptor limit to the given limit.

  This helps with different platforms having different limits, which can result
  from too many open files, sockets, or pipes, resulting in "OSError: [Errno 24]
  Too many open files".

  Args:
    limit: The new file descriptor limit. The default value was determined
      experimentally to not raise too many open files error.
  """
  if resource is None:
    return
  try:
    _, hard = resource.getrlimit(resource.RLIMIT_NOFILE)
    if limit > hard:
      logging.warning(
          (
              "Requested limit %d exceeds the system's hard limit %d. Setting"
              ' to the maximum allowed value.'
          ),
          limit,
          hard,
      )
      limit = hard
    resource.setrlimit(resource.RLIMIT_NOFILE, (limit, hard))
    logging.info('File descriptor limit set to %d.', limit)
  except ValueError as e:
    logging.exception('Failed to set file descriptor limit: %s', e)


def setup_env(
    env: interface.AsyncEnv,
    emulator_setup: bool = False,
    freeze_datetime: bool = True,
) -> None:
  """Performs environment setup and validation."""
  _increase_file_descriptor_limit()
  if emulator_setup:
    logging.info('Setting up apps on the emulator.')
    setup.setup_apps(env)
  if freeze_datetime:
    logging.info('Freezing datetime.')
    datetime_utils.setup_datetime(env.controller)


def load_and_setup_env(
    console_port: int = 5554,
    emulator_setup: bool = False,
    freeze_datetime: bool = True,
    adb_path: str = android_world_controller.DEFAULT_ADB_PATH,
    grpc_port: int = 8554,
) -> interface.AsyncEnv:
  """Create environment with `get_env()` and perform env setup and validation.

  Before running this, an emulator must be launched. For example:

  ```
  AVD_NAME=Pixel_6_API_33  # First create an AVD in Android Studio.
  ~/Android/Sdk/emulator/emulator -avd $AVD_NAME -no-snapshot -grpc 8554
  ```

  Args:
    console_port: The console port of the existing device. This can usually be
      retrieved by looking at the output of `adb devices`. In general, the first
      connected device is port 5554, the second is 5556, and so on.
    emulator_setup: Perform first-time app setup on the environment if True.
    freeze_datetime: Whether to freeze the datetime to a fixed time, October
      2023, to ensure consistent benchmarking.
    adb_path: The location of the adb binary.
    grpc_port: The port for gRPC communication with the emulator.

  Returns:
    An interactable Android environment.
  """
  env = _get_env(console_port, adb_path, grpc_port)
  setup_env(env, emulator_setup, freeze_datetime)
  return env


==> anc/code/android_world/env/env_launcher_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock

from absl.testing import absltest
from android_env import env_interface
from android_env import loader
from android_env.components import config_classes
from android_world.env import android_world_controller
from android_world.env import env_launcher
from android_world.env import interface


class EnvLauncherTest(absltest.TestCase):

  @mock.patch.object(interface, "AsyncAndroidEnv", autospec=True)
  @mock.patch.object(
      android_world_controller, "AndroidWorldController", autospec=True
  )
  @mock.patch.object(loader, "load", autospec=True)
  def test_get_env(
      self,
      mock_loader,
      mock_controller,
      mock_async_android_env,
  ):
    mock_android_env = mock.create_autospec(env_interface.AndroidEnvInterface)
    mock_loader.return_value = mock_android_env

    env_launcher._get_env(5556, "some_adb_path", 8554)

    mock_loader.assert_called_with(
        config=config_classes.AndroidEnvConfig(
            task=config_classes.FilesystemTaskConfig(
                path=android_world_controller._TASK_PATH
            ),
            simulator=config_classes.EmulatorConfig(
                emulator_launcher=config_classes.EmulatorLauncherConfig(
                    emulator_console_port=5556, adb_port=5557, grpc_port=8554
                ),
                adb_controller=config_classes.AdbControllerConfig(
                    adb_path="some_adb_path"
                ),
            ),
        )
    )
    mock_controller.assert_called_with(mock_android_env)
    mock_async_android_env.assert_called_with(mock_controller.return_value)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/env/interface.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Environment interface for real-time interaction Android."""

import abc
import dataclasses
import time
from typing import Any, Optional, Self

from android_env.components import action_type
from android_world.env import actuation
from android_world.env import adb_utils
from android_world.env import android_world_controller
from android_world.env import json_action
from android_world.env import representation_utils
import dm_env
import numpy as np


def _get_no_op_action() -> dict[str, Any]:
  """Creates a no-op action; used to retrieve screen & UI tree."""
  return {
      'action_type': np.array(action_type.ActionType.LIFT, dtype=np.int32),
      'touch_position': np.array((0.0, 0.0)),
  }


@dataclasses.dataclass(frozen=True)
class State:
  """State of the Android environment.

  Attributes:
    pixels: RGB array of current screen.
    forest: Raw UI forest; see android_world_controller.py for more info.
    ui_elements: Processed children and stateful UI elements extracted from
      forest.
  """

  pixels: np.ndarray
  forest: Any
  ui_elements: list[representation_utils.UIElement]

  @classmethod
  def create_and_infer_elements(
      cls,
      pixels: np.ndarray,
      forest: Any,
      screen_size: Optional[tuple[int, int]] = None,
  ) -> Self:
    """Creates a new instance, inferring UI elements from the forest."""

    elements = representation_utils.forest_to_ui_elements(
        forest, screen_size=screen_size
    )
    return cls(pixels, forest, elements)


class AsyncEnv(abc.ABC):
  """Interface for interacting with a real-time Android device.

  Computing environments, such as Android, run in real-time, independently of
  the agent interacting with it. All observations and actions are asynchronous
  and OS does not pause when providing observations or when accepting actions.
  Changes from action execution may take some time to appear.
  """

  @property
  @abc.abstractmethod
  def controller(self) -> android_world_controller.AndroidWorldController:
    """Returns the controller for the environment."""

  @abc.abstractmethod
  def reset(self, go_home: bool = False) -> State:
    """Go home on reset.

    Args:
      go_home: Whether to go home during the reset.
    """

  @abc.abstractmethod
  def get_state(self, wait_to_stabilize: bool = False) -> State:
    """Gets the state of the environment; i.e., screenshot & UI tree.

    In practice this will usually be called after executing an action. Logic
    should be implemented, perhaps a simple time.sleep, to ensure the
    environment updates after the action.

    Args:
      wait_to_stabilize: Whether to wait for the screen to stabilize before
        returning state.

    Returns:
      Observation containing RGB array of screen, the accessibility forest,
        and UI elements derived from the forest. See android_world_controller.py
        for
        more detail.
    """

  def display_message(self, message: str, header: str = '') -> None:
    """Displays a message on the screen."""

  @abc.abstractmethod
  def ask_question(
      self, question: str, timeout_seconds: float = -1.0
  ) -> str | None:
    """Asks a question to a hypothetical user in the environment.

    Common uses are to ask a question to clarify the user-provided goal, to ask
    for help when the agent is stuck, or when there is ambiguity in the current
    screen.

    Args:
      question: The question to ask the user.
      timeout_seconds: The timeout in seconds to wait for a response. If
        negative, then wait indefinitely.

    Returns:
      The response from the user or None if the user did not answer within the
      timeout.
    """

  @abc.abstractmethod
  def execute_action(self, action: json_action.JSONAction) -> None:
    """Executes action on the environment."""

  @property
  @abc.abstractmethod
  def foreground_activity_name(self) -> str:
    """Returns the activity name of the app currently opened in foreground."""

  @property
  @abc.abstractmethod
  def device_screen_size(self) -> tuple[int, int]:
    """Returns the screen size of the environment in pixels: (width, height)."""

  @property
  @abc.abstractmethod
  def logical_screen_size(self) -> tuple[int, int]:
    """Retrieves the logical screen size of the Android device.

    While the physical size is a fixed attribute of the display, the logical
    size is flexible and varies based on system settings such as the orientation
    or if the resolution is changed.

    Returns: The (width, height) in pixels, denoting the logical dimensions of
    the screen. Width and height values are aligned with the device's current
    orientation, meaning width is always logical horizontal direction (like in
    the landscape orientation width will be the physical vertical direction).
    """

  @abc.abstractmethod
  def close(self) -> None:
    """Closes the environment."""

  @property
  @abc.abstractmethod
  def interaction_cache(self) -> str:
    """Returns the interaction cache of the environment."""

  @abc.abstractmethod
  def hide_automation_ui(self) -> None:
    """Hides any UI, such as screen coordinates,."""

  @property
  @abc.abstractmethod
  def orientation(self) -> int:
    """Returns the orientation of the environment.

    Returns: 0 for portrait, 1 for landscape, 2 for reverse portrait,
    3 for reverse landscape.
    """

  @property
  @abc.abstractmethod
  def physical_frame_boundary(self) -> tuple[int, int, int, int]:
    """Returns the physical frame boundary of the environment.

    Returns: First two integers are the coordinates for top left corner, last
    two are for lower right corner. All coordinates are given in portrait
    orientation.
    """


def _process_timestep(timestep: dm_env.TimeStep) -> State:
  """Parses timestep observation and returns State."""
  return State(
      pixels=timestep.observation['pixels'],
      forest=timestep.observation[
          android_world_controller.OBSERVATION_KEY_FOREST
      ],
      ui_elements=timestep.observation[
          android_world_controller.OBSERVATION_KEY_UI_ELEMENTS
      ],
  )


class AsyncAndroidEnv(AsyncEnv):
  """Async environment interface using AndroidEnv to communicate with device."""

  interaction_cache = ''

  def __init__(
      self, controller: android_world_controller.AndroidWorldController
  ):
    self._controller = controller
    self._prior_state = None
    # Variable used to temporarily save interactions between agent and user.
    # Like when agent use answer action to answer user questions, we
    # use this to save the agent response. Or later on when agent has the
    # ability to ask user question, user's answer will be saved here as well.
    self.interaction_cache = ''

  @property
  def controller(self) -> android_world_controller.AndroidWorldController:
    return self._controller

  def reset(self, go_home: bool = False) -> State:
    if go_home:
      adb_utils.press_home_button(self.controller)
    self.interaction_cache = ''

    return _process_timestep(self.controller.reset())

  def _get_state(self):
    return _process_timestep(self.controller.step(_get_no_op_action()))

  def _get_stable_state(
      self,
      stability_threshold: int = 3,
      sleep_duration: float = 0.5,
      timeout: float = 6.0,
  ) -> State:
    """Checks if the UI elements remain stable over a number of checks and gets state.

    Args:
        stability_threshold: Number of consecutive checks where UI elements must
          remain the same to consider UI stable.
        sleep_duration: Time in seconds to wait between checks.
        timeout: Maximum time in seconds to wait for UI to become stable before
          giving up.

    Returns:
        True if UI is considered stable, False if it never stabilizes within the
        timeout.
    """
    if not self._prior_state:
      self._prior_state = self._get_state()

    stable_checks = 0
    elapsed_time = 0.0
    current_state = self._get_state()

    while stable_checks < stability_threshold and elapsed_time < timeout:
      if self._prior_state.ui_elements == current_state.ui_elements:
        stable_checks += 1
        if stable_checks == stability_threshold:
          break  # Exit early if stability is achieved.
      else:
        stable_checks = 0  # Reset if any change is detected
        self._prior_state = current_state

      time.sleep(sleep_duration)
      elapsed_time += sleep_duration
      current_state = self._get_state()

    return current_state

  def get_state(self, wait_to_stabilize: bool = False) -> State:
    if wait_to_stabilize:
      return self._get_stable_state()
    return self._get_state()

  def execute_action(self, action: json_action.JSONAction) -> None:
    if action.action_type == json_action.ANSWER:
      self.interaction_cache = action.text
      if action.text:
        self.display_message(action.text, header='Agent answered:')
      return
    state = self.get_state(wait_to_stabilize=False)
    actuation.execute_adb_action(
        action,
        state.ui_elements,
        self.logical_screen_size,
        self.controller,
    )

  def hide_automation_ui(self) -> None:
    """Hides the coordinates on screen."""
    adb_utils.issue_generic_request(
        'shell settings put system pointer_location 0', self.controller
    )

  def display_message(self, message: str, header: str = '') -> None:
    adb_utils.send_android_intent(
        command='broadcast',
        action='com.example.ACTION_UPDATE_OVERLAY',
        env=self.controller,
        extras={'task_type_string': header, 'goal_string': message},
    )

  def ask_question(
      self, question: str, timeout_seconds: float = -1.0
  ) -> str | None:
    raise NotImplementedError('ask_question is not implemented.')

  @property
  def foreground_activity_name(self) -> str:
    activity = adb_utils.get_current_activity(self.controller)[0]
    if activity:
      return activity
    else:
      return ''

  @property
  def device_screen_size(self) -> tuple[int, int]:
    return self.controller.device_screen_size

  @property
  def logical_screen_size(self) -> tuple[int, int]:
    return adb_utils.get_logical_screen_size(self.controller)

  def close(self) -> None:
    return self.controller.close()

  @property
  def orientation(self) -> int:
    return adb_utils.get_orientation(self.controller)

  @property
  def physical_frame_boundary(self) -> tuple[int, int, int, int]:
    return adb_utils.get_physical_frame_boundary(self.controller)


==> anc/code/android_world/env/interface_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock

from absl.testing import absltest
from android_world.env import interface
from android_world.env import representation_utils
import numpy as np


class InterfaceTest(absltest.TestCase):

  @mock.patch("time.sleep", return_value=None)
  def test_ui_stability_true(self, unused_mocked_time_sleep):
    stable_ui_elements = [representation_utils.UIElement(text="StableElement")]
    states = [
        interface.State(
            ui_elements=stable_ui_elements,
            pixels=np.empty([1, 2, 3]),
            forest=None,
        )
        for _ in range(4)
    ]
    env = interface.AsyncAndroidEnv(mock.MagicMock())
    env._get_state = mock.MagicMock(side_effect=states)

    self.assertEqual(
        env._get_stable_state(
            stability_threshold=3, sleep_duration=0.1, timeout=1
        ),
        states[3],
    )

  @mock.patch("time.sleep", return_value=None)
  def test_ui_stability_false_due_to_timeout(
      self, unused_unused_mocked_time_sleep
  ):
    changing_ui_elements = [
        representation_utils.UIElement(text=f"Element{i}") for i in range(10)
    ]
    env = interface.AsyncAndroidEnv(mock.MagicMock())
    states = [
        interface.State(
            ui_elements=[elem], pixels=np.empty([1, 2, 3]), forest=None
        )
        for elem in changing_ui_elements
    ]
    env._get_state = mock.MagicMock(side_effect=states)

    self.assertEqual(
        env._get_stable_state(
            stability_threshold=3, sleep_duration=0.5, timeout=2
        ),
        states[5],
    )

  @mock.patch("time.sleep", return_value=None)
  def test_stability_fluctuates(self, unused_mocked_time_sleep):
    env = interface.AsyncAndroidEnv(mock.MagicMock())
    fluctuating_ui_elements = (
        [representation_utils.UIElement(text="Stable")] * 2
        + [representation_utils.UIElement(text="Unstable")]
        + [representation_utils.UIElement(text="Stable")] * 3
        + [representation_utils.UIElement(text="Unstable")]
    )
    states = [
        interface.State(
            ui_elements=[elem], pixels=np.empty([1, 2, 3]), forest=None
        )
        for elem in fluctuating_ui_elements
    ]
    env._get_state = mock.MagicMock(side_effect=states)
    self.assertEqual(
        env._get_stable_state(
            stability_threshold=3, sleep_duration=0.5, timeout=2.5
        ),
        states[6],
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/env/json_action.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Represents an action for Android interaction, parsed from a JSON format."""

import dataclasses
import json
from typing import Optional


_JSON_SEPARATORS = (',', ':')

ANSWER = 'answer'
CLICK = 'click'
DOUBLE_TAP = 'double_tap'
INPUT_TEXT = 'input_text'
KEYBOARD_ENTER = 'keyboard_enter'
LONG_PRESS = 'long_press'
NAVIGATE_BACK = 'navigate_back'
NAVIGATE_HOME = 'navigate_home'
OPEN_APP = 'open_app'
SCROLL = 'scroll'
STATUS = 'status'
SWIPE = 'swipe'
UNKNOWN = 'unknown'
WAIT = 'wait'

_ACTION_TYPES = (
    CLICK,
    DOUBLE_TAP,
    SCROLL,
    SWIPE,
    INPUT_TEXT,
    NAVIGATE_HOME,
    NAVIGATE_BACK,
    KEYBOARD_ENTER,
    OPEN_APP,
    STATUS,
    WAIT,
    LONG_PRESS,
    ANSWER,
    UNKNOWN,
)

_SCROLL_DIRECTIONS = ('left', 'right', 'down', 'up')

# Keys of JSON action.
ACTION_TYPE = 'action_type'
INDEX = 'index'
X = 'x'
Y = 'y'
TEXT = 'text'
DIRECTION = 'direction'
APP_NAME = 'app_name'
GOAL_STATUS = 'goal_status'


@dataclasses.dataclass()
class JSONAction:
  """Represents a parsed JSON action.

  # Example
  result_json = {'action_type': 'click', 'x': %d, 'y': %d}
  action = JSONAction(**result_json)

  Attributes:
    action_type: The action type.
    index: The index to click, if action is a click. Either an index or a <x, y>
      should be provided. See x, y attributes below.
    x: The x position to click, if the action is a click.
    y: The y position to click, if the action is a click.
    text: The text to type, if action is type.
    direction: The direction to scroll, if action is scroll.
    goal_status: If the status is a 'status' type, indicates the status of the
      goal.
    app_name: The app name to launch, if the action type is 'open_app'.
    keycode: Keycode actions are necessary for an agent to interact with complex
      UI elements (like large textareas) that can't be accessed or controlled by
      simply taping, ensuring precise control over navigation and selection in
      the interface.
  """

  action_type: Optional[str] = None
  index: Optional[str | int] = None
  x: Optional[int] = None
  y: Optional[int] = None
  text: Optional[str] = None
  direction: Optional[str] = None
  goal_status: Optional[str] = None
  app_name: Optional[str] = None
  keycode: Optional[str] = None

  def __post_init__(self):
    if self.action_type not in _ACTION_TYPES:
      raise ValueError(f'Invalid action type: {self.action_type}')
    if self.index is not None:
      self.index = int(self.index)
      if self.x is not None or self.y is not None:
        raise ValueError('Either an index or a <x, y> should be provided.')
    if self.direction and self.direction not in _SCROLL_DIRECTIONS:
      raise ValueError(f'Invalid scroll direction: {self.direction}')
    if self.text is not None and not isinstance(self.text, str):
      self.text = str(self.text)
    if self.keycode is not None and not self.keycode.startswith('KEYCODE_'):
      raise ValueError(f'Invalid keycode: {self.keycode}')

  def __repr__(self) -> str:
    properties = []
    for key, value in self.__dict__.items():
      if value is not None:
        if isinstance(value, float):
          value = f'{value:.3f}'
        properties.append(f'{key}={value!r}')
    return f"JSONAction({', '.join(properties)})"

  def __eq__(self, other):
    if isinstance(other, JSONAction):
      return _compare_actions(self, other)
    return False

  def __ne__(self, other):
    return not self.__eq__(other)

  def json_str(self) -> str:
    non_null = {}
    for key, value in self.__dict__.items():
      if value is not None:
        non_null[key] = value
    return json.dumps(non_null, separators=_JSON_SEPARATORS)


def _compare_actions(a: JSONAction, b: JSONAction) -> bool:
  """Compares two JSONActions.

  Args:
    a: The first action.
    b: The second action.

  Returns:
    If the actions are equal.
  """
  # Ignore cases.
  if a.app_name is not None and b.app_name is not None:
    app_name_match = a.app_name.lower() == b.app_name.lower()
  else:
    app_name_match = a.app_name == b.app_name

  if a.text is not None and b.text is not None:
    text_match = a.text.lower() == b.text.lower()
  else:
    text_match = a.text == b.text

  # Compare the non-metadata fields.
  return (
      app_name_match
      and text_match
      and a.action_type == b.action_type
      and a.index == b.index
      and a.x == b.x
      and a.y == b.y
      and a.keycode == b.keycode
      and a.direction == b.direction
      and a.goal_status == b.goal_status
  )


==> anc/code/android_world/env/representation_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tools for processing and representing accessibility trees."""

import dataclasses
from typing import Any, Optional
import xml.etree.ElementTree as ET
from android_env.proto.a11y import android_accessibility_forest_pb2


@dataclasses.dataclass
class BoundingBox:
  """Class for representing a bounding box."""

  x_min: float | int
  x_max: float | int
  y_min: float | int
  y_max: float | int

  @property
  def center(self) -> tuple[float, float]:
    """Gets center of bounding box."""
    return (self.x_min + self.x_max) / 2.0, (self.y_min + self.y_max) / 2.0

  @property
  def width(self) -> float | int:
    """Gets width of bounding box."""
    return self.x_max - self.x_min

  @property
  def height(self) -> float | int:
    """Gets height of bounding box."""
    return self.y_max - self.y_min

  @property
  def area(self) -> float | int:
    return self.width * self.height


@dataclasses.dataclass
class UIElement:
  """Represents a UI element."""

  text: Optional[str] = None
  content_description: Optional[str] = None
  class_name: Optional[str] = None
  bbox: Optional[BoundingBox] = None
  bbox_pixels: Optional[BoundingBox] = None
  hint_text: Optional[str] = None
  is_checked: Optional[bool] = None
  is_checkable: Optional[bool] = None
  is_clickable: Optional[bool] = None
  is_editable: Optional[bool] = None
  is_enabled: Optional[bool] = None
  is_focused: Optional[bool] = None
  is_focusable: Optional[bool] = None
  is_long_clickable: Optional[bool] = None
  is_scrollable: Optional[bool] = None
  is_selected: Optional[bool] = None
  is_visible: Optional[bool] = None
  package_name: Optional[str] = None
  resource_name: Optional[str] = None
  tooltip: Optional[str] = None
  resource_id: Optional[str] = None


def accessibility_node_to_ui_element(
    node: Any,
    screen_size: Optional[tuple[int, int]] = None,
) -> UIElement:
  """Converts a node from an accessibility tree to a UIElement."""

  def text_or_none(text: Optional[str]) -> Optional[str]:
    """Returns None if text is None or 0 length."""
    return text if text else None

  node_bbox = node.bounds_in_screen
  bbox_pixels = BoundingBox(
      node_bbox.left, node_bbox.right, node_bbox.top, node_bbox.bottom
  )

  if screen_size is not None:
    bbox_normalized = _normalize_bounding_box(bbox_pixels, screen_size)
  else:
    bbox_normalized = None

  return UIElement(
      text=text_or_none(node.text),
      content_description=text_or_none(node.content_description),
      class_name=text_or_none(node.class_name),
      bbox=bbox_normalized,
      bbox_pixels=bbox_pixels,
      hint_text=text_or_none(node.hint_text),
      is_checked=node.is_checked,
      is_checkable=node.is_checkable,
      is_clickable=node.is_clickable,
      is_editable=node.is_editable,
      is_enabled=node.is_enabled,
      is_focused=node.is_focused,
      is_focusable=node.is_focusable,
      is_long_clickable=node.is_long_clickable,
      is_scrollable=node.is_scrollable,
      is_selected=node.is_selected,
      is_visible=node.is_visible_to_user,
      package_name=text_or_none(node.package_name),
      resource_name=text_or_none(node.view_id_resource_name),
  )


def _normalize_bounding_box(
    node_bbox: BoundingBox,
    screen_width_height_px: tuple[int, int],
) -> BoundingBox:
  width, height = screen_width_height_px
  return BoundingBox(
      node_bbox.x_min / width,
      node_bbox.x_max / width,
      node_bbox.y_min / height,
      node_bbox.y_max / height,
  )


def forest_to_ui_elements(
    forest: android_accessibility_forest_pb2.AndroidAccessibilityForest | Any,
    exclude_invisible_elements: bool = False,
    screen_size: Optional[tuple[int, int]] = None,
) -> list[UIElement]:
  """Extracts nodes from accessibility forest and converts to UI elements.

  We extract all nodes that are either leaf nodes or have content descriptions
  or is scrollable.

  Args:
    forest: The forest to extract leaf nodes from.
    exclude_invisible_elements: True if invisible elements should not be
      returned.
    screen_size: The size of the device screen in pixels (width, height).

  Returns:
    The extracted UI elements.
  """
  elements = []
  for window in forest.windows:
    for node in window.tree.nodes:
      if not node.child_ids or node.content_description or node.is_scrollable:
        if exclude_invisible_elements and not node.is_visible_to_user:
          continue
        else:
          elements.append(accessibility_node_to_ui_element(node, screen_size))
  return elements


def _parse_ui_hierarchy(xml_string: str) -> dict[str, Any]:
  """Parses the UI hierarchy XML into a dictionary structure."""
  root = ET.fromstring(xml_string)

  def parse_node(node):
    result = node.attrib
    result['children'] = [parse_node(child) for child in node]
    return result

  return parse_node(root)


def xml_dump_to_ui_elements(xml_string: str) -> list[UIElement]:
  """Converts a UI hierarchy XML dump from uiautomator dump to UIElements."""
  parsed_hierarchy = _parse_ui_hierarchy(xml_string)
  ui_elements = []

  def process_node(node, is_root):
    bounds = node.get('bounds')
    if bounds:
      x_min, y_min, x_max, y_max = map(
          int, bounds.strip('[]').replace('][', ',').split(',')
      )
      bbox = BoundingBox(x_min, x_max, y_min, y_max)
    else:
      bbox = None

    ui_element = UIElement(
        text=node.get('text'),
        content_description=node.get('content-desc'),
        class_name=node.get('class'),
        bbox=bbox,
        bbox_pixels=bbox,
        is_checked=node.get('checked') == 'true',
        is_checkable=node.get('checkable') == 'true',
        is_clickable=node.get('clickable') == 'true',
        is_enabled=node.get('enabled') == 'true',
        is_focused=node.get('focused') == 'true',
        is_focusable=node.get('focusable') == 'true',
        is_long_clickable=node.get('long-clickable') == 'true',
        is_scrollable=node.get('scrollable') == 'true',
        is_selected=node.get('selected') == 'true',
        package_name=node.get('package'),
        resource_id=node.get('resource-id'),
        is_visible=True,
    )
    if not is_root:
      ui_elements.append(ui_element)

    for child in node.get('children', []):
      process_node(child, is_root=False)

  process_node(parsed_hierarchy, is_root=True)
  return ui_elements


==> anc/code/android_world/env/representation_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import dataclasses
from unittest import mock

from absl.testing import absltest
from absl.testing import parameterized
from android_world.env import representation_utils


@dataclasses.dataclass(frozen=True)
class BoundsInScreen:
  left: int
  right: int
  top: int
  bottom: int


class TestAccessibilityNodeToUIElement(parameterized.TestCase):

  @parameterized.named_parameters(
      dict(
          testcase_name='rectangle_to_rectangle_normalization',
          node_bounds=BoundsInScreen(0, 150, 0, 100),
          screen_size=(500, 500),
          expected_normalized_bbox=representation_utils.BoundingBox(
              0.0, 0.3, 0.0, 0.2
          ),
      ),
      dict(
          testcase_name='square_to_square_normalization',
          node_bounds=BoundsInScreen(100, 200, 100, 200),
          screen_size=(1000, 1000),
          expected_normalized_bbox=representation_utils.BoundingBox(
              0.1, 0.2, 0.1, 0.2
          ),
      ),
      dict(
          testcase_name='square_to_rectangle_normalization',
          node_bounds=BoundsInScreen(0, 100, 0, 100),
          screen_size=(1000, 500),
          expected_normalized_bbox=representation_utils.BoundingBox(
              0.0, 0.1, 0.0, 0.2
          ),
      ),
      dict(
          testcase_name='no_change_square_normalization',
          node_bounds=BoundsInScreen(0, 100, 0, 100),
          screen_size=(100, 100),
          expected_normalized_bbox=representation_utils.BoundingBox(
              0.0, 1.0, 0.0, 1.0
          ),
      ),
      dict(
          testcase_name='no_change_rectangle_normalization',
          node_bounds=BoundsInScreen(0, 200, 0, 100),
          screen_size=(200, 100),
          expected_normalized_bbox=representation_utils.BoundingBox(
              0.0, 1.0, 0.0, 1.0
          ),
      ),
      dict(
          testcase_name='normalization_causing_dimensions_to_grow',
          node_bounds=BoundsInScreen(0, 50, 0, 50),
          screen_size=(200, 200),
          expected_normalized_bbox=representation_utils.BoundingBox(
              0.0, 0.25, 0.0, 0.25
          ),
      ),
      dict(
          testcase_name='zero_size_bbox_normalization',
          node_bounds=BoundsInScreen(0, 0, 0, 0),
          screen_size=(100, 100),
          expected_normalized_bbox=representation_utils.BoundingBox(
              0.0, 0.0, 0.0, 0.0
          ),
      ),
      dict(
          testcase_name='no_normalization',
          node_bounds=BoundsInScreen(10, 20, 11, 13),
          screen_size=None,
          expected_normalized_bbox=None,
      ),
  )
  def test_normalize_bboxes(
      self, node_bounds, screen_size, expected_normalized_bbox
  ):
    node = mock.MagicMock()
    node.bounds_in_screen = node_bounds

    ui_element = representation_utils.accessibility_node_to_ui_element(
        node, screen_size
    )
    self.assertEqual(ui_element.bbox_pixels.x_min, node_bounds.left)
    self.assertEqual(ui_element.bbox_pixels.x_max, node_bounds.right)
    self.assertEqual(ui_element.bbox_pixels.y_min, node_bounds.top)
    self.assertEqual(ui_element.bbox_pixels.y_max, node_bounds.bottom)

    if screen_size is not None:
      ui_element.bbox = representation_utils._normalize_bounding_box(
          ui_element.bbox_pixels, screen_size
      )
    self.assertEqual(ui_element.bbox, expected_normalized_bbox)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/env/setup_device/apps.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""This module defines classes for setting up various applications in the Android World environment.

Each class represents an app and includes methods for retrieving its APK name
and performing setup tasks specific to that app using the Android Environment
Interface.
"""

import abc
import os
import posixpath
import time
from typing import Iterable
from absl import logging
from android_world.env import adb_utils
from android_world.env import interface
from android_world.env import tools
from android_world.task_evals.information_retrieval import joplin_app_utils
from android_world.utils import file_utils
import requests


APP_DATA = os.path.join(os.path.dirname(__file__), 'app_data')


def download_app_data(file_name: str) -> str:
  """Downloads file from a GCS bucket, if not cached, and installs it."""
  cache_dir = "/tmp/android_world/app_data"
  remote_url = (
      f"https://storage.googleapis.com/gresearch/android_world/{file_name}"
  )
  full_path = os.path.join(cache_dir, file_name)
  os.makedirs(cache_dir, exist_ok=True)
  if not os.path.isfile(full_path):
    logging.info("Downloading file_name %s to cache %s", file_name, cache_dir)
    response = requests.get(remote_url)
    if response.status_code == 200:
      with open(full_path, "wb") as file:
        file.write(response.content)
    else:
      raise RuntimeError(
          f"Failed to download file_name from {remote_url}, status code:"
          f" {response.status_code}"
      )
  else:
    logging.info("File already %s exists in cache %s", file_name, cache_dir)
  return full_path


class AppSetup(abc.ABC):
  """Abstract class for setting up an app."""

  # The APK name of the app. This will assumed to be downloaded in setup.py and
  # each instance of an AppSetup will be referenced using the `apk` name as the
  # key for downloading. Some apps contain multiple APK names since different
  # versions are distributed depending on the architecture. E.g., M1 Macs
  # require different APKs for some apps.
  apk_names = ""

  # The short name of the app, as used by adb_utils.
  app_name = ""

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    """Performs setup tasks specific to the app."""
    adb_utils.clear_app_data(
        adb_utils.extract_package_name(
            adb_utils.get_adb_activity(cls.app_name)
        ),
        env.controller,
    )

  @classmethod
  def _copy_data_to_device(
      cls,
      files: Iterable[str],
      device_path: str,
      env: interface.AsyncEnv,
  ) -> None:
    """Helper method for copying app data  to the device.

    Args:
      files: Names of files to copy from {APP_DATA}/app_name/ to {device_path}.
      device_path: Location on device to load the files.
      env: Android environment.
    """
    for file in files:
      copy_to_device = lambda path: adb_utils.check_ok(
          file_utils.copy_data_to_device(
              path,
              device_path,
              env.controller,
          ),
          f"Failed to copy {device_path} to device.",
      )

      full_path = download_app_data(file)
      copy_to_device(full_path)


class CameraApp(AppSetup):
  """Class for setting up pre-installed Camera app."""

  app_name = "camera"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)

    # Prevent pop-up asking for permission.
    adb_utils.grant_permissions(
        adb_utils.extract_package_name(
            adb_utils.get_adb_activity(cls.app_name)
        ),
        "android.permission.ACCESS_COARSE_LOCATION",
        env.controller,
    )

    # Click through onboarding screens during first time launch.
    adb_utils.launch_app(cls.app_name, env.controller)
    try:
      controller = tools.AndroidToolController(env=env.controller)
      time.sleep(2.0)
      controller.click_element("NEXT")
      time.sleep(2.0)
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class ChromeApp(AppSetup):
  """Class for setting up pre-installed Chrome app."""

  app_name = "chrome"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)

    # Click through onboarding screens during first time launch.
    adb_utils.launch_app(cls.app_name, env.controller)
    try:
      controller = tools.AndroidToolController(env=env.controller)
      time.sleep(2.0)
      # Welcome screen.
      controller.click_element("Accept & continue")
      time.sleep(2.0)
      # Turn on sync?
      controller.click_element("No thanks")
      time.sleep(2.0)
      # Enable notifications?
      controller.click_element("No thanks")
      time.sleep(2.0)
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class ClockApp(AppSetup):
  """Class for setting up pre-installed Clock app."""

  app_name = "clock"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)

    # Open once for initial tool tip display.
    adb_utils.launch_app(cls.app_name, env.controller)
    time.sleep(2.0)
    adb_utils.close_app(cls.app_name, env.controller)


class ContactsApp(AppSetup):
  """Class for setting up pre-installed Contacts app."""

  app_name = "contacts"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)

    # Click through onboarding screens during first time launch.
    adb_utils.launch_app(cls.app_name, env.controller)
    try:
      controller = tools.AndroidToolController(env=env.controller)
      time.sleep(2.0)
      # Back up & organize your contacts with Google.
      controller.click_element("Skip")
      time.sleep(2.0)
      # Allow Contacts to send you notifications?
      controller.click_element("Don't allow")
      time.sleep(2.0)
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class DialerApp(AppSetup):
  """Class for setting up pre-installed Dialer app."""

  app_name = "dialer"


class FilesApp(AppSetup):
  """Class for setting up pre-installed Files app."""

  app_name = "files"


class SettingsApp(AppSetup):
  """Class for setting up pre-installed Settings app."""

  app_name = "settings"


class MarkorApp(AppSetup):
  """Class for setting up Markor app."""

  apk_names = ("net.gsantner.markor_146.apk",)
  app_name = "markor"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)

    adb_utils.launch_app(cls.app_name, env.controller)
    try:
      controller = tools.AndroidToolController(env=env.controller)
      time.sleep(2.0)
      controller.click_element("NEXT")
      time.sleep(2.0)
      controller.click_element("NEXT")
      time.sleep(2.0)
      controller.click_element("NEXT")
      time.sleep(2.0)
      controller.click_element("NEXT")
      time.sleep(2.0)
      controller.click_element("DONE")
      time.sleep(2.0)

      controller.click_element("OK")
      time.sleep(2.0)
      controller.click_element("Allow access to manage all files")
      time.sleep(2.0)
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class AndroidWorldApp(AppSetup):
  """Class for setting up Android World app.

  AndroidWorld app provides on-screen visualization of tasks and rewards.
  """

  apk_names = ("androidworld.apk",)
  app_name = "android world"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    adb_utils.issue_generic_request(
        [
            "shell",
            "appops",
            "set",
            adb_utils.extract_package_name(
                adb_utils.get_adb_activity("android world")
            ),
            "android:system_alert_window",
            "allow",
        ],
        env.controller,
    )
    adb_utils.launch_app(cls.app_name, env.controller)
    adb_utils.close_app(cls.app_name, env.controller)


class ClipperApp(AppSetup):
  """Class for setting up clipper app."""

  apk_names = ("clipper.apk",)
  app_name = "clipper"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    controller = tools.AndroidToolController(env=env.controller)
    adb_utils.launch_app(cls.app_name, env.controller)
    try:
      time.sleep(2.0)
      controller.click_element("Continue")
      time.sleep(2.0)
      controller.click_element("OK")
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class SimpleCalendarProApp(AppSetup):
  """Class for setting up simple calendar pro app."""

  apk_names = ("com.simplemobiletools.calendar.pro_238.apk",)
  app_name = "simple calendar pro"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    adb_utils.launch_app(cls.app_name, env.controller)
    adb_utils.close_app(cls.app_name, env.controller)

    # Grant permissions for calendar app.
    calendar_package = adb_utils.extract_package_name(
        adb_utils.get_adb_activity("simple calendar pro")
    )
    adb_utils.grant_permissions(
        calendar_package,
        "android.permission.READ_CALENDAR",
        env.controller,
    )
    adb_utils.grant_permissions(
        calendar_package,
        "android.permission.WRITE_CALENDAR",
        env.controller,
    )
    adb_utils.grant_permissions(
        calendar_package,
        "android.permission.POST_NOTIFICATIONS",
        env.controller,
    )


class TasksApp(AppSetup):
  """Class for setting up Tasks app."""

  apk_names = ("org.tasks_130605.apk",)
  app_name = "tasks"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    adb_utils.launch_app(cls.app_name, env.controller)
    adb_utils.close_app(cls.app_name, env.controller)


class SimpleDrawProApp(AppSetup):
  """Class for setting up simple draw pro app."""

  apk_names = ("com.simplemobiletools.draw.pro_79.apk",)
  app_name = "simple draw pro"


class SimpleGalleryProApp(AppSetup):
  """Class for setting up Simple Gallery Pro app."""

  PERMISSIONS = (
      "android.permission.WRITE_EXTERNAL_STORAGE",
      "android.permission.ACCESS_MEDIA_LOCATION",
      "android.permission.READ_MEDIA_IMAGES",
      "android.permission.READ_MEDIA_VIDEO",
      "android.permission.POST_NOTIFICATIONS",
  )

  apk_names = ("com.simplemobiletools.gallery.pro_396.apk",)
  app_name = "simple gallery pro"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)

    # Grant permissions for gallery app.
    package = adb_utils.extract_package_name(
        adb_utils.get_adb_activity(cls.app_name)
    )
    for permission in cls.PERMISSIONS:
      adb_utils.grant_permissions(package, permission, env.controller)

    adb_utils.launch_app("simple gallery pro", env.controller)
    try:
      controller = tools.AndroidToolController(env=env.controller)
      time.sleep(2.0)
      controller.click_element("All files")
      time.sleep(2.0)
      controller.click_element("Allow access to manage all files")
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class SimpleSMSMessengerApp(AppSetup):
  """Class for setting up Simple SMS Messenger app."""

  apk_names = ("com.simplemobiletools.smsmessenger_85.apk",)
  app_name = "simple sms messenger"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)

    # Make Simple Messenger the default SMS app.
    adb_utils.set_default_app(
        "sms_default_application",
        adb_utils.extract_package_name(
            adb_utils.get_adb_activity("simple sms messenger")
        ),
        env.controller,
    )

    adb_utils.launch_app(cls.app_name, env.controller)
    try:
      controller = tools.AndroidToolController(env=env.controller)
      time.sleep(2.0)
      controller.click_element("SMS Messenger")
      time.sleep(2.0)
      controller.click_element("Set as default")
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class AudioRecorder(AppSetup):
  """Class for setting up Audio Recorder app."""

  apk_names = ("com.dimowner.audiorecorder_926.apk",)
  app_name = "audio recorder"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    adb_utils.grant_permissions(
        "com.dimowner.audiorecorder",
        "android.permission.RECORD_AUDIO",
        env.controller,
    )
    adb_utils.grant_permissions(
        "com.dimowner.audiorecorder",
        "android.permission.POST_NOTIFICATIONS",
        env.controller,
    )

    # Launch the app
    adb_utils.issue_generic_request(
        [
            "shell",
            "am",
            "start",
            "-n",
            "com.dimowner.audiorecorder/com.dimowner.audiorecorder.app.main.MainActivity",
        ],
        env.controller,
    )
    time.sleep(2.0)  # Let app setup.
    adb_utils.close_app(cls.app_name, env.controller)


class MiniWobApp(AppSetup):
  """Class for setting up MiniWoB app."""

  apk_names = ("miniwobapp.apk",)
  app_name = "miniwob"


class ExpenseApp(AppSetup):
  """Class for setting up Arduia Pro Expense app."""

  apk_names = ("com.arduia.expense_11.apk",)
  app_name = "pro expense"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    adb_utils.launch_app(cls.app_name, env.controller)
    try:
      time.sleep(2.0)
      controller = tools.AndroidToolController(env=env.controller)
      controller.click_element("NEXT")
      time.sleep(2.0)
      controller.click_element("CONTINUE")
      time.sleep(3.0)
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class RecipeApp(AppSetup):
  """Class for setting up Broccoli Recipe app."""

  apk_names = ("com.flauschcode.broccoli_1020600.apk",)
  app_name = "broccoli"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    adb_utils.launch_app(cls.app_name, env.controller)
    time.sleep(2.0)
    adb_utils.close_app(cls.app_name, env.controller)


class OsmAndApp(AppSetup):
  """Class for setting up OsmAndApp map app.

  OsmAnd handles the following intents (among others*). In addition to geo
  URIs, it can handle intents using the Google Maps API as well as a few
  other apps not listed here.

  Android geo intents:
    geo:latitude,longitude
    geo:latitude,longitude?z=zoom
    geo:0,0?q=my+street+address
    geo:0,0?q=business+near+city

  OsmAnd specific intents:
    http://download.osmand.net/go?lat=&lon=&z=
    http://osmand.net/go?lat=34&lon=-106&z=11

  Google:
    google.navigation:q=34.99393,-106.61568
    http://maps.google.com/maps?q=N34.939,W106
    http://maps.google.com/maps?f=d&saddr=My+Location&daddr=lat,lon
    http://maps.google.com/maps/@34,-106,11z
    http://maps.google.com/maps/ll=34.99393,-106.61568,z=11
    https://maps.google.com/maps?q=loc:-21.8835112,-47.7838932 (Name)
    http://maps.google.com/maps?q=34,-106
    http://www.google.com/maps/dir/Current+Location/34,-106

  * https://osmand.net/docs/technical/algorithms/osmand-intents/
  """

  PERMISSIONS = (
      "android.permission.POST_NOTIFICATIONS",
      # For other possible permissions see the manifest
      # https://github.com/osmandapp/OsmAnd/blob/master/OsmAnd/AndroidManifest.xml
  )

  DEVICE_MAPS_PATH = "/storage/emulated/0/Android/data/net.osmand/files/"

  MAP_NAMES = ("Liechtenstein_europe.obf",)

  apk_names = ("net.osmand-4.6.13.apk",)
  app_name = "osmand"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    adb_utils.launch_app(cls.app_name, env.controller)
    time.sleep(2.0)

    try:
      controller = tools.AndroidToolController(env=env.controller)
      controller.click_element("SKIP DOWNLOAD")
      time.sleep(2.0)
    except ValueError:
      logging.warn(
          "First time setup did not click through all anticipated screens."
      )
    finally:
      adb_utils.close_app(cls.app_name, env.controller)

    # Grant permissions for OsmAnd mapping app.
    package = adb_utils.extract_package_name(
        adb_utils.get_adb_activity(cls.app_name)
    )
    for permission in cls.PERMISSIONS:
      adb_utils.grant_permissions(package, permission, env.controller)

    # Copy maps to data directory.
    cls._copy_data_to_device(cls.MAP_NAMES, cls.DEVICE_MAPS_PATH, env)

    # Make sure security context is correct so that the files can be accessed.
    for map_file in cls.MAP_NAMES:
      adb_utils.check_ok(
          adb_utils.issue_generic_request(
              [
                  "shell",
                  "chcon",
                  "u:object_r:media_rw_data_file:s0",
                  posixpath.join(cls.DEVICE_MAPS_PATH, map_file),
              ],
              env.controller,
          )
      )

    adb_utils.close_app(cls.app_name, env.controller)


class OpenTracksApp(AppSetup):
  """Class for setting up OpenTracks app."""

  apk_names = ("de.dennisguse.opentracks_5705.apk",)
  app_name = "activity tracker"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    adb_utils.launch_app(cls.app_name, env.controller)
    adb_utils.close_app(cls.app_name, env.controller)

    # Grant permissions for open tracks app.
    open_tracks_package = adb_utils.extract_package_name(
        adb_utils.get_adb_activity("open tracks")
    )
    adb_utils.grant_permissions(
        open_tracks_package,
        "android.permission.ACCESS_COARSE_LOCATION",
        env.controller,
    )
    adb_utils.grant_permissions(
        open_tracks_package,
        "android.permission.ACCESS_FINE_LOCATION",
        env.controller,
    )
    adb_utils.grant_permissions(
        open_tracks_package,
        "android.permission.POST_NOTIFICATIONS",
        env.controller,
    )
    time.sleep(2.0)
    controller = tools.AndroidToolController(env=env.controller)
    # Give permission for bluetooth, can't be done through adb.
    controller.click_element("Allow")
    adb_utils.launch_app("activity tracker", env.controller)
    adb_utils.close_app("activity tracker", env.controller)


class VlcApp(AppSetup):
  """Class for setting up VLC app."""

  videos_path = "/storage/emulated/0/VLCVideos"  # Store videos here.
  apk_names = (
      "org.videolan.vlc_13050408.apk",
      "org.videolan.vlc_13050407.apk",  # Arch86 for Mac M1/M2/etc.
  )
  app_name = "vlc"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    package = adb_utils.extract_package_name(
        adb_utils.get_adb_activity(cls.app_name)
    )
    adb_utils.grant_permissions(
        package, "android.permission.POST_NOTIFICATIONS", env.controller
    )
    if not file_utils.check_directory_exists(cls.videos_path, env.controller):
      file_utils.mkdir(cls.videos_path, env.controller)

    time.sleep(2.0)
    # Starting the launcher activity runs the setup logic that creates
    # /data/data/org.videolan.vlc/app_db/vlc_media.db.
    adb_utils.issue_generic_request(
        [
            "shell",
            "am",
            "start",
            "-n",
            f"{package}/org.videolan.vlc.StartActivity",
        ],
        env.controller,
    )
    time.sleep(2.0)
    try:
      controller = tools.AndroidToolController(env=env.controller)
      controller.click_element("Skip")
      time.sleep(2.0)
      controller.click_element("GRANT PERMISSION")
      time.sleep(2.0)
      controller.click_element("OK")
      time.sleep(2.0)
      controller.click_element("Allow access to manage all files")
    finally:
      adb_utils.close_app(cls.app_name, env.controller)


class JoplinApp(AppSetup):
  """Class for setting up Joplin app."""

  apk_names = ("net.cozic.joplin_2097740.apk",)
  app_name = "joplin"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)

    # Grant permissions for joplin app.
    joplin_package = adb_utils.extract_package_name(
        adb_utils.get_adb_activity(cls.app_name)
    )
    adb_utils.grant_permissions(
        joplin_package,
        "android.permission.ACCESS_COARSE_LOCATION",
        env.controller,
    )
    adb_utils.grant_permissions(
        joplin_package,
        "android.permission.ACCESS_FINE_LOCATION",
        env.controller,
    )

    # Launch the app, similar to how user launches it from App Drawer.
    adb_utils.issue_generic_request(
        [
            "shell",
            "am",
            "start",
            "-n",
            f"{joplin_package}/.MainActivity",
        ],
        env.controller,
    )
    time.sleep(10.0)
    adb_utils.close_app(cls.app_name, env.controller)
    time.sleep(10.0)

    # Calling clear_dbs() without having added a note seems to make
    # the sqlite table inaccessible. Every subsequent call to clear_dbs()
    # works fine.
    joplin_app_utils.create_note(
        folder="new folder",
        title="new_note",
        body="",
        folder_mapping={},
        env=env,
    )
    joplin_app_utils.clear_dbs(env)


class RetroMusicApp(AppSetup):
  """Class for setting up Retro Music."""

  PERMISSIONS = (
      "android.permission.READ_MEDIA_AUDIO",
      "android.permission.POST_NOTIFICATIONS",
  )

  apk_names = ("code.name.monkey.retromusic_10603.apk",)
  app_name = "retro music"

  @classmethod
  def setup(cls, env: interface.AsyncEnv) -> None:
    super().setup(env)
    package = adb_utils.extract_package_name(
        adb_utils.get_adb_activity("retro music")
    )
    for permission in cls.PERMISSIONS:
      adb_utils.grant_permissions(package, permission, env.controller)

    adb_utils.launch_app(cls.app_name, env.controller)
    time.sleep(2.0)
    adb_utils.close_app(cls.app_name, env.controller)


==> anc/code/android_world/env/setup_device/setup.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Setup tool for Android World.

It does the following:

* APK Management: Automates installations of apks needed for Android World.
* Sets up environment: Configures emulator with necessary permissions, using adb
  and basic automation.
"""

import os

from absl import logging
from android_env.components import errors
from android_world.env import adb_utils
from android_world.env import interface
from android_world.env.setup_device import apps
from android_world.utils import app_snapshot

# APKs required for Android World.
_APPS = (
    # keep-sorted start
    apps.AndroidWorldApp,
    apps.AudioRecorder,
    apps.CameraApp,
    apps.ChromeApp,
    apps.ClipperApp,
    apps.ClockApp,
    apps.ContactsApp,
    apps.DialerApp,
    apps.ExpenseApp,
    apps.FilesApp,
    apps.JoplinApp,
    apps.MarkorApp,
    apps.MiniWobApp,
    apps.OpenTracksApp,
    apps.OsmAndApp,
    apps.RecipeApp,
    apps.RetroMusicApp,
    apps.SettingsApp,
    apps.SimpleCalendarProApp,
    apps.SimpleDrawProApp,
    apps.SimpleGalleryProApp,
    apps.SimpleSMSMessengerApp,
    apps.TasksApp,
    apps.VlcApp,
    # keep-sorted end
)


def _download_and_install_apk(apk: str, env: interface.AsyncEnv) -> None:
  """Downloads all APKs from remote location and installs them."""
  path = apps.download_app_data(apk)
  adb_utils.install_apk(path, env.controller)


def _install_all_apks(env: interface.AsyncEnv) -> None:
  """Installs all APKs for Android World."""
  print("Downloading app data and installing apps. This make take a few mins.")
  for app in _APPS:
    if not app.apk_names:  # Ignore 1p apps that don't have an APK.
      continue
    apk_installed = False
    for apk_name in app.apk_names:
      try:
        _download_and_install_apk(apk_name, env)
        apk_installed = True
        break
      except errors.AdbControllerError:
        # Try apk compiled for a different architecture, e.g., Mac M1.
        continue
    if not apk_installed:
      raise RuntimeError(
          f"Failed to download and install APK for {app.app_name}"
      )


def setup_apps(env: interface.AsyncEnv) -> None:
  """Sets up apps for Android World.

  Args:
    env: The Android environment.

  Raises:
    RuntimeError: If cannot install APK.
  """
  # Make sure quick-settings are not displayed, which can override foreground
  # apps, and impede UI navigation required for setting up.
  adb_utils.press_home_button(env.controller)
  adb_utils.set_root_if_needed(env.controller)

  _install_all_apks(env)

  print(
      "Setting up applications on Android device. Please do not interact with"
      " device while installation is running."
  )
  for app in _APPS:
    try:
      logging.info("Setting up app %s", app.app_name)
      app.setup(env)
    except ValueError as e:
      logging.warning(
          "Failed to automatically setup app %s: %s.\n\nYou will need to"
          " manually setup the app.",
          app.app_name,
          e,
      )
    app_snapshot.save_snapshot(app.app_name, env.controller)


==> anc/code/android_world/env/setup_device/setup_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock

from absl.testing import absltest
from android_env.components import errors
from android_world.env import adb_utils
from android_world.env import interface
from android_world.env import tools
from android_world.env.setup_device import apps
from android_world.env.setup_device import setup
from android_world.utils import app_snapshot


class SetupTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_issue_generic_request = self.enter_context(
        mock.patch.object(adb_utils, "issue_generic_request")
    )

  @mock.patch.object(tools, "AndroidToolController")
  @mock.patch.object(setup, "_download_and_install_apk")
  @mock.patch.object(app_snapshot, "save_snapshot")
  def test_setup_apps(self, mock_save_snapshot, mock_install_apk, unused_tools):
    env = mock.create_autospec(interface.AsyncEnv)
    mock_app_setups = {
        app_class: mock.patch.object(app_class, "setup").start()
        for app_class in setup._APPS
    }

    setup.setup_apps(env)

    for app_class in setup._APPS:
      if app_class.apk_names:  # 1P apps do not have APKs.
        mock_install_apk.assert_any_call(app_class.apk_names[0], env)
      mock_app_setups[app_class].assert_any_call(env)
      mock_save_snapshot.assert_any_call(app_class.app_name, env.controller)


class _App(apps.AppSetup):

  def __init__(self, apk_names, app_name):
    self.apk_names = apk_names
    self.app_name = app_name


class InstallApksTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.env = mock.create_autospec(interface.AsyncEnv)
    self.mock_download_and_install_apk = self.enter_context(
        mock.patch.object(setup, "_download_and_install_apk")
    )
    self.apps = [
        _App(apk_names=["apk1", "apk2"], app_name="App1"),
        _App(apk_names=[], app_name="App2"),  # No APKs
        _App(apk_names=["apk3"], app_name="App3"),
    ]
    setup._APPS = self.apps

  def test_install_all_apks_success(self):
    self.mock_download_and_install_apk.return_value = None

    setup._install_all_apks(self.env)

    expected_calls = [mock.call("apk1", self.env), mock.call("apk3", self.env)]
    self.mock_download_and_install_apk.assert_has_calls(
        expected_calls, any_order=True
    )

  def test_install_all_apks_success_with_fallback(self):
    def side_effect(apk_name, env):
      del env
      if apk_name == "apk1":
        raise errors.AdbControllerError
      return None

    self.mock_download_and_install_apk.side_effect = side_effect

    setup._install_all_apks(self.env)

    expected_calls = [
        mock.call("apk1", self.env),
        mock.call("apk2", self.env),
        mock.call("apk3", self.env),
    ]
    self.mock_download_and_install_apk.assert_has_calls(expected_calls)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/env/tools.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""API tools library for Android agents."""

import inspect
import json
import time
from typing import Optional, Union

from android_world.env import actuation
from android_world.env import adb_utils
from android_world.env import android_world_controller
from android_world.utils import contacts_utils


# When the compose message is pulled up, the send button has this as text for
# Simple SMS Messenger.
SIMPLE_SMS_SEND_TEXT = "SMS"
# For Google messaging app.
SMS_SEND_TEXT = "Send SMS"


class AndroidToolController:
  """Executes API tools on an Android device."""

  def __init__(
      self,
      env: android_world_controller.AndroidWorldController,
  ):
    """Initializes the controller with an Android environment instance.

    Args:
      env: The AndroidEnv interface to be used.
    """
    self._env = env

  def click_element(self, element_text: str):
    actuation.find_and_click_element(element_text, self._env)

  def open_web_page(self, url: str):
    """Open a web page in the default browser on an Android device.

    This function sends an intent to the Android system to open the specified
    URL.

    Args:
      url: The URL of the web page to open. E.g., http://www.google.com.
    """
    if not url.startswith("http://"):
      url = "http://" + url
    adb_command = ["shell", f"am start -a android.intent.action.VIEW -d {url}"]
    adb_utils.issue_generic_request(adb_command, self._env)

  def send_sms(
      self,
      phone_number: str,
      message: str,
  ):
    """Send an SMS to a specified phone number.

    This function sends an intent to the Android system to open the messaging
    app with the recipient's number and message pre-filled.

    Args:
      phone_number: The phone number to which the SMS should be sent.
      message: The pre-filled message text.
    """
    # Construct the Intent command
    intent_command = (
        "am start -a android.intent.action.SENDTO -d sms:{phone_number} "
        f'--es sms_body "{message}"'
    ).format(phone_number=phone_number)

    adb_command = ["shell", intent_command]
    adb_utils.issue_generic_request(adb_command, self._env)
    time.sleep(5.0)

    package_name = adb_utils.extract_package_name(
        adb_utils.get_current_activity(self._env)[0]
    )
    # Depending on what the default SMS app we need to click different buttons.
    if package_name == "com.google.android.apps.messaging":
      self.click_element(SMS_SEND_TEXT)
    elif package_name == "com.simplemobiletools.smsmessenger":
      self.click_element(SIMPLE_SMS_SEND_TEXT)
    else:
      raise ValueError(f"Messaging app not supported: {package_name}")

  def _gather_tool_details(
      self,
  ) -> dict[str, list[Optional[dict[str, Union[dict[str, str], str]]]]]:
    """Get the details and examples of usage for public APIs related to Android tools.

    Returns:
        A dictionary where the keys are API names and the values are lists of
        dictionaries containing the docstrings and usage examples.
    """
    return {
        "open_web_page": self._tool_info(
            self.open_web_page,
            [
                {"url": "http://www.google.com"},
                {"url": "http://www.example.com"},
            ],
        ),
        "send_sms": self._tool_info(
            self.send_sms,
            [
                {
                    "phone_number": "+123456789",
                    "message": "Hello, how are you?",
                },
                {
                    "phone_number": "+987654321",
                    "message": "Meeting rescheduled to 3 PM.",
                },
            ],
        ),
        "add_contact": self._tool_info(
            contacts_utils.add_contact,
            [
                {"name": "John Doe", "phone_number": "+123456789"},
                {"name": "Joe", "phone_number": "987654321"},
            ],
        ),
    }

  def _tool_info(
      self, method, example_args: list[dict[str, str]]
  ) -> list[Optional[dict[str, Union[dict[str, str], str]]]]:
    """Helper function to construct tool information and examples.

    Args:
        method: The method for which to gather information.
        example_args: A list of argument dictionaries for examples.

    Returns:
        A list containing the method's documentation and examples.
    """
    doc_info = {"doc": inspect.getdoc(method)}
    examples = [
        {"method": method.__name__, "args": args} for args in example_args
    ]
    return [doc_info, *examples]

  def display_tool_usage(self) -> str:
    """Format the tool information and examples into a user-friendly string.

    Returns:
        A string representing the available tools and their usage examples.
    """
    tools_info = self._gather_tool_details()
    formatted_info = ["Available Tools and Usage Examples:\n"]

    for tool_name, tool_details in tools_info.items():
      formatted_info.append(f"\nAPI: {tool_name}\n")
      formatted_info.append(f"Description: {tool_details[0]['doc']}\n")
      formatted_info.append("Examples:\n")
      for example in tool_details[1:]:
        formatted_info.append(f"  - JSON Request: {example}\n")

    return "".join(formatted_info)

  def handle_json_request(self, json_request: str):
    """Handle a JSON formatted request to use a tool.

    Args:
        json_request: A JSON string with the method and arguments.
    """
    request = json.loads(json_request)
    method_name = request["method"]
    args = request.get("args", {})

    if hasattr(self, method_name) and callable(getattr(self, method_name)):
      method = getattr(self, method_name)
      method(**args)
    else:
      raise ValueError(f"Method {method_name} not found.")


==> anc/code/android_world/env/tools_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import json
from unittest import mock

from absl.testing import absltest
from absl.testing import parameterized
from android_env import env_interface
from android_world.env import adb_utils
from android_world.env import tools


@mock.patch.object(adb_utils, "issue_generic_request")
class TestAndroidToolControllerOpenWebPage(absltest.TestCase):

  def test_open_web_page_with_http_prefix(self, mock_generic_request):
    """Test opening a web page with http prefix."""
    mock_env = mock.create_autospec(env_interface.AndroidEnvInterface)

    controller = tools.AndroidToolController(mock_env)
    controller.open_web_page("http://www.example.com")

    mock_generic_request.assert_called_once_with(
        [
            "shell",
            "am start -a android.intent.action.VIEW -d http://www.example.com",
        ],
        mock_env,
    )

  def test_open_web_page_without_http_prefix(self, mock_generic_request):
    """Test opening a web page without http prefix."""
    mock_env = mock.create_autospec(env_interface.AndroidEnvInterface)

    controller = tools.AndroidToolController(mock_env)
    controller.open_web_page("www.example.com")

    mock_generic_request.assert_called_once_with(
        [
            "shell",
            "am start -a android.intent.action.VIEW -d http://www.example.com",
        ],
        mock_env,
    )


class TestAndroidToolControllerSendSmsIntent(parameterized.TestCase):

  @parameterized.named_parameters(
      dict(
          testcase_name="GoogleSMS",
          activity_name="com.google.android.apps.messaging/ActivityName",
          ui_element="Send SMS",
      ),
      dict(
          testcase_name="SimpleSMS",
          activity_name="com.simplemobiletools.smsmessenger/ActivityName",
          ui_element="SMS",
      ),
  )
  @mock.patch.object(adb_utils, "issue_generic_request")
  @mock.patch.object(tools.AndroidToolController, "click_element")
  @mock.patch.object(adb_utils, "get_current_activity")
  def test_send_sms(
      self,
      mock_get_current_activity,
      mock_click_element,
      mock_generic_request,
      activity_name,
      ui_element,
  ):
    mock_env = mock.create_autospec(env_interface.AndroidEnvInterface)
    controller = tools.AndroidToolController(mock_env)
    mock_get_current_activity.return_value = (
        activity_name,
        None,
    )
    phone_number = "+123456789"
    message = "Hello, how are you?"

    controller.send_sms(phone_number, message)

    expected_adb_command = [
        "shell",
        (
            "am start -a android.intent.action.SENDTO -d"
            f' sms:{phone_number} --es sms_body "{message}"'
        ),
    ]
    mock_generic_request.assert_called_once_with(expected_adb_command, mock_env)
    mock_click_element.assert_called_once_with(ui_element)


@mock.patch.object(tools.AndroidToolController, "open_web_page", autospec=True)
@mock.patch.object(tools.AndroidToolController, "send_sms", autospec=True)
class TestAndroidToolControllerHandleJsonRequest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_env = mock.create_autospec(env_interface.AndroidEnvInterface)
    self.controller = tools.AndroidToolController(self.mock_env)

  def test_handle_json_request_valid_method_open_web_page(
      self, unused_mock_send_sms, mock_open_web
  ):
    json_request = json.dumps(
        {"method": "open_web_page", "args": {"url": "http://www.example.com"}}
    )

    self.controller.handle_json_request(json_request)

    mock_open_web.assert_called_once_with(
        self.controller, url="http://www.example.com"
    )

  def test_handle_json_request_valid_method_send_sms_intent(
      self, mock_send_sms, unused_mock_open_web
  ):
    """Test handling a valid JSON request for sending an SMS intent."""
    json_request = json.dumps({
        "method": "send_sms",
        "args": {"phone_number": "+123456789", "message": "Hello"},
    })

    self.controller.handle_json_request(json_request)

    mock_send_sms.assert_called_once_with(
        self.controller, phone_number="+123456789", message="Hello"
    )

  def test_handle_json_request_invalid_method(
      self,
      unused_mock_send_sms,
      unused_mock_open_web,
  ):
    """Test handling a JSON request with an invalid method."""
    json_request = json.dumps({"method": "non_existent_method", "args": {}})
    with self.assertRaises(ValueError):
      self.controller.handle_json_request(json_request)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/env/ui_forest.py <==
from dataclasses import dataclass
from typing import List, Optional, Dict, Any

@dataclass
class Bounds:
    left: int
    top: int
    right: int
    bottom: int

    def to_dict(self):
        return {"left": self.left, "top": self.top, "right": self.right, "bottom": self.bottom}

@dataclass
class Node:
    unique_id: str
    child_ids: List[str]
    bounds_in_screen: Optional[Bounds]

    text: str = ""
    content_description: str = ""
    class_name: str = ""
    package_name: str = ""
    view_id_resource_name: str = ""

    is_clickable: bool = False
    is_long_clickable: bool = False
    is_scrollable: bool = False
    is_checkable: bool = False
    is_checked: bool = False
    is_selected: bool = False
    is_enabled: bool = True
    is_visible_to_user: bool = True
    is_editable: bool = False

    def to_dict(self):
        return {
            "unique_id": self.unique_id,
            "child_ids": self.child_ids,
            "bounds_in_screen": None if self.bounds_in_screen is None else self.bounds_in_screen.to_dict(),
            "text": self.text,
            "content_description": self.content_description,
            "class_name": self.class_name,
            "package_name": self.package_name,
            "view_id_resource_name": self.view_id_resource_name,
            "is_clickable": self.is_clickable,
            "is_long_clickable": self.is_long_clickable,
            "is_scrollable": self.is_scrollable,
            "is_checkable": self.is_checkable,
            "is_checked": self.is_checked,
            "is_selected": self.is_selected,
            "is_enabled": self.is_enabled,
            "is_visible_to_user": self.is_visible_to_user,
            "is_editable": self.is_editable,
        }

@dataclass
class Tree:
    nodes: List[Node]
    def to_dict(self): return {"nodes": [n.to_dict() for n in self.nodes]}

@dataclass
class Window:
    id: int
    tree: Tree
    def to_dict(self): return {"id": self.id, "tree": self.tree.to_dict()}

@dataclass
class Forest:
    windows: List[Window]
    def to_dict(self): return {"windows": [w.to_dict() for w in self.windows]}


==> anc/code/android_world/env/ui_representation.py <==
import json
from typing import Dict, Any, Tuple, List, Optional
from .ui_forest import Forest, Node

def _node_bbox(node: Node) -> Optional[Tuple[int,int,int,int]]:
    b = node.bounds_in_screen
    if b is None: return None
    return (b.left, b.top, b.right, b.bottom)


def _to_bool_or_none(v):
    if v is None:
        return None
    if isinstance(v, bool):
        return v
    if isinstance(v, str):
        s = v.strip().lower()
        if s == "true":
            return True
        if s == "false":
            return False
    return None


def _get_first_attr_bool(n: Node, names: List[str]) -> Optional[bool]:
    for nm in names:
        if hasattr(n, nm):
            val = getattr(n, nm)
            b = _to_bool_or_none(val)
            if b is not None:
                return b
    return None


def assign_display_ids(forest: Forest) -> Tuple[Dict[Tuple[int,str], Dict[str,Any]], Dict[int, Dict[str,Any]]]:
    """Numbers the nodes worth showing to the model.

    Returns (extra, id2elem): extra[(window_id, unique_id)] is {display_id, bounds}
    and id2elem[display_id] holds the element's bbox, text, flags and unique id.
    """
    extra: Dict[Tuple[int,str], Dict[str,Any]] = {}
    id2elem: Dict[int, Dict[str,Any]] = {}
    display_id = 0

    for w in forest.windows:
        for n in w.tree.nodes:
            bbox = _node_bbox(n)
            if bbox is None:
                continue

            worth = (
                n.is_clickable or n.is_long_clickable or n.is_scrollable or n.is_editable
                or n.is_checkable
                or bool(n.text.strip()) or bool(n.content_description.strip())
            )
            if not worth:
                continue

            extra[(w.id, n.unique_id)] = {"display_id": display_id, "bounds": bbox}
            id2elem[display_id] = {
                "display_id": display_id,
                "unique_id": n.unique_id,
                "bounds": bbox,
                "text": n.text,
                "content_description": n.content_description,
                "class_name": n.class_name,
                "view_id_resource_name": n.view_id_resource_name,
                "is_clickable": n.is_clickable,
                "is_long_clickable": n.is_long_clickable,
                "is_scrollable": n.is_scrollable,
                "is_editable": n.is_editable,
                "is_checkable": n.is_checkable,
                "is_checked": n.is_checked,
                "is_enabled": n.is_enabled,
                "is_visible_to_user": n.is_visible_to_user,
            }
            display_id += 1

    return extra, id2elem


def forest_to_html(
    forest: Forest,
    extra: Dict[Tuple[int, str], Dict[str, Any]],
    indent_spaces: int = 2,
    show_operation_capability: bool = False,
    show_note: bool = False,
    show_checked: bool = False,
) -> str:
    def build_operation_capability(n: Node) -> str:
        caps = []
        if getattr(n, "is_clickable", False):
            caps.append("click")
        if getattr(n, "is_long_clickable", False):
            caps.append("long_press")
        if getattr(n, "is_scrollable", False):
            caps.append("scroll")
        if getattr(n, "is_editable", False):
            caps.append("input")
        if getattr(n, "is_checkable", False) and "click" not in caps:
            caps.append("click")
        return ",".join(caps) if caps else "none"

    def build_note(n: Node) -> str:
        caps = build_operation_capability(n)
        if caps == "none":
            t = (getattr(n, "text", "") or "").strip()
            if t.isdigit() and len(t) <= 3:
                return "display-only badge text"
            return "display-only element"
        else:
            return f"actionable element; capability={caps}"

    def node_to_tag(n: Node, did: Optional[int]) -> str:
        if did is None:
            return ""

        txt = (getattr(n, "text", "") or getattr(n, "content_description", "") or "").replace("'", "\\'")

        tag = "div"
        if getattr(n, "is_editable", False):
            tag = "input"
        elif (
            getattr(n, "is_clickable", False)
            or getattr(n, "is_long_clickable", False)
            or getattr(n, "is_checkable", False)
        ):
            tag = "button"

        attrs = [f"id={did}", f"text='{txt}'", f"cls='{getattr(n, 'class_name', '')}'"]

        if show_operation_capability:
            cap = build_operation_capability(n).replace("'", "\\'")
            attrs.append(f"operation_capability='{cap}'")

        if show_note:
            note = build_note(n).replace("'", "\\'")
            attrs.append(f"note='{note}'")

        if show_checked:
            checkable = _get_first_attr_bool(n, ["is_checkable", "checkable"])
            checked   = _get_first_attr_bool(n, ["is_checked", "checked"])

            attrs.append(f"checkable='{ 'true' if checkable is True else ('false' if checkable is False else 'none') }'")
            attrs.append(f"checked='{'true' if checked   is True else ('false' if checked   is False else 'none') }'")

        return f"<{tag} " + " ".join(attrs) + ">"

    def dfs(uid: str, node_dict: Dict[str, Node], window_id: int, level: int, out: List[str]):
        n = node_dict.get(uid)
        if n is None:
            return
        did = extra.get((window_id, uid), {}).get("display_id")
        tag = node_to_tag(n, did)
        if tag:
            out.append(" " * (level * indent_spaces) + tag)

        for cid in getattr(n, "child_ids", []):
            dfs(cid, node_dict, window_id, level + 1, out)

        if tag:
            tagname = "input" if getattr(n, "is_editable", False) else (
                "button" if (
                    getattr(n, "is_clickable", False)
                    or getattr(n, "is_long_clickable", False)
                    or getattr(n, "is_checkable", False)
                ) else "div"
            )
            out.append(" " * (level * indent_spaces) + f"</{tagname}>")

    lines = ["<div>"]
    for w in forest.windows:
        node_dict = {n.unique_id: n for n in w.tree.nodes}
        if not w.tree.nodes:
            continue
        root_uid = w.tree.nodes[0].unique_id  # adapters list the root node first
        dfs(root_uid, node_dict, w.id, 1, lines)
    lines.append("</div>")
    return "\n".join(lines)


def forest_to_html_v2(
    forest: Forest,
    extra: Dict[Tuple[int, str], Dict[str, Any]],
    indent_spaces: int = 2,
    show_operation_capability: bool = False,
    show_note: bool = False,
    show_checked: bool = False,
) -> str:
    """Renders a Forest as HTML for the model.

    Only nodes with a display id (see assign_display_ids) are emitted, nested as in
    the tree. Every root of every window is walked, and numbered nodes the walk
    cannot reach (floating windows, input methods) are listed in a separate
    __ORPHANS__ block so that none is lost.

    The show_* flags add capability, note and checked-state attributes.
    """

    def build_operation_capability(n: Node) -> str:
        caps = []
        if n.is_clickable: caps.append("click")
        if n.is_long_clickable: caps.append("long_press")
        if n.is_scrollable: caps.append("scroll")
        if n.is_editable: caps.append("input")
        if n.is_checkable and "click" not in caps: caps.append("click")
        return ",".join(caps) if caps else "none"

    def build_note(n: Node) -> str:
        caps = build_operation_capability(n)
        if caps == "none":
            t = (n.text or "").strip()
            if t.isdigit() and len(t) <= 3:
                return "display-only badge text"
            return "display-only element"
        return f"actionable element; capability={caps}"

    def node_to_tag(n: Node, did: Optional[int]) -> str:
        if did is None:
            return ""
        txt = (n.text or n.content_description or "").replace("'", "\\'")
        if n.is_editable:
            tag = "input"
        elif n.is_clickable or n.is_long_clickable or n.is_checkable:
            tag = "button"
        else:
            tag = "div"

        attrs = [f"id={did}", f"text='{txt}'", f"cls='{n.class_name}'"]
        if show_operation_capability:
            attrs.append(f"operation_capability='{build_operation_capability(n)}'")
        if show_note:
            attrs.append(f"note='{build_note(n)}'")
        if show_checked:
            attrs.append(f"checkable='{str(n.is_checkable).lower()}'")
            attrs.append(f"checked='{str(n.is_checked).lower()}'")
        return f"<{tag} " + " ".join(attrs) + ">"

    lines = ["<div>"]

    for w in forest.windows:
        node_dict = {n.unique_id: n for n in w.tree.nodes}
        if not node_dict:
            continue

        all_ids = set(node_dict.keys())
        child_ids = set()
        for n in node_dict.values():
            child_ids.update(n.child_ids)
        roots = list(all_ids - child_ids)

        reachable = set()

        def dfs(uid: str, level: int):
            if uid in reachable:
                return
            reachable.add(uid)
            n = node_dict.get(uid)
            if n is None:
                return

            did = extra.get((w.id, uid), {}).get("display_id")
            tag = node_to_tag(n, did)
            if tag:
                lines.append(" " * (level * indent_spaces) + tag)

            for cid in n.child_ids:
                dfs(cid, level + 1)

            if tag:
                end = "input" if n.is_editable else (
                    "button" if n.is_clickable or n.is_long_clickable or n.is_checkable else "div"
                )
                lines.append(" " * (level * indent_spaces) + f"</{end}>")

        for r in roots:
            dfs(r, 1)

        orphan_items = []
        for (wid, uid), ex in extra.items():
            if wid == w.id and uid not in reachable:
                orphan_items.append((ex["display_id"], uid))

        orphan_items.sort()

        if orphan_items:
            lines.append(" " * indent_spaces + "<div cls='__ORPHANS__'>")
            for did, uid in orphan_items:
                n = node_dict.get(uid)
                if not n:
                    continue
                tag = node_to_tag(n, did)
                if tag:
                    end = "input" if n.is_editable else (
                        "button" if n.is_clickable or n.is_long_clickable or n.is_checkable else "div"
                    )
                    lines.append(" " * (2 * indent_spaces) + tag + f"</{end}>")
            lines.append(" " * indent_spaces + "</div>")

    lines.append("</div>")
    return "\n".join(lines)


def forest_to_html_slim(
    forest: Forest,
    extra: Dict[Tuple[int, str], Dict[str, Any]],
    indent_spaces: int = 1,
) -> str:
    """Renders a Forest as minimal HTML to keep the prompt short.

    Only numbered nodes are emitted, default-valued attributes are omitted and
    leaf nodes are self-closing.
    """

    def get_op_caps(n: Node) -> str:
        caps = []
        if n.is_clickable: caps.append("click")
        if n.is_long_clickable: caps.append("long_press")
        if n.is_scrollable: caps.append("scroll")
        if n.is_editable: caps.append("input")
        if n.is_checkable and "click" not in caps: caps.append("click")
        return ",".join(caps)

    def node_to_tag_slim(n: Node, did: int) -> str:
        if n.is_editable: tag = "input"
        elif n.is_clickable or n.is_long_clickable or n.is_checkable: tag = "button"
        else: tag = "div"

        attrs = [f"id={did}"]

        txt = (n.text or n.content_description or "").strip().replace("'", "\\'")
        if txt: attrs.append(f"text='{txt}'")

        if n.class_name:
            attrs.append(f"cls='{n.class_name}'")

        caps = get_op_caps(n)
        if caps: attrs.append(f"op='{caps}'")

        if n.is_checkable: attrs.append("chkd=1" if n.is_checked else "chkd=0")
        elif n.is_checked: attrs.append("chkd=1")

        return tag, f"<{tag} " + " ".join(attrs)

    lines = ["<div>"]
    for w in forest.windows:
        node_dict = {n.unique_id: n for n in w.tree.nodes}
        if not node_dict: continue

        all_ids = set(node_dict.keys())
        child_ids = set()
        for n in node_dict.values(): child_ids.update(n.child_ids)
        roots = list(all_ids - child_ids)

        reachable = set()

        def dfs(uid: str, level: int):
            if uid in reachable: return
            reachable.add(uid)
            n = node_dict.get(uid)
            if not n: return

            did = extra.get((w.id, uid), {}).get("display_id")

            if did is None:
                for cid in n.child_ids: dfs(cid, level)
                return

            tagname, tag_str = node_to_tag_slim(n, did)

            has_children = len(n.child_ids) > 0

            if not has_children:
                lines.append(" " * (level * indent_spaces) + tag_str + " />")
            else:
                lines.append(" " * (level * indent_spaces) + tag_str + ">")
                for cid in n.child_ids:
                    dfs(cid, level + 1)
                lines.append(" " * (level * indent_spaces) + f"</{tagname}>")

        for r in roots: dfs(r, 1)

    lines.append("</div>")
    return "\n".join(lines)


def build_available_actions(
    id2elem: Dict[int, Dict[str, Any]],
    use_heuristic_clickable: bool = False,
    all_clickable_mode: bool = False,
    interactive_keywords: Tuple[str, ...] = ("搜索", "换一换", "反馈", "删除", "清空", "返回", "关注", "发送"),
    ) -> List[Dict[str, Any]]:

    actions: List[Dict[str, Any]] = []
    for did, e in id2elem.items():
        # Preference switches are often checkable but not clickable; a tap on their
        # bounds still works, so they stay in the candidate set.
        clickable = bool(e.get("is_clickable") or e.get("is_checkable"))
        if use_heuristic_clickable and not clickable:
            text = str(e.get("text", "") or "").strip()
            desc = str(e.get("content_description", "") or "").strip()
            if ("按钮" in desc) or (text in interactive_keywords) or (desc in interactive_keywords):
                clickable = True
        if all_clickable_mode:
            clickable = True

        if clickable:
            actions.append({"action_type": "click", "index": did})
        if e.get("is_editable"):
            actions.append({"action_type": "input_text", "index": did, "text": "<text_input>"})
        if e.get("is_scrollable"):
            for d in ["up", "down", "left", "right"]:
                actions.append({"action_type": "scroll", "index": did, "direction": d})

    actions.append({"action_type": "done"})
    actions.append({"action_type": "back"}) 
    actions.append({"action_type": "home"})

    actions.append({"action_type": "wait", "duration": 3})
    actions.append({"action_type": "wait", "duration": 5})
    actions.append({"action_type": "wait", "duration": 10})

    actions.append({"action_type": "retry"})

    actions.append({"action_type": "status", "goal_status": "complete"})
    actions.append({"action_type": "answer", "text": "<answer_text>"})

    return actions


==> anc/code/android_world/env/ui_tree_wrapper.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Wrapper for Android that adds UI tree information to the observation."""

import os
import tempfile
import time
from typing import Any
from typing import cast
from typing import Optional
from absl import logging
from android_env import env_interface
from android_env import loader
from android_env.components import config_classes
from android_env.proto.a11y import android_accessibility_forest_pb2
from android_env.wrappers import a11y_grpc_wrapper
from android_env.wrappers import base_wrapper
from android_world.env import adb_utils
from android_world.env import representation_utils
import dm_env


def _has_wrapper(
    env: env_interface.AndroidEnvInterface,
    target_wrapper: Any,
) -> bool:
  """Checks recursively if an environment object has a certain wrapper.

  Args:
    env: The environment object potentially wrapped.
    target_wrapper: The wrapper type to search for.

  Returns:
    True if the target_wrapper is found, otherwise False.
  """
  if isinstance(env, target_wrapper):
    return True
  elif hasattr(env, '_env'):
    return _has_wrapper(env._env, target_wrapper)  # pylint: disable=protected-access
  else:
    return False


def get_a11y_tree(
    env: env_interface.AndroidEnvInterface,
    max_retries: int = 5,
    sleep_duration: float = 1.0,
) -> android_accessibility_forest_pb2.AndroidAccessibilityForest:
  """Gets a11y tree.

  Args:
    env: AndroidEnv.
    max_retries: Maximum number of retries to get a11y tree.
    sleep_duration: Time to sleep between each retry in seconds.

  Returns:
    A11y tree.

  Raises:
    RuntimeError: If the a11y tree was not able to be retrieved.
  """
  if not _has_wrapper(env, a11y_grpc_wrapper.A11yGrpcWrapper):
    raise ValueError(
        'Must use a11y_grpc_wrapper.A11yGrpcWrapper to get the a11y tree.'
    )
  env = cast(a11y_grpc_wrapper.A11yGrpcWrapper, env)
  if adb_utils.retry(3)(adb_utils.check_airplane_mode)(env):
    logging.warning(
        'Airplane mode is on -- cannot retrieve a11y tree via gRPC. Turning'
        ' it off...'
    )
    logging.info('Enabling networking...')
    env.attempt_enable_networking()
    time.sleep(1.0)

  forest: Optional[
      android_accessibility_forest_pb2.AndroidAccessibilityForest
  ] = None
  for _ in range(max_retries):
    try:
      forest = env.accumulate_new_extras()['accessibility_tree'][-1]  # pytype:disable=attribute-error
      return forest
    except KeyError:
      logging.warning('Could not get a11y tree, retrying.')
    time.sleep(sleep_duration)

  if forest is None:
    raise RuntimeError('Could not get a11y tree.')
  return forest


_TASK_PATH = os.path.join(tempfile.gettempdir(), 'default.textproto')
DEFAULT_ADB_PATH = '~/Android/Sdk/platform-tools/adb'


# UI tree-specific keys that are added to observations:

# The forest is essentially a comprehensive snapshot of all user interface
# elements currently displayed on an Android device's screen. Each 'tree' in
# this 'forest' represents the accessibility details of a different window or
# screen section, providing structured information. The tree's origin is from
# the AccessibilityService. Please see the following for more detail:
# https://developer.android.com/reference/android/accessibilityservice/AccessibilityService

OBSERVATION_KEY_FOREST = 'forest'
# UI elements are specific nodes extracted from forest. See
# representation_utils.forest_to_ui_elements for details.
OBSERVATION_KEY_UI_ELEMENTS = 'ui_elements'


class UITreeWrapper(base_wrapper.BaseWrapper):
  """Wrapper for an Android instance that adds accessibility tree data.

  The Accessibility Tree in Android is a tree-based structure, originally for
  for assisting accessibility services. It provides information about UI
  elements (like text, buttons, and images) in a hierarchical format. The tree
  includes details such as the properties and actions available for each
  element.
  """

  def __init__(self, env: env_interface.AndroidEnvInterface):
    self._env = a11y_grpc_wrapper.A11yGrpcWrapper(
        env,
        install_a11y_forwarding=True,
        start_a11y_service=True,
        enable_a11y_tree_info=True,
        latest_a11y_info_only=True,
    )
    self._env.reset()  # Initializes required server services in a11y wrapper.

  def _process_timestep(self, timestep: dm_env.TimeStep) -> dm_env.TimeStep:
    """Adds a11y tree info to the observation."""
    forest = self.get_a11y_forest()
    ui_elements = representation_utils.forest_to_ui_elements(
        forest,
        exclude_invisible_elements=True,
    )
    timestep.observation[OBSERVATION_KEY_FOREST] = forest
    timestep.observation[OBSERVATION_KEY_UI_ELEMENTS] = ui_elements
    return timestep

  @property
  def device_screen_size(self) -> tuple[int, int]:
    """Returns the physical screen size of the device: (width, height)."""
    return adb_utils.get_screen_size(self._env)

  @property
  def logical_screen_size(self) -> tuple[int, int]:
    """Returns the logical screen size of the device.

    This will be different with the physical size if orientation or resolution
    is changed.
    """
    return adb_utils.get_logical_screen_size(self._env)

  @property
  def env(self) -> env_interface.AndroidEnvInterface:
    return self._env

  def refresh_env(self):
    # pylint: disable=protected-access
    # pytype: disable=attribute-error
    # Reconnect to emulator and reload a11y wrapper in case we lose connection.
    self._env = get_wrapped(
        console_port=self.env._coordinator._simulator._config.emulator_launcher.emulator_console_port,
        adb_path=self.env._coordinator._simulator._config.adb_controller.adb_path,
    ).env
    # pylint: enable=protected-access
    # pytype: enable=attribute-error

  def get_a11y_forest(
      self,
  ) -> android_accessibility_forest_pb2.AndroidAccessibilityForest:
    """Returns the most recent a11y forest from the device."""
    try:
      return get_a11y_tree(self._env)
    except RuntimeError:
      print(
          'Could not get a11y tree. Reconnecting to Android, reinitializing'
          ' AndroidEnv, and restarting a11y forwarding.'
      )
      self.refresh_env()
      return get_a11y_tree(self._env)


def _write_default_task_proto() -> str:
  with open(_TASK_PATH, 'w') as f:
    f.write("""\
id: "default"

name: "Default task for device control."
description: "Empty task"

max_episode_sec: 7200  # Prevent infinite episodes.
  """)
  return _TASK_PATH


def get_wrapped(
    console_port: int = 5554, adb_path: str = DEFAULT_ADB_PATH
) -> UITreeWrapper:
  """Creates a wrapper by connecting to an existing Android environment."""

  config = config_classes.AndroidEnvConfig(
      task=config_classes.FilesystemTaskConfig(
          path=_write_default_task_proto()
      ),
      simulator=config_classes.EmulatorConfig(
          emulator_launcher=config_classes.EmulatorLauncherConfig(
              emulator_console_port=console_port,
              adb_port=console_port + 1,
              grpc_port=8554,
          ),
          adb_controller=config_classes.AdbControllerConfig(adb_path=adb_path),
      ),
  )
  android_env_instance = loader.load(config)
  logging.info('Setting up UITreeWrapper.')
  return UITreeWrapper(android_env_instance)


==> anc/code/android_world/episode_runner.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Runs an agent on the environment."""

import dataclasses
from typing import Any, Callable, Optional

from android_env import env_interface
from android_world import constants
from android_world.agents import base_agent
import termcolor


@dataclasses.dataclass()
class EpisodeResult:
  """Represents an episode of an agent interacting with the environment.

  Attributes:
    done: Whether the agent indicated the task is complete.
    step_data: Environment and agent data for each step.
    env_reward: Reward returned by environment, if applicable.
  """

  done: bool
  step_data: dict[str, Any]
  env_reward: Optional[float] = None


def run_episode(
    goal: str,
    agent: base_agent.EnvironmentInteractingAgent,
    max_n_steps: int = 10,
    start_on_home_screen: bool = False,
    termination_fn: (
        Callable[[env_interface.AndroidEnvInterface], float] | None
    ) = None,
) -> EpisodeResult:
  """Runs an agent on goal, e.g., "turn off wifi".

  An agent will start from whatever state the provided environment is in and
  run until it determines a task is complete, if the max number of
  steps is reached, of if the termination_fn is True.

  Args:
    goal: The goal instruction for the agent.
    agent: The agent to run on the environment.
    max_n_steps: The max number of steps to allow an agent to run before ending
      an episode.
    start_on_home_screen: Whether to start episode from the home screen or just
      the current screen.
    termination_fn: If provided, a determines whether to terminate an episode.
      For example, for MiniWoB++ tasks, the episode should terminate if there is
      a nonzero reward.

  Returns:
    Data collected during running agent on goal.
  """
  if max_n_steps == 0:
    return EpisodeResult(done=False, step_data={})
  if termination_fn is None:
    termination_fn = lambda env: False

  agent.reset(start_on_home_screen)

  output = []
  for step_n in range(max_n_steps):
    result = agent.step(goal)
    print('Completed step {:d}.'.format(step_n + 1))
    assert constants.STEP_NUMBER not in result.data
    output.append(result.data | {constants.STEP_NUMBER: step_n})
    if termination_fn(agent.env.controller):
      print('Environment ends episode.')
      return EpisodeResult(
          done=True,
          step_data=_transpose_lod_to_dol(output),
      )
    elif result.done:
      print('Agent indicates task is done.')
      return EpisodeResult(
          done=result.done,
          step_data=_transpose_lod_to_dol(output),
      )
  print(
      termcolor.colored(
          'Agent did not indicate task is done. Reached max number of steps.',
          'red',
      )
  )
  return EpisodeResult(
      done=result.done, step_data=_transpose_lod_to_dol(output)  # pylint: disable=undefined-variable
  )


def _transpose_lod_to_dol(data: list[dict[str, Any]]) -> dict[str, list[Any]]:
  """Transposes a list of dictionaries to a dictionary of lists.

  Args:
    data: A list of dictionaries.

  Returns:
    A dictionary where each key is from the input dictionaries and each value is
    a list of values for that key.
  """
  result = {}
  for d in data:
    for key, value in d.items():
      if key not in result:
        result[key] = []
      result[key].append(value)
  return result


def transpose_dol_to_lod(data: dict[str, list[Any]]) -> list[dict[str, Any]]:
  """Converts a dictionary of lists to a list of dictionaries.

  Useful for post-processing of results; e.g., in colab.

  Args:
    data: A dictionary where each value is a list.

  Returns:
    A list of dictionaries.
  """
  return [dict(zip(data.keys(), values)) for values in zip(*data.values())]


==> anc/code/android_world/episode_runner_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Any
from unittest import mock
from absl.testing import absltest
from android_world import constants
from android_world import episode_runner
from android_world.agents import base_agent
from android_world.env import interface


class FakeEnvironmentInteractingAgent(base_agent.EnvironmentInteractingAgent):

  def __init__(
      self,
      env: interface.AsyncAndroidEnv,
      name: str,
      return_done: bool = False,
      return_data: dict[str, Any] | None = None,
  ):
    super().__init__(env, name)
    self.return_done = return_done
    self.return_data = return_data
    self.call_count = 0
    if return_data is None:
      self.return_data = {}

  def step(self, goal: str) -> base_agent.AgentInteractionResult:
    self.call_count += 1
    return base_agent.AgentInteractionResult(
        done=self.return_done, data=self.return_data
    )


class EpisodeRunnerTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.env = mock.create_autospec(interface.AsyncAndroidEnv)

  @mock.patch.object(base_agent, 'EnvironmentInteractingAgent')
  def test_max_steps_reached(self, mock_agent_class):
    mock_agent = FakeEnvironmentInteractingAgent(self.env, 'fake_agent')
    mock_agent_class.return_value = mock_agent

    result = episode_runner.run_episode('test_goal', mock_agent, max_n_steps=2)

    self.assertFalse(result.done)
    self.assertLen(result.step_data[constants.STEP_NUMBER], 2)
    self.assertEqual(mock_agent.call_count, 2)

  @mock.patch.object(base_agent, 'EnvironmentInteractingAgent')
  def test_termination_fn_early_termination(self, mock_agent_class):
    mock_agent = FakeEnvironmentInteractingAgent(self.env, 'fake_agent')
    mock_agent_class.return_value = mock_agent

    def termination_fn(env):
      del env
      return True

    result = episode_runner.run_episode(
        'test_goal', mock_agent, termination_fn=termination_fn
    )

    self.assertTrue(result.done)
    self.assertEqual(mock_agent.call_count, 1)
    self.assertLen(result.step_data[constants.STEP_NUMBER], 1)

  @mock.patch.object(base_agent, 'EnvironmentInteractingAgent')
  def test_start_on_home_screen(self, mock_agent_class):
    mock_agent = FakeEnvironmentInteractingAgent(self.env, 'fake_agent')
    mock_agent_class.return_value = mock_agent

    episode_runner.run_episode(
        'test_goal', mock_agent, start_on_home_screen=True
    )

    mock_agent.env.reset.assert_called_with(go_home=True)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/AccessibilityForwarder.kt <==
package com.google.androidenv.accessibilityforwarder

import android.accessibilityservice.AccessibilityService
import android.content.Context
import android.util.Log
import android.view.accessibility.AccessibilityEvent
import android.view.accessibility.AccessibilityNodeInfo
import android.view.accessibility.AccessibilityWindowInfo
import com.google.androidenv.accessibilityforwarder.A11yServiceGrpcKt.A11yServiceCoroutineStub
import com.google.gson.Gson
import io.grpc.ManagedChannel
import io.grpc.ManagedChannelBuilder
import io.grpc.ProxyDetector
import io.grpc.StatusException
import java.io.File
import kotlinx.coroutines.TimeoutCancellationException
import kotlinx.coroutines.runBlocking
import kotlinx.coroutines.withTimeout

/**
 * An Android service that listens to accessibility events and forwards them via gRPC.
 *
 * This service also logs the accessibility tree if [LogFlags.logAccessibilityTree] is set and if
 * [LogFlags.grpcPort] is positive.
 *
 * Please see
 * https://developer.android.com/reference/android/view/accessibility/AccessibilityEvent#getEventType()
 * for a comprehensive list of events emitted by Android.
 */
class AccessibilityForwarder(
  private val channelFactory: (host: String, port: Int) -> ManagedChannel = { host, port ->
    ManagedChannelBuilder.forAddress(host, port)
      .proxyDetector(ProxyDetector { _ -> null })
      .usePlaintext()
      .build()
  }
) : AccessibilityService() {

  init {
    // Spawn long-running thread for periodically logging the tree.
    Thread(
        Runnable {
          while (LogFlags.a11yTreePeriodMs > 0) {
            try {
              val windows = this.windows
              logAccessibilityTree(windows)
            } catch (e: ConcurrentModificationException) {
              continue
            }

            Thread.sleep(/* millis= */ LogFlags.a11yTreePeriodMs)
          }
        }
      )
      .start()
  }

  // grpcStub has a backing property that can be reset to null.
  private var _grpcStub: A11yServiceCoroutineStub? = null
  val grpcStub: A11yServiceCoroutineStub
    get() {
      if (_grpcStub == null) {
        Log.i(TAG, "Building channel on ${LogFlags.grpcHost}:${LogFlags.grpcPort}.")
        _grpcStub = A11yServiceCoroutineStub(channelFactory(LogFlags.grpcHost, LogFlags.grpcPort))
      }
      return _grpcStub!!
    }

  private fun resetGrpcStub() {
    _grpcStub = null
  }

  override fun onInterrupt() {
    LogFlags.a11yTreePeriodMs = 0 // Turn off periodic tree forwarding.
  }

  override fun onAccessibilityEvent(event: AccessibilityEvent?) {
    if (event == null) {
      Log.i(TAG, "`event` is null.")
      return
    }

    logExtrasForEvent(event)
    val eventType = event.eventType
    val eventTypeStr: String = AccessibilityEvent.eventTypeToString(eventType)
    if (eventTypeStr.isNotEmpty()) {
      Log.i(TAG, eventTypeStr)
    }
  }

  private fun serializeMapToJson(map: MutableMap<String, String>): String {
    val gson = Gson()
    return gson.toJson(map)
  }

  private fun writeToInternalStorage(data: Any, fileName: String, context: Context) {
    val tmpFile = File(context.filesDir, "$fileName.tmp")

    when (data) {
      is ByteArray -> {
        tmpFile.writeBytes(data)
      }
      is String -> {
        tmpFile.writeText(data)
      }
      else -> {
        Log.e(TAG, "Unsupported data type for writing to internal storage.")
        return
      }
    }

    // Rename the file to the final name to prevent partial writes.
    val finalFile = File(context.filesDir, fileName)
    if (tmpFile.renameTo(finalFile)) {
      Log.i(TAG, "File written successfully and renamed to $fileName")
    } else {
      Log.i(TAG, "File renaming failed")
    }
  }

  private fun logAccessibilityTree(windows: List<AccessibilityWindowInfo>) {
    if (!LogFlags.logAccessibilityTree) {
      Log.i(TAG, "Not logging accessibility tree")
      return
    }

    // Check gRPC port before actually building the forest.
    if (LogFlags.grpcPort <= 0) {
      Log.w(TAG, "Can't log accessibility tree because gRPC port has not been set.")
      return
    }

    val forest = creator.buildForest(windows)

    if (LogFlags.logUsingInternalStorage) {
      writeToInternalStorage(forest.toByteArray(), "accessibility_tree.pb", this)
    }

    if (LogFlags.logUsingGRPC) {
      try {
        val grpcTimeoutMillis = 1000L
        val response: ForestResponse =
          with(grpcStub) {
            Log.i(TAG, "sending (blocking) gRPC request for tree.")
            runBlocking { withTimeout(grpcTimeoutMillis) { sendForest(forest) } }
          }
        if (response.error.isNotEmpty()) {
          Log.w(TAG, "gRPC response.error: ${response.error}")
        } else {
          Log.i(TAG, "gRPC request for tree succeeded.")
        }
      } catch (e: StatusException) {
        Log.w(TAG, "gRPC StatusException; are you sure networking is turned on?")
        Log.i(TAG, "extra: exception ['$e']")
        resetGrpcStub()
      } catch (e: TimeoutCancellationException) {
        Log.w(TAG, "gRPC TimeoutCancellationException; are you sure networking is turned on?")
        Log.i(TAG, "extra: exception ['$e']")
        resetGrpcStub()
      }
    }
  }

  /** Logs extras for all event types. */
  private fun logExtrasForEvent(event: AccessibilityEvent) {

    val events: MutableMap<String, String> = mutableMapOf()

    val sourceDescription = event.source?.contentDescription()
    if (!sourceDescription.isNullOrEmpty()) {
      events.put("source_content_description", sourceDescription)
    }

    // Output the event text.
    val eventText = event.text.joinToString(", ")
    if (eventText.isNotEmpty()) {
      events.put("event_text", eventText)
    }

    // Output the source text.
    val sourceText = event.source?.text?.toString()
    if (!sourceText.isNullOrEmpty()) {
      events.put("source_text", sourceText)
    }

    val eventTypeStr: String = AccessibilityEvent.eventTypeToString(event.eventType)
    if (eventTypeStr.isNotEmpty()) {
      events.put("event_type", eventTypeStr)
    }

    val className = event.source?.className?.toString()
    if (!className.isNullOrEmpty()) {
      events.put("source_class_name", className)
    }

    val packageName = event.packageName?.toString()
    if (!packageName.isNullOrEmpty()) {
      events.put("event_package_name", packageName)
    }

    // Text editing properties.
    val beforeText = event.beforeText?.toString()
    if (!beforeText.isNullOrEmpty()) {
      events.put("before_text", beforeText)
    }

    val fromIndex = event.fromIndex
    if (fromIndex != -1) {
      events.put("from_index", fromIndex.toString())
    }

    val toIndex = event.toIndex
    if (toIndex != -1) {
      events.put("to_index", toIndex.toString())
    }

    val addedCount = event.addedCount
    if (addedCount != -1) {
      events.put("added_count", addedCount.toString())
    }

    val removedCount = event.removedCount
    if (removedCount != -1) {
      events.put("removed_count", removedCount.toString())
    }

    //  Text traversal properties
    val movementGranularity = event.movementGranularity
    if (movementGranularity != 0) {
      events.put("movement_granularity", movementGranularity.toString())
    }

    val action = event.action
    if (action != 0) {
      events.put("action", action.toString())
    }

    // Scrolling properties.
    if (eventTypeStr == "TYPE_VIEW_SCROLLED") {
      events.put("scroll_delta_x", event.scrollDeltaX.toString())
      events.put("scroll_delta_y", event.scrollDeltaY.toString())
    }

    // Report viewID so we know exactly where the event came from.
    val viewId = event.source?.viewIdResourceName?.toString()
    if (!viewId.isNullOrEmpty()) {
      events.put("view_id", viewId)
    }

    if (LogFlags.logUsingInternalStorage) {
      writeToInternalStorage(serializeMapToJson(events), "event.json", this)
    }

    // Format [events] as a Python dict.
    if (events.isNotEmpty()) {
      events.put("event_timestamp_ms", event.eventTime.toString(10))
      // Check if we want to use gRPC.
      if (LogFlags.grpcPort > 0) {
        try {
          val grpcTimeoutMillis = 1000L
          val request = eventRequest { this.event.putAll(events) }
          val response: EventResponse =
            with(grpcStub) {
              Log.i(TAG, "sending (blocking) gRPC request for event.")
              runBlocking { withTimeout(grpcTimeoutMillis) { sendEvent(request) } }
            }
          if (response.error.isNotEmpty()) {
            Log.w(TAG, "gRPC response.error: ${response.error}")
          } else {
            Log.i(TAG, "gRPC request for event succeeded.")
          }
        } catch (e: StatusException) {
          Log.w(TAG, "gRPC StatusException; are you sure networking is turned on?")
          Log.i(TAG, "extra: exception ['$e']")
          resetGrpcStub()
        } catch (e: TimeoutCancellationException) {
          Log.w(TAG, "gRPC TimeoutCancellationException; are you sure networking is turned on?")
          Log.i(TAG, "extra: exception ['$e']")
          resetGrpcStub()
        }
      } else {
        Log.w(TAG, "Can't log accessibility event because gRPC port has not been set.")
      }
    }
  }

  /** Recursively climbs the accessibility tree until the root, collecting descriptions. */
  private fun AccessibilityNodeInfo?.contentDescription(): String {
    if (this == null) {
      return ""
    }

    val descriptions = mutableListOf<String>()
    var current: AccessibilityNodeInfo? = this
    while (current != null) {
      val description = current.contentDescription
      if (description != null) {
        descriptions.add(description.toString())
      }

      current = current.parent
    }
    return descriptions.joinToString(", ")
  }

  companion object {
    private const val TAG = "AndroidRLTask"
    private val creator = AccessibilityTreeCreator()
  }
}


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/AccessibilityForwarderTest.kt <==
package com.google.androidenv.accessibilityforwarder

import android.view.accessibility.AccessibilityEvent
import android.view.accessibility.AccessibilityNodeInfo
import android.view.accessibility.AccessibilityWindowInfo
import com.google.common.truth.Truth.assertThat
import com.google.thirdparty.robolectric.testparameterinjector.RobolectricTestParameterInjector
import io.grpc.Status
import io.grpc.StatusException
import io.grpc.inprocess.InProcessChannelBuilder
import io.grpc.inprocess.InProcessServerBuilder
import io.grpc.testing.GrpcCleanupRule
import org.junit.Assert.assertFalse
import org.junit.Rule
import org.junit.Test
import org.junit.runner.RunWith
import org.robolectric.Shadows.shadowOf

@RunWith(RobolectricTestParameterInjector::class)
class AccessibilityForwarderTest {

  @get:Rule(order = 1) val cleanupRule = GrpcCleanupRule()

  class FakeAccessibilityService : A11yServiceGrpcKt.A11yServiceCoroutineImplBase() {
    var sendForestChecker: (AndroidAccessibilityForest) -> String = { _ -> "" }
    var sendEventChecker: (EventRequest) -> String = { _ -> "" }

    override suspend fun sendForest(request: AndroidAccessibilityForest) = forestResponse {
      error = sendForestChecker(request)
    }

    override suspend fun sendEvent(request: EventRequest) = eventResponse {
      error = sendEventChecker(request)
    }
  }

  protected lateinit var forwarder: AccessibilityForwarder
  protected val fakeA11yService = FakeAccessibilityService()
  protected val channel by lazy {
    val serverName: String = InProcessServerBuilder.generateName()
    cleanupRule.register(
      InProcessServerBuilder.forName(serverName)
        .directExecutor()
        .addService(fakeA11yService)
        .build()
        .start()
    )
    cleanupRule.register(InProcessChannelBuilder.forName(serverName).directExecutor().build())
  }

  /** Initializes [forwarder] and [LogFlags] from the given args. */
  fun createForwarder(
    logAccessibilityTree: Boolean = false,
    a11yTreePeriodMs: Long = 0,
    grpcHost: String = "10.0.2.2",
    grpcPort: Int = 0,
    a11yWindows: MutableList<AccessibilityWindowInfo>? = null,
  ) {
    LogFlags.logAccessibilityTree = logAccessibilityTree
    LogFlags.a11yTreePeriodMs = a11yTreePeriodMs
    LogFlags.grpcHost = grpcHost
    LogFlags.grpcPort = grpcPort
    LogFlags.logUsingInternalStorage = false
    forwarder = AccessibilityForwarder({ _, _ -> channel })
    if (a11yWindows == null) {
      shadowOf(forwarder).setWindows(mutableListOf(AccessibilityWindowInfo.obtain()))
    } else {
      shadowOf(forwarder).setWindows(a11yWindows)
    }
  }

  @Test
  fun onInterrupt_doesNotCrash() {
    // Arrange.
    createForwarder(logAccessibilityTree = false)
    fakeA11yService.sendEventChecker = { _: EventRequest ->
      assertFalse(true) // This should not be called.
      "" // This should be unreachable
    }

    // Act.
    forwarder.onInterrupt()

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun onAccessibilityEvent_nullEventShouldBeIgnored() {
    // Arrange.
    createForwarder(logAccessibilityTree = false)
    fakeA11yService.sendEventChecker = { _: EventRequest ->
      assertFalse(true) // This should not be called.
      "" // This should be unreachable
    }

    // Act.
    forwarder.onAccessibilityEvent(null)

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun onAccessibilityEvent_knownEventWithNoInformationShouldNotBeEmitted() {
    // Arrange.
    createForwarder(logAccessibilityTree = false)
    var nodeInfo = AccessibilityNodeInfo()
    nodeInfo.setContentDescription("")
    var event = AccessibilityEvent()
    shadowOf(event).setSourceNode(nodeInfo)
    fakeA11yService.sendEventChecker = { _: EventRequest ->
      assertFalse(true) // This should not be called.
      "" // This should be unreachable
    }

    // Act.
    forwarder.onAccessibilityEvent(event)

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun onAccessibilityEvent_typeViewClicked_sendEventViaGrpc() {
    // Arrange.
    createForwarder(logAccessibilityTree = false, grpcPort = 1234)
    forwarder = AccessibilityForwarder({ _, _ -> channel })
    var nodeInfo = AccessibilityNodeInfo()
    nodeInfo.setContentDescription("My Content Description")
    nodeInfo.setText("My Source Text")
    nodeInfo.setClassName("AwesomeClass")
    var event = AccessibilityEvent()
    event.setEventTime(1357924680)
    event.setEventType(AccessibilityEvent.TYPE_VIEW_CLICKED)
    event.getText().add("Some text!")
    event.setPackageName("some.loooong.package.name")
    shadowOf(event).setSourceNode(nodeInfo)
    fakeA11yService.sendEventChecker = { request: EventRequest ->
      // Check that all fields are consistent with how they were set above.
      assertThat(request.eventMap.get("event_type")).isEqualTo("TYPE_VIEW_CLICKED")
      assertThat(request.eventMap.get("event_package_name")).isEqualTo("some.loooong.package.name")
      assertThat(request.eventMap.get("source_content_description"))
        .isEqualTo("My Content Description")
      assertThat(request.eventMap.get("source_text")).isEqualTo("My Source Text")
      assertThat(request.eventMap.get("source_class_name")).isEqualTo("AwesomeClass")
      assertThat(request.eventMap.get("event_text")).isEqualTo("Some text!")
      assertThat(request.eventMap.get("event_timestamp_ms")).isEqualTo("1357924680")
      // No error message
      ""
    }

    // Act.
    forwarder.onAccessibilityEvent(event)

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun onAccessibilityEvent_typeViewTextChanged_ensureAllFieldsForwarded() {
    // Arrange.
    createForwarder(logAccessibilityTree = false, grpcPort = 1234)
    var nodeInfo = AccessibilityNodeInfo()
    nodeInfo.setContentDescription("My Content Description")
    nodeInfo.setText("My Source Text")
    nodeInfo.setClassName("AwesomeClass")
    var event = AccessibilityEvent()
    event.setEventTime(1357924680)
    event.setEventType(AccessibilityEvent.TYPE_VIEW_TEXT_CHANGED)
    event.getText().add("Some text!")
    event.fromIndex = 7
    event.beforeText = "Old words"
    event.addedCount = 12
    event.removedCount = 9
    event.setPackageName("some.loooong.package.name")
    shadowOf(event).setSourceNode(nodeInfo)
    fakeA11yService.sendEventChecker = { request: EventRequest ->
      // Check that all fields are consistent with how they were set above.
      assertThat(request.eventMap.get("event_type")).isEqualTo("TYPE_VIEW_TEXT_CHANGED")
      assertThat(request.eventMap.get("event_package_name")).isEqualTo("some.loooong.package.name")
      assertThat(request.eventMap.get("source_content_description"))
        .isEqualTo("My Content Description")
      assertThat(request.eventMap.get("source_text")).isEqualTo("My Source Text")
      assertThat(request.eventMap.get("source_class_name")).isEqualTo("AwesomeClass")
      assertThat(request.eventMap.get("event_text")).isEqualTo("Some text!")
      assertThat(request.eventMap.get("event_timestamp_ms")).isEqualTo("1357924680")
      assertThat(request.eventMap.get("from_index")).isEqualTo("7")
      assertThat(request.eventMap.get("before_text")).isEqualTo("Old words")
      assertThat(request.eventMap.get("added_count")).isEqualTo("12")
      assertThat(request.eventMap.get("removed_count")).isEqualTo("9")
      assertFalse(request.eventMap.containsKey("to_index"))
      assertFalse(request.eventMap.containsKey("view_id"))
      assertFalse(request.eventMap.containsKey("action"))
      assertFalse(request.eventMap.containsKey("movement_granularity"))
      assertFalse(request.eventMap.containsKey("scroll_delta_x"))
      assertFalse(request.eventMap.containsKey("scroll_delta_y"))
      // No error message
      ""
    }

    // Act.
    forwarder.onAccessibilityEvent(event)

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun onAccessibilityEvent_typeViewScrolled_ensureAllFieldsForwarded() {
    // Arrange.
    createForwarder(logAccessibilityTree = false, grpcPort = 1234)
    var nodeInfo = AccessibilityNodeInfo()
    nodeInfo.setContentDescription("My Content Description")
    nodeInfo.setText("My Source Text")
    nodeInfo.setClassName("AwesomeClass")
    var event = AccessibilityEvent()
    event.setEventTime(1357924680)
    event.setEventType(AccessibilityEvent.TYPE_VIEW_SCROLLED)
    event.getText().add("Some text!")
    event.scrollDeltaX = 13
    event.scrollDeltaY = 27
    event.setPackageName("some.loooong.package.name")
    shadowOf(event).setSourceNode(nodeInfo)
    fakeA11yService.sendEventChecker = { request: EventRequest ->
      // Check that all fields are consistent with how they were set above.
      assertThat(request.eventMap.get("event_type")).isEqualTo("TYPE_VIEW_SCROLLED")
      assertThat(request.eventMap.get("event_package_name")).isEqualTo("some.loooong.package.name")
      assertThat(request.eventMap.get("source_content_description"))
        .isEqualTo("My Content Description")
      assertThat(request.eventMap.get("source_text")).isEqualTo("My Source Text")
      assertThat(request.eventMap.get("source_class_name")).isEqualTo("AwesomeClass")
      assertThat(request.eventMap.get("event_text")).isEqualTo("Some text!")
      assertThat(request.eventMap.get("event_timestamp_ms")).isEqualTo("1357924680")
      assertThat(request.eventMap.get("scroll_delta_x")).isEqualTo("13")
      assertThat(request.eventMap.get("scroll_delta_y")).isEqualTo("27")
      assertFalse(request.eventMap.containsKey("from_index"))
      assertFalse(request.eventMap.containsKey("to_index"))
      assertFalse(request.eventMap.containsKey("before_text"))
      assertFalse(request.eventMap.containsKey("added_count"))
      assertFalse(request.eventMap.containsKey("removed_count"))
      // No error message
      ""
    }

    // Act.
    forwarder.onAccessibilityEvent(event)

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun onAccessibilityEvent_typeViewTextTraversedAtMovementGranularity_ensureAllFieldsForwarded() {
    // Arrange.
    createForwarder(logAccessibilityTree = false, grpcPort = 1234)
    var nodeInfo = AccessibilityNodeInfo()
    nodeInfo.setContentDescription("My Content Description")
    nodeInfo.setText("My Source Text")
    nodeInfo.setClassName("AwesomeClass")
    nodeInfo.viewIdResourceName = "this.big.old.view.id"
    var event = AccessibilityEvent()
    event.setEventTime(1357924680)
    event.setEventType(AccessibilityEvent.TYPE_VIEW_TEXT_TRAVERSED_AT_MOVEMENT_GRANULARITY)
    event.getText().add("Some text!")
    event.setPackageName("some.loooong.package.name")
    event.movementGranularity = 5
    event.fromIndex = 6
    event.toIndex = 8
    event.action = 23
    shadowOf(event).setSourceNode(nodeInfo)
    fakeA11yService.sendEventChecker = { request: EventRequest ->
      // Check that all fields are consistent with how they were set above.
      assertThat(request.eventMap.get("event_type"))
        .isEqualTo("TYPE_VIEW_TEXT_TRAVERSED_AT_MOVEMENT_GRANULARITY")
      assertThat(request.eventMap.get("event_package_name")).isEqualTo("some.loooong.package.name")
      assertThat(request.eventMap.get("source_content_description"))
        .isEqualTo("My Content Description")
      assertThat(request.eventMap.get("source_text")).isEqualTo("My Source Text")
      assertThat(request.eventMap.get("source_class_name")).isEqualTo("AwesomeClass")
      assertThat(request.eventMap.get("event_text")).isEqualTo("Some text!")
      assertThat(request.eventMap.get("event_timestamp_ms")).isEqualTo("1357924680")
      assertThat(request.eventMap.get("movement_granularity")).isEqualTo("5")
      assertThat(request.eventMap.get("from_index")).isEqualTo("6")
      assertThat(request.eventMap.get("to_index")).isEqualTo("8")
      assertThat(request.eventMap.get("view_id")).isEqualTo("this.big.old.view.id")
      assertThat(request.eventMap.get("action")).isEqualTo("23")
      // No error message
      ""
    }

    // Act.
    forwarder.onAccessibilityEvent(event)

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun onAccessibilityEvent_sendingevent_grpcTimeout() {
    // Arrange.
    createForwarder(
      logAccessibilityTree = false,
      a11yTreePeriodMs = 0,
      grpcHost = "amazing.host",
      grpcPort = 4321,
    )
    var nodeInfo = AccessibilityNodeInfo()
    nodeInfo.setContentDescription("My Content Description")
    nodeInfo.setText("My Source Text")
    nodeInfo.setClassName("AwesomeClass")
    var event = AccessibilityEvent()
    event.setEventTime(1357924680)
    event.setEventType(AccessibilityEvent.TYPE_VIEW_CLICKED)
    event.getText().add("Some text!")
    event.setPackageName("some.loooong.package.name")
    shadowOf(event).setSourceNode(nodeInfo)
    fakeA11yService.sendEventChecker = { _ ->
      // Delay the request to prompt a timeout
      Thread.sleep(1500L)
      "" // Return no error.
    }

    // Act.
    forwarder.onAccessibilityEvent(event)

    // Run a second request to ensure that the channel gets rebuilt.
    fakeA11yService.sendEventChecker = { _ -> "" }
    forwarder.onAccessibilityEvent(event)

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun onAccessibilityEvent_sendingevent_grpcStatusException() {
    // Arrange.
    createForwarder(logAccessibilityTree = false, grpcHost = "amazing.host", grpcPort = 4321)
    var nodeInfo = AccessibilityNodeInfo()
    nodeInfo.setContentDescription("My Content Description")
    nodeInfo.setText("My Source Text")
    nodeInfo.setClassName("AwesomeClass")
    var event = AccessibilityEvent()
    event.setEventTime(1357924680)
    event.setEventType(AccessibilityEvent.TYPE_VIEW_CLICKED)
    event.getText().add("Some text!")
    event.setPackageName("some.loooong.package.name")
    shadowOf(event).setSourceNode(nodeInfo)
    fakeA11yService.sendEventChecker = { _ -> throw StatusException(Status.UNAVAILABLE) }

    // Act.
    forwarder.onAccessibilityEvent(event)

    // Run a second request to ensure that the channel gets rebuilt.
    fakeA11yService.sendEventChecker = { _ -> "" }
    forwarder.onAccessibilityEvent(event)

    // Assert.
    // See `sendEventChecker` above.
  }

  @Test
  fun logAccessibilityTreeFalse_doesNotLogAccessibilityTree() {
    // Arrange.
    createForwarder(logAccessibilityTree = false, a11yTreePeriodMs = 10, grpcPort = 13579)
    fakeA11yService.sendForestChecker = { _: AndroidAccessibilityForest ->
      assertFalse(true) // This should not be called.
      "" // This should be unreachable
    }

    // Act.
    Thread.sleep(1000) // Sleep a bit to give time to trigger the tree logging function.

    // Assert.
    // See `sendForestChecker` above.
  }

  @Test
  fun grpcPortZero_doesNotSendTree() {
    // Arrange.
    createForwarder(logAccessibilityTree = true, a11yTreePeriodMs = 10, grpcPort = 0)
    fakeA11yService.sendForestChecker = { _: AndroidAccessibilityForest ->
      assertFalse(true) // This should not be called.
      "" // This should be unreachable
    }

    // Act.
    Thread.sleep(1000) // Sleep a bit to give time to trigger the tree logging function.

    // Assert.
    // See `sendForestChecker` above.
  }

  @Test
  fun grpcPortPositive_shouldSendTreeViaGrpc() {
    // Arrange.
    val window = AccessibilityWindowInfo()
    shadowOf(window).setType(AccessibilityWindowInfo.TYPE_SYSTEM)
    createForwarder(
      logAccessibilityTree = true,
      a11yTreePeriodMs = 10,
      grpcPort = 1234,
      a11yWindows = mutableListOf(window),
    )
    fakeA11yService.sendForestChecker = { request: AndroidAccessibilityForest ->
      // Check that we get only a single window.
      assertThat(request.windowsList.size).isEqualTo(1)
      // And that its type is what we set above.
      assertThat(request.windowsList[0].windowType)
        .isEqualTo(AndroidAccessibilityWindowInfo.WindowType.TYPE_SYSTEM)
      // The error message
      "Something went wrong!"
    }

    // Act.
    Thread.sleep(1000) // Sleep a bit to give time to trigger the tree logging function.

    // Assert.
    // See `sendForestChecker` above.
  }

  @Test
  fun grpcPortPositiveAndHost_shouldSendTreeViaGrpc() {
    // Arrange.
    fakeA11yService.sendForestChecker = { request: AndroidAccessibilityForest ->
      // Check that we get only a single window.
      assertThat(request.windowsList.size).isEqualTo(1)
      // And that its type is what we set above.
      assertThat(request.windowsList[0].windowType)
        .isEqualTo(AndroidAccessibilityWindowInfo.WindowType.TYPE_ACCESSIBILITY_OVERLAY)
      "" // Return no error.
    }
    val window = AccessibilityWindowInfo()
    shadowOf(window).setType(AccessibilityWindowInfo.TYPE_ACCESSIBILITY_OVERLAY)
    createForwarder(
      logAccessibilityTree = true,
      a11yTreePeriodMs = 500,
      grpcHost = "amazing.host",
      grpcPort = 4321,
      a11yWindows = mutableListOf(window),
    )

    // Act.
    Thread.sleep(1000) // Sleep a bit to give time to trigger the tree logging function.

    // Assert.
    // See `sendForestChecker` above.
  }

  @Test
  fun sendingForest_grpcTimeout() {
    // Arrange.
    fakeA11yService.sendForestChecker = { _ ->
      // Delay the request to prompt a timeout
      Thread.sleep(1500L)
      "" // Return no error.
    }
    val window = AccessibilityWindowInfo()
    shadowOf(window).setType(AccessibilityWindowInfo.TYPE_ACCESSIBILITY_OVERLAY)
    createForwarder(
      logAccessibilityTree = true,
      a11yTreePeriodMs = 10,
      grpcHost = "amazing.host",
      grpcPort = 4321,
      a11yWindows = mutableListOf(window),
    )

    // Act.
    Thread.sleep(2000) // Sleep a bit to give time to trigger the tree logging function.

    // Run a second request to ensure that the channel gets rebuilt.
    fakeA11yService.sendForestChecker = { _ -> "" }
    Thread.sleep(2000) // Sleep a bit to give time to trigger the tree logging function.

    // Assert.
    // See `sendForestChecker` above.
  }

  @Test
  fun sendingForest_grpcStatusException() {
    // Arrange.
    val window = AccessibilityWindowInfo()
    shadowOf(window).setType(AccessibilityWindowInfo.TYPE_ACCESSIBILITY_OVERLAY)
    createForwarder(
      logAccessibilityTree = true,
      a11yTreePeriodMs = 10,
      grpcHost = "amazing.host",
      grpcPort = 4321,
      a11yWindows = mutableListOf(window),
    )
    fakeA11yService.sendForestChecker = { _ -> throw StatusException(Status.UNAVAILABLE) }

    // Act.
    Thread.sleep(1000) // Sleep a bit to give time to trigger the tree logging function.

    // Run a second request to ensure that the channel gets rebuilt.
    fakeA11yService.sendForestChecker = { _ -> "" }
    Thread.sleep(1000) // Sleep a bit to give time to trigger the tree logging function.

    // Assert.
    // See `sendForestChecker` above.
  }
}


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/AccessibilityTreeCreator.kt <==
package com.google.androidenv.accessibilityforwarder

import android.graphics.Rect
import android.util.Log
import android.view.accessibility.AccessibilityNodeInfo
import android.view.accessibility.AccessibilityWindowInfo
import com.google.androidenv.accessibilityforwarder.AndroidAccessibilityWindowInfo.WindowType
import java.util.concurrent.ConcurrentHashMap
import java.util.stream.Collectors
import kotlin.collections.mutableListOf
import kotlinx.coroutines.Deferred
import kotlinx.coroutines.async
import kotlinx.coroutines.awaitAll
import kotlinx.coroutines.runBlocking

/** Helper methods for creating the android accessibility info extra. */
class AccessibilityTreeCreator() {

  /** Creates an accessibility forest proto. */
  fun buildForest(windowInfos: List<AccessibilityWindowInfo>): AndroidAccessibilityForest {
    val sourcesMap: ConcurrentHashMap<AndroidAccessibilityNodeInfo, AccessibilityNodeInfo> =
      ConcurrentHashMap<AndroidAccessibilityNodeInfo, AccessibilityNodeInfo>()
    val windows: List<AndroidAccessibilityWindowInfo> =
      processWindowsAndBlock(windowInfos, sourcesMap)
    return androidAccessibilityForest { this.windows += windows }
  }

  private fun processWindowsAndBlock(
    windowInfos: List<AccessibilityWindowInfo>,
    sourcesMap: ConcurrentHashMap<AndroidAccessibilityNodeInfo, AccessibilityNodeInfo>,
  ): List<AndroidAccessibilityWindowInfo> {
    val windows: List<AndroidAccessibilityWindowInfo>
    runBlocking { windows = processWindows(windowInfos, sourcesMap) }
    return windows
  }

  private suspend fun processWindows(
    windowInfos: List<AccessibilityWindowInfo>,
    sourcesMap: ConcurrentHashMap<AndroidAccessibilityNodeInfo, AccessibilityNodeInfo>,
  ): List<AndroidAccessibilityWindowInfo> {
    var windowInfoProtos = mutableListOf<AndroidAccessibilityWindowInfo>()
    for (i in windowInfos.size - 1 downTo 0) {
      val windowInfoProto = processWindow(windowInfos.get(i), sourcesMap)
      windowInfoProto?.let { windowInfoProtos.add(windowInfoProto) }
    }
    return windowInfoProtos.toList()
  }

  private suspend fun processWindow(
    windowInfo: AccessibilityWindowInfo,
    sources: ConcurrentHashMap<AndroidAccessibilityNodeInfo, AccessibilityNodeInfo>,
  ): AndroidAccessibilityWindowInfo? {
    val bounds = Rect()
    windowInfo.getBoundsInScreen(bounds)
    val root: AccessibilityNodeInfo? = windowInfo.root
    if (root == null) {
      Log.i(TAG, "window root is null")
      return androidAccessibilityWindowInfo {
        this.tree = androidAccessibilityTree {}
        this.isActive = windowInfo.isActive
        this.id = windowInfo.id
        this.layer = windowInfo.layer
        this.isAccessibilityFocused = windowInfo.isAccessibilityFocused
        this.isFocused = windowInfo.isFocused
        this.boundsInScreen = convertToRectProto(bounds)
        this.windowType = toWindowType(windowInfo.type)
      }
    }
    val treeDeferred: Deferred<AndroidAccessibilityTree>
    @Suppress("SuspendBlocks")
    runBlocking { treeDeferred = async { processNodesInWindow(root, sources) } }
    return androidAccessibilityWindowInfo {
      this.tree = treeDeferred.await()
      this.isActive = windowInfo.isActive
      this.id = windowInfo.id
      this.layer = windowInfo.layer
      this.isAccessibilityFocused = windowInfo.isAccessibilityFocused
      this.isFocused = windowInfo.isFocused
      this.boundsInScreen = convertToRectProto(bounds)
      this.windowType = toWindowType(windowInfo.type)
    }
  }

  private suspend fun processNodesInWindow(
    root: AccessibilityNodeInfo,
    sources: ConcurrentHashMap<AndroidAccessibilityNodeInfo, AccessibilityNodeInfo>,
  ): AndroidAccessibilityTree {
    Log.d(TAG, "processNodesInWindow()")
    val traversalQueue = ArrayDeque<ParentChildNodePair>()
    traversalQueue.add(ParentChildNodePair.builder().child(root).build())
    val uniqueIdsCache: UniqueIdsGenerator<AccessibilityNodeInfo> = UniqueIdsGenerator()
    var currentDepth = 0
    val nodesDeferred = mutableListOf<Deferred<AndroidAccessibilityNodeInfo>>()
    val seenNodes: HashSet<AccessibilityNodeInfo> = HashSet()
    seenNodes.add(root)
    @Suppress("SuspendBlocks")
    runBlocking {
      while (!traversalQueue.isEmpty()) {
        // Traverse the tree layer-by-layer.
        // The first layer has only the root and depth 0.
        // The second layer has all the root's children and depth 1.
        for (nodesAtCurrentDepth in traversalQueue.size downTo 1) {
          val nodePair: ParentChildNodePair = traversalQueue.removeFirst()
          for (i in 0 until nodePair.child().childCount) {
            val childNode: AccessibilityNodeInfo? = nodePair.child().getChild(i)
            if (childNode != null && !seenNodes.contains(childNode)) {
              traversalQueue.add(
                ParentChildNodePair.builder().child(childNode).parent(nodePair.child()).build()
              )
              seenNodes.add(childNode)
            }
          }
          val thisDepth = currentDepth
          var deferred = async { processNode(nodePair, sources, uniqueIdsCache, thisDepth) }
          nodesDeferred.add(deferred)
        }
        currentDepth++
      }
    }
    return androidAccessibilityTree { this.nodes += nodesDeferred.awaitAll() }
  }

  companion object {
    private const val TAG = "AndroidRLTask"
  }
}

private fun processNode(
  nodePair: ParentChildNodePair,
  sourceBuilder: ConcurrentHashMap<AndroidAccessibilityNodeInfo, AccessibilityNodeInfo>,
  uniqueIdsCache: UniqueIdsGenerator<AccessibilityNodeInfo>,
  nodeDepth: Int,
): AndroidAccessibilityNodeInfo {
  val node: AccessibilityNodeInfo = nodePair.child()
  val immutableNode: AndroidAccessibilityNodeInfo =
    createAndroidAccessibilityNode(
      node,
      uniqueIdsCache.getUniqueId(node),
      nodeDepth,
      getChildUniqueIds(node, uniqueIdsCache),
    )
  sourceBuilder.put(immutableNode, node)
  return immutableNode
}

private fun createAndroidAccessibilityNode(
  node: AccessibilityNodeInfo,
  nodeId: Int,
  depth: Int,
  childIds: List<Int>,
): AndroidAccessibilityNodeInfo {
  val bounds = Rect()
  node.getBoundsInScreen(bounds)
  val actions = node.getActionList().stream().map(::createAction).collect(Collectors.toList())
  return androidAccessibilityNodeInfo {
    this.actions += actions
    this.boundsInScreen = convertToRectProto(bounds)
    this.isCheckable = node.isCheckable
    this.isChecked = node.isChecked
    this.className = stringFromNullableCharSequence(node.getClassName())
    this.isClickable = node.isClickable
    this.contentDescription = stringFromNullableCharSequence(node.getContentDescription())
    this.isEditable = node.isEditable
    this.isEnabled = node.isEnabled
    this.isFocusable = node.isFocusable
    this.hintText = stringFromNullableCharSequence(node.getHintText())
    this.isLongClickable = node.isLongClickable
    this.packageName = stringFromNullableCharSequence(node.getPackageName())
    this.isPassword = node.isPassword
    this.isScrollable = node.isScrollable
    this.isSelected = node.isSelected
    this.text = stringFromNullableCharSequence(node.getText())
    this.textSelectionEnd = node.getTextSelectionEnd().toLong()
    this.textSelectionStart = node.getTextSelectionStart().toLong()
    this.viewIdResourceName = node.getViewIdResourceName() ?: ""
    this.isVisibleToUser = node.isVisibleToUser
    this.windowId = node.windowId
    this.uniqueId = nodeId
    this.childIds += childIds
    this.drawingOrder = node.drawingOrder
    this.tooltipText = stringFromNullableCharSequence(node.getTooltipText())
    this.depth = depth
  }
}

private fun createAction(
  action: AccessibilityNodeInfo.AccessibilityAction
): AndroidAccessibilityAction =
  AndroidAccessibilityAction.newBuilder()
    .setId(action.id)
    .setLabel(stringFromNullableCharSequence(action.label))
    .build()

private fun getChildUniqueIds(
  node: AccessibilityNodeInfo,
  uniqueIdsCache: UniqueIdsGenerator<AccessibilityNodeInfo>,
): List<Int> {
  val ids = mutableListOf<Int>()
  for (childId in 0 until node.getChildCount()) {
    val child: AccessibilityNodeInfo = node.getChild(childId) ?: continue
    ids.add(uniqueIdsCache.getUniqueId(child))
  }
  return ids.toList()
}

fun stringFromNullableCharSequence(cs: CharSequence?): String = cs?.toString() ?: ""

fun convertToRectProto(rect: Rect) = protoRect {
  left = rect.left
  top = rect.top
  right = rect.right
  bottom = rect.bottom
}

private fun toWindowType(type: Int): WindowType =
  when (type) {
    AccessibilityWindowInfo.TYPE_ACCESSIBILITY_OVERLAY -> WindowType.TYPE_ACCESSIBILITY_OVERLAY
    AccessibilityWindowInfo.TYPE_APPLICATION -> WindowType.TYPE_APPLICATION
    AccessibilityWindowInfo.TYPE_INPUT_METHOD -> WindowType.TYPE_INPUT_METHOD
    AccessibilityWindowInfo.TYPE_SYSTEM -> WindowType.TYPE_SYSTEM
    AccessibilityWindowInfo.TYPE_SPLIT_SCREEN_DIVIDER -> WindowType.TYPE_SPLIT_SCREEN_DIVIDER
    else -> WindowType.UNKNOWN_TYPE
  }


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/AccessibilityTreeCreatorTest.kt <==
package com.google.androidenv.accessibilityforwarder

import android.view.accessibility.AccessibilityNodeInfo
import android.view.accessibility.AccessibilityWindowInfo
import kotlin.test.assertEquals
import org.junit.Test
import org.junit.runner.RunWith
import org.robolectric.RobolectricTestRunner
import org.robolectric.Shadows.shadowOf

@RunWith(RobolectricTestRunner::class)
class AccessibilityTreeCreatorTest {

  @Test
  fun buildForest_buildsAccessibilityForestCorrectly() {
    val creator = AccessibilityTreeCreator()

    val forest = creator.buildForest(mutableListOf(createWindowInfo()))

    assertEquals(forest.windowsCount, 1)
    assertEquals(forest.getWindows(0).tree.nodesCount, 3)
    var rootNode: AndroidAccessibilityNodeInfo? = null
    var checkableNode: AndroidAccessibilityNodeInfo? = null
    val nodes = forest.getWindows(0).tree.nodesList
    for (i in nodes.size - 1 downTo 0) {
      if (nodes[i].text == "root node") {
        rootNode = nodes[i]
      }
      if (nodes[i].isCheckable == true) {
        checkableNode = nodes[i]
      }
    }
    assertEquals(rootNode?.childIdsCount, 2)
    assertEquals(checkableNode?.text, "Check box")
  }

  @Test
  fun buildForest_noRootInWindow_returnsEmptyTree() {
    val creator = AccessibilityTreeCreator()
    val windowInfo = AccessibilityWindowInfo.obtain()
    shadowOf(windowInfo).setType(AccessibilityWindowInfo.TYPE_ACCESSIBILITY_OVERLAY)

    val forest = creator.buildForest(mutableListOf(windowInfo))

    assertEquals(0, forest.getWindows(0).tree.nodesList.size)
  }

  private fun createAccessibilityNodeInfo(): AccessibilityNodeInfo {
    val root = AccessibilityNodeInfo.obtain()
    root.text = "root node"
    root.isClickable = true
    val accessibilityNodeInfo = AccessibilityNodeInfo.obtain()
    accessibilityNodeInfo.viewIdResourceName = "test"
    accessibilityNodeInfo.isClickable = true
    accessibilityNodeInfo.isEditable = true
    accessibilityNodeInfo.hintText = "Please enter your address"
    shadowOf(root).addChild(accessibilityNodeInfo)
    val anotherChildNode = AccessibilityNodeInfo.obtain()
    anotherChildNode.isCheckable = true
    anotherChildNode.text = "Check box"
    shadowOf(root).addChild(anotherChildNode)
    return root
  }

  private fun createWindowInfo(): AccessibilityWindowInfo {
    val windowInfo = AccessibilityWindowInfo.obtain()
    shadowOf(windowInfo).setType(AccessibilityWindowInfo.TYPE_ACCESSIBILITY_OVERLAY)
    shadowOf(windowInfo).setRoot(createAccessibilityNodeInfo())
    return windowInfo
  }
}


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/AndroidManifest.xml <==
<?xml version="1.0" encoding="utf-8"?>

<manifest xmlns:android="http://schemas.android.com/apk/res/android"
    package="com.google.androidenv.accessibilityforwarder">

  <uses-sdk android:minSdkVersion="28" />
  <uses-permission android:name="android.permission.INTERNET" />
  <uses-permission android:name="android.permission.ACCESS_NETWORK_STATE" />
  <uses-permission android:name="android.permission.WRITE_EXTERNAL_STORAGE" />

  <application>
    <service
        android:name=".AccessibilityForwarder"
        android:permission="android.permission.BIND_ACCESSIBILITY_SERVICE"
        android:exported="false">
      <intent-filter>
        <action android:name="android.accessibilityservice.AccessibilityService" />
      </intent-filter>
      <meta-data
          android:name="android.accessibilityservice"
          android:resource="@xml/accessibility_forwarder_service" />
    </service>
    <receiver android:name="com.google.androidenv.accessibilityforwarder.FlagsBroadcastReceiver" android:exported="true">
      <intent-filter>
        <action android:name="accessibility_forwarder.intent.action.ENABLE_ACCESSIBILITY_TREE_LOGS"/>
        <action android:name="accessibility_forwarder.intent.action.DISABLE_ACCESSIBILITY_TREE_LOGS"/>
        <action android:name="accessibility_forwarder.intent.action.ENABLE_INTERNAL_STORAGE_LOGGING"/>
        <action android:name="accessibility_forwarder.intent.action.DISABLE_INTERNAL_STORAGE_LOGGING"/>
        <action android:name="accessibility_forwarder.intent.action.SET_GRPC"/>
      </intent-filter>
    </receiver>
  </application>
</manifest>


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/AndroidManifest_lite.xml <==
<?xml version="1.0" encoding="utf-8"?>

<manifest xmlns:android="http://schemas.android.com/apk/res/android"
    package="com.google.androidenv.accessibilityforwarder">

  <uses-sdk android:minSdkVersion="28" />
</manifest>


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/FlagsBroadcastReceiver.kt <==
package com.google.androidenv.accessibilityforwarder

import android.content.BroadcastReceiver
import android.content.Context
import android.content.Intent
import android.util.Log

/** Broadcast receiver responsible for enabling or disabling flags. */
class FlagsBroadcastReceiver() : BroadcastReceiver() {

  override fun onReceive(context: Context?, intent: Intent?) {
    val action = intent?.action
    Log.i(TAG, "Received broadcast intent with action: " + action)
    when (action) {
      ACTION_ENABLE_ACCESSIBILITY_TREE_LOGS -> {
        Log.i(TAG, "Enabling Accessibility Tree logging.")
        LogFlags.logAccessibilityTree = true
      }
      ACTION_DISABLE_ACCESSIBILITY_TREE_LOGS -> {
        Log.i(TAG, "Disabling Accessibility Tree logging.")
        LogFlags.logAccessibilityTree = false
      }
      ACTION_SET_GRPC -> {
        // The Android Emulator uses 10.0.2.2 as a redirect to the workstation's IP. Most often the
        // gRPC server will be running locally so it makes sense to use this as the default value.
        // See https://developer.android.com/studio/run/emulator-networking#networkaddresses.
        val host = intent.getStringExtra("host") ?: "10.0.2.2"
        // The TCP port to connect. If <=0 gRPC is disabled.
        val port = intent.getIntExtra("port", 0)
        Log.i(TAG, "Setting gRPC endpoint to ${host}:${port}.")
        LogFlags.grpcHost = host
        LogFlags.grpcPort = port
      }
      ACTION_ENABLE_GRPC -> {
        Log.i(TAG, "Enabling gRPC logging.")
        LogFlags.logUsingGRPC = true
      }
      ACTION_DISABLE_GRPC -> {
        Log.i(TAG, "Disabling gRPC logging.")
        LogFlags.logUsingGRPC = false
      }
      ACTION_ENABLE_INTERNAL_STORAGE_LOGGING -> {
        Log.i(TAG, "Enabling internal storage logging.")
        LogFlags.logUsingInternalStorage = true
      }
      ACTION_DISABLE_INTERNAL_STORAGE_LOGGING -> {
        Log.i(TAG, "Disabling internal storage logging.")
        LogFlags.logUsingInternalStorage = false
      }
      else -> Log.w(TAG, "Unknown action: ${action}")
    }
  }

  companion object {
    private const val TAG = "FlagsBroadcastReceiver"
    private const val ACTION_ENABLE_ACCESSIBILITY_TREE_LOGS =
      "accessibility_forwarder.intent.action.ENABLE_ACCESSIBILITY_TREE_LOGS"
    private const val ACTION_DISABLE_ACCESSIBILITY_TREE_LOGS =
      "accessibility_forwarder.intent.action.DISABLE_ACCESSIBILITY_TREE_LOGS"
    private const val ACTION_ENABLE_GRPC = "accessibility_forwarder.intent.action.ENABLE_GRPC"
    private const val ACTION_DISABLE_GRPC = "accessibility_forwarder.intent.action.DISABLE_GRPC"
    private const val ACTION_ENABLE_INTERNAL_STORAGE_LOGGING =
      "accessibility_forwarder.intent.action.ENABLE_INTERNAL_STORAGE_LOGGING"
    private const val ACTION_DISABLE_INTERNAL_STORAGE_LOGGING =
      "accessibility_forwarder.intent.action.DISABLE_INTERNAL_STORAGE_LOGGING"
    private const val ACTION_SET_GRPC = "accessibility_forwarder.intent.action.SET_GRPC"
  }
}


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/FlagsBroadcastReceiverTest.kt <==
package com.google.androidenv.accessibilityforwarder

import android.content.Intent
import com.google.common.truth.Truth.assertThat
import org.junit.Test
import org.junit.runner.RunWith
import org.robolectric.RobolectricTestRunner

@RunWith(RobolectricTestRunner::class)
class FlagsBroadcastReceiverTest {

  @Test
  fun onReceive_nullIntent_shouldNotLogAnything() {
    // Arrange.
    LogFlags.logAccessibilityTree = false
    val receiver = FlagsBroadcastReceiver()

    // Act.
    receiver.onReceive(context = null, intent = null)

    // Assert.
    assertThat(LogFlags.logAccessibilityTree).isFalse()
  }

  @Test
  fun onReceive_nullIntent_actionShouldNotLogAnything() {
    // Arrange.
    LogFlags.logAccessibilityTree = false
    val receiver = FlagsBroadcastReceiver()
    val intent = Intent()

    // Act.
    receiver.onReceive(context = null, intent = intent)

    // Assert.
    assertThat(LogFlags.logAccessibilityTree).isFalse()
  }

  @Test
  fun onReceive_unknownIntent_actionShouldIssueWarning() {
    // Arrange.
    LogFlags.logAccessibilityTree = false
    val receiver = FlagsBroadcastReceiver()
    val intent = Intent("SOME_WEIRD_ACTION")

    // Act.
    receiver.onReceive(context = null, intent = intent)

    // Assert.
    assertThat(LogFlags.logAccessibilityTree).isFalse()
  }

  @Test
  fun onReceive_intentWithDisableAction_shouldDisableTreeLogging() {
    // Arrange.
    LogFlags.logAccessibilityTree = true
    val receiver = FlagsBroadcastReceiver()
    val intent = Intent("accessibility_forwarder.intent.action.DISABLE_ACCESSIBILITY_TREE_LOGS")

    // Act.
    receiver.onReceive(context = null, intent = intent)

    // Assert.
    assertThat(LogFlags.logAccessibilityTree).isFalse()
  }

  @Test
  fun onReceive_intentWithEnableAction_shouldEnableTreeLogging() {
    // Arrange.
    LogFlags.logAccessibilityTree = false
    val receiver = FlagsBroadcastReceiver()
    val intent = Intent("accessibility_forwarder.intent.action.ENABLE_ACCESSIBILITY_TREE_LOGS")

    // Act.
    receiver.onReceive(context = null, intent = intent)

    // Assert.
    assertThat(LogFlags.logAccessibilityTree).isTrue()
  }

  @Test
  fun onReceive_intentWithSetGrpcActionNoArgs_shouldDefaultToEmuIpAndPortZero() {
    // Arrange.
    LogFlags.grpcHost = "some_host"
    LogFlags.grpcPort = 9999
    val receiver = FlagsBroadcastReceiver()
    val intent = Intent("accessibility_forwarder.intent.action.SET_GRPC")

    // Act.
    receiver.onReceive(context = null, intent = intent)

    // Assert.
    assertThat(LogFlags.grpcHost).isEqualTo("10.0.2.2")
    assertThat(LogFlags.grpcPort).isEqualTo(0)
  }

  @Test
  fun onReceive_intentWithSetGrpcActionWithHostNoPort_shouldDefaultPortToZero() {
    // Arrange.
    LogFlags.grpcHost = "some_host"
    LogFlags.grpcPort = 9999
    val receiver = FlagsBroadcastReceiver()
    val intent =
      Intent("accessibility_forwarder.intent.action.SET_GRPC").apply {
        putExtra("host", "awesome.server.ca")
      }

    // Act.
    receiver.onReceive(context = null, intent = intent)

    // Assert.
    assertThat(LogFlags.grpcHost).isEqualTo("awesome.server.ca")
    assertThat(LogFlags.grpcPort).isEqualTo(0)
  }

  @Test
  fun onReceive_intentWithSetGrpcActionWithPortNoHost_shouldDefaultHostToEmuIp() {
    // Arrange.
    LogFlags.grpcHost = "some_host"
    LogFlags.grpcPort = 9999
    val receiver = FlagsBroadcastReceiver()
    val intent =
      Intent("accessibility_forwarder.intent.action.SET_GRPC").apply { putExtra("port", 54321) }

    // Act.
    receiver.onReceive(context = null, intent = intent)

    // Assert.
    assertThat(LogFlags.grpcHost).isEqualTo("10.0.2.2")
    assertThat(LogFlags.grpcPort).isEqualTo(54321)
  }

  @Test
  fun onReceive_intentWithSetGrpcActionWithHostAndPort_shouldSetBoth() {
    // Arrange.
    LogFlags.grpcHost = "some_host"
    LogFlags.grpcPort = 9999
    val receiver = FlagsBroadcastReceiver()
    val intent =
      Intent("accessibility_forwarder.intent.action.SET_GRPC").apply {
        putExtra("host", "grpc.ca")
        putExtra("port", 54321)
      }

    // Act.
    receiver.onReceive(context = null, intent = intent)

    // Assert.
    assertThat(LogFlags.grpcHost).isEqualTo("grpc.ca")
    assertThat(LogFlags.grpcPort).isEqualTo(54321)
  }
}


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/LogFlags.kt <==
package com.google.androidenv.accessibilityforwarder

/**
 * Controls global settings in AccessibilityForwarder.
 *
 * Please note that this class is not thread safe.
 */
object LogFlags {
  var logUsingGRPC: Boolean = false
  var logUsingInternalStorage: Boolean = true

  // Whether to log the accessibility tree.
  var logAccessibilityTree: Boolean = false
  // How frequent to emit a11y trees (in milliseconds).
  var a11yTreePeriodMs: Long = 100

  // The gRPC server to connect to. (Only available if grpcPort>0).
  var grpcHost: String = ""
  // If >0 this represents the gRPC port number to connect to.
  var grpcPort: Int = 0
}


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/ParentChildNodePair.kt <==
package com.google.androidenv.accessibilityforwarder

import android.view.accessibility.AccessibilityNodeInfo
import com.google.auto.value.AutoValue

/** Parent and child [AccessibilityNodeInfo] relationship. */
@AutoValue
internal abstract class ParentChildNodePair {
  abstract fun parent(): AccessibilityNodeInfo?

  abstract fun child(): AccessibilityNodeInfo

  /** [ParentChildNodePair] builder. */
  @AutoValue.Builder
  abstract class Builder {
    abstract fun parent(parent: AccessibilityNodeInfo?): Builder

    abstract fun child(child: AccessibilityNodeInfo): Builder

    abstract fun build(): ParentChildNodePair
  }

  companion object {
    @JvmStatic fun builder(): Builder = AutoValue_ParentChildNodePair.Builder()
  }
}


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/UniqueIdsGenerator.kt <==
package com.google.androidenv.accessibilityforwarder

import java.util.concurrent.ConcurrentHashMap
import java.util.concurrent.atomic.AtomicInteger
import java.util.function.Function

/** Thread-safe helper class for assigning a unique ID to an object. */
internal class UniqueIdsGenerator<A : Any> {
  private val nextId = AtomicInteger(0)
  private val uniqueIdsByNode = ConcurrentHashMap<A, Int>()

  fun getUniqueId(a: A): Int {
    return uniqueIdsByNode.computeIfAbsent(a, Function { _: A -> nextId.getAndIncrement() })
  }
}


==> anc/code/android_world/google/apps/java/com/google/androidenv/accessibilityforwarder/res/xml/accessibility_forwarder_service.xml <==
<?xml version="1.0" encoding="utf-8"?>

<accessibility-service xmlns:android="http://schemas.android.com/apk/res/android"
    android:accessibilityEventTypes="typeAllMask"
    android:accessibilityFlags="flagDefault|flagRetrieveInteractiveWindows|flagReportViewIds"
    android:accessibilityFeedbackType="feedbackGeneric"
    android:canRetrieveWindowContent="true"/>


==> anc/code/android_world/registry.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Registers the task classes."""

import types
from typing import Any

from android_world.task_evals import task_eval
from android_world.task_evals.composite import markor_sms
from android_world.task_evals.composite import system as system_composite
from android_world.task_evals.information_retrieval import information_retrieval
from android_world.task_evals.information_retrieval import information_retrieval_registry
from android_world.task_evals.miniwob import miniwob_registry
from android_world.task_evals.single import audio_recorder
from android_world.task_evals.single import browser
from android_world.task_evals.single import camera
from android_world.task_evals.single import clock
from android_world.task_evals.single import contacts
from android_world.task_evals.single import expense
from android_world.task_evals.single import files
from android_world.task_evals.single import markor
from android_world.task_evals.single import osmand
from android_world.task_evals.single import recipe
from android_world.task_evals.single import retro_music
from android_world.task_evals.single import simple_draw_pro
from android_world.task_evals.single import simple_gallery_pro
from android_world.task_evals.single import sms
from android_world.task_evals.single import system
from android_world.task_evals.single import vlc
from android_world.task_evals.single.calendar import calendar


def get_information_retrieval_task_path() -> None:
  return None


def get_families() -> list[str]:
  return [
      TaskRegistry.ANDROID_WORLD_FAMILY,
      TaskRegistry.ANDROID_FAMILY,
      TaskRegistry.MINIWOB_FAMILY,
      TaskRegistry.MINIWOB_FAMILY_SUBSET,
      TaskRegistry.INFORMATION_RETRIEVAL_FAMILY,
  ]


class TaskRegistry:
  """Registry of tasks."""

  # The AndroidWorld family.
  ANDROID_WORLD_FAMILY = 'android_world'  # Entire suite.
  ANDROID_FAMILY = 'android'  # Subset.
  INFORMATION_RETRIEVAL_FAMILY = 'information_retrieval'  # Subset.

  # The MiniWoB family.
  MINIWOB_FAMILY = 'miniwob'
  MINIWOB_FAMILY_SUBSET = 'miniwob_subset'

  # Task registries; they contain a mapping from each task name to its class,
  # to construct instances of a task.
  ANDROID_TASK_REGISTRY = {}
  INFORMATION_RETRIEVAL_TASK_REGISTRY = (
      information_retrieval_registry.InformationRetrievalRegistry[
          information_retrieval.InformationRetrieval
      ](filename=get_information_retrieval_task_path()).registry
  )

  MINIWOB_TASK_REGISTRY = miniwob_registry.TASK_REGISTRY

  def get_registry(self, family: str) -> Any:
    """Gets the task registry for the given family.

    Args:
      family: The family.

    Returns:
      Task registry.

    Raises:
      ValueError: If provided family doesn't exist.
    """
    if family == self.ANDROID_WORLD_FAMILY:
      return {
          **self.ANDROID_TASK_REGISTRY,
          **self.INFORMATION_RETRIEVAL_TASK_REGISTRY,
      }
    elif family == self.ANDROID_FAMILY:
      return self.ANDROID_TASK_REGISTRY
    elif family == self.MINIWOB_FAMILY:
      return self.MINIWOB_TASK_REGISTRY
    elif family == self.MINIWOB_FAMILY_SUBSET:
      return miniwob_registry.TASK_REGISTRY_SUBSET
    elif family == self.INFORMATION_RETRIEVAL_FAMILY:
      return self.INFORMATION_RETRIEVAL_TASK_REGISTRY
    else:
      raise ValueError(f'Unsupported family: {family}')

  _TASKS = (
      # keep-sorted start
      audio_recorder.AudioRecorderRecordAudio,
      audio_recorder.AudioRecorderRecordAudioWithFileName,
      browser.BrowserDraw,
      browser.BrowserMaze,
      browser.BrowserMultiply,
      calendar.SimpleCalendarAddOneEvent,
      calendar.SimpleCalendarAddOneEventInTwoWeeks,
      calendar.SimpleCalendarAddOneEventRelativeDay,
      calendar.SimpleCalendarAddOneEventTomorrow,
      calendar.SimpleCalendarAddRepeatingEvent,
      calendar.SimpleCalendarDeleteEvents,
      calendar.SimpleCalendarDeleteEventsOnRelativeDay,
      calendar.SimpleCalendarDeleteOneEvent,
      camera.CameraTakePhoto,
      camera.CameraTakeVideo,
      clock.ClockStopWatchPausedVerify,
      clock.ClockStopWatchRunning,
      clock.ClockTimerEntry,
      contacts.ContactsAddContact,
      contacts.ContactsNewContactDraft,
      expense.ExpenseAddMultiple,
      expense.ExpenseAddMultipleFromGallery,
      expense.ExpenseAddMultipleFromMarkor,
      expense.ExpenseAddSingle,
      expense.ExpenseDeleteDuplicates,
      expense.ExpenseDeleteDuplicates2,
      expense.ExpenseDeleteMultiple,
      expense.ExpenseDeleteMultiple2,
      expense.ExpenseDeleteSingle,
      files.FilesDeleteFile,
      files.FilesMoveFile,
      markor.MarkorAddNoteHeader,
      markor.MarkorChangeNoteContent,
      markor.MarkorCreateFolder,
      markor.MarkorCreateNote,
      markor.MarkorCreateNoteFromClipboard,
      markor.MarkorDeleteAllNotes,
      markor.MarkorDeleteNewestNote,
      markor.MarkorDeleteNote,
      markor.MarkorEditNote,
      markor.MarkorMergeNotes,
      markor.MarkorMoveNote,
      markor.MarkorTranscribeReceipt,
      markor.MarkorTranscribeVideo,
      # Markor composite tasks.
      markor_sms.MarkorCreateNoteAndSms,
      # OsmAnd.
      osmand.OsmAndFavorite,
      osmand.OsmAndMarker,
      osmand.OsmAndTrack,
      recipe.RecipeAddMultipleRecipes,
      recipe.RecipeAddMultipleRecipesFromImage,
      recipe.RecipeAddMultipleRecipesFromMarkor,
      recipe.RecipeAddMultipleRecipesFromMarkor2,
      recipe.RecipeAddSingleRecipe,
      recipe.RecipeDeleteDuplicateRecipes,
      recipe.RecipeDeleteDuplicateRecipes2,
      recipe.RecipeDeleteDuplicateRecipes3,
      recipe.RecipeDeleteMultipleRecipes,
      recipe.RecipeDeleteMultipleRecipesWithConstraint,
      recipe.RecipeDeleteMultipleRecipesWithNoise,
      recipe.RecipeDeleteSingleRecipe,
      recipe.RecipeDeleteSingleWithRecipeWithNoise,
      retro_music.RetroCreatePlaylist,
      retro_music.RetroPlayingQueue,
      retro_music.RetroPlaylistDuration,
      retro_music.RetroSavePlaylist,
      simple_draw_pro.SimpleDrawProCreateDrawing,
      simple_gallery_pro.SaveCopyOfReceiptTaskEval,
      sms.SimpleSmsReply,
      sms.SimpleSmsReplyMostRecent,
      sms.SimpleSmsResend,
      sms.SimpleSmsSend,
      sms.SimpleSmsSendClipboardContent,
      sms.SimpleSmsSendReceivedAddress,
      system.OpenAppTaskEval,
      system.SystemBluetoothTurnOff,
      system.SystemBluetoothTurnOffVerify,
      system.SystemBluetoothTurnOn,
      system.SystemBluetoothTurnOnVerify,
      system.SystemBrightnessMax,
      system.SystemBrightnessMaxVerify,
      system.SystemBrightnessMin,
      system.SystemBrightnessMinVerify,
      system.SystemCopyToClipboard,
      system.SystemWifiTurnOff,
      system.SystemWifiTurnOffVerify,
      system.SystemWifiTurnOn,
      system.SystemWifiTurnOnVerify,
      system_composite.TurnOffWifiAndTurnOnBluetooth,
      system_composite.TurnOnWifiAndOpenApp,
      # keep-sorted end
      # VLC media player tasks.
      vlc.VlcCreatePlaylist,
      vlc.VlcCreateTwoPlaylists,
      # Phone operations are flaky and the root cause is not known. Disabling
      # until resolution.
      # phone.MarkorCallApartment,
      # phone.PhoneAnswerCall,
      # phone.PhoneCallTextSender,
      # phone.PhoneMakeCall,
      # phone.PhoneRedialNumber,
      # phone.PhoneReturnMissedCall,
      # sms.SimpleSmsSendAfterCall,
  )

  def register_task(
      self, task_registry: dict[Any, Any], task_class: type[task_eval.TaskEval]
  ) -> None:
    """Registers the task class.

    Args:
      task_registry: The registry to register the task in.
      task_class: The class to register.
    """
    task_registry[task_class.__name__] = task_class

  def __init__(self):
    for task in self._TASKS:
      self.register_task(self.ANDROID_TASK_REGISTRY, task)

  # Add names with "." notation for autocomplete in Colab.
  names = types.SimpleNamespace(**{
      k: k
      for k in {
          **ANDROID_TASK_REGISTRY,
          **INFORMATION_RETRIEVAL_TASK_REGISTRY,
          **MINIWOB_TASK_REGISTRY,
          **MINIWOB_TASK_REGISTRY,
      }
  })


==> anc/code/android_world/suite_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utilities for evaluating automation agents."""

import collections
import datetime
import hashlib
import os
import random
import time
import traceback
from typing import Any, Callable, Type

from android_env import env_interface
from android_world import checkpointer as checkpointer_lib
from android_world import constants
from android_world import episode_runner
from android_world.agents import base_agent
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.miniwob import miniwob_base
from fuzzywuzzy import process
import numpy as np
import pandas as pd

# A fixed seed to use when use identical parameters but seed is not set.
_FIXED_SEED = 123
_TASK_TEMPLATE_COLUMN = 'task_template'
_TASK_PROMPT_COLUMN = 'task_prompt'


class Suite(dict[str, list[task_eval.TaskEval]]):
  """A suite of tasks.

  Each key is the task name as defined in registry.py and its value is a list
  of instantiated task objects. These instances differ from each other by their
  parameter initializations; i.e. each task will have different task parameters.
  """

  def __init__(self, *args, **kwargs):
    super().__init__(*args, **kwargs)
    self._suite_family = None

  @property
  def suite_family(self) -> str:
    """Getter for suite_family."""
    if self._suite_family is None:
      raise ValueError('Suite family is not set; please first set it.')
    return self._suite_family

  @suite_family.setter
  def suite_family(self, value: str):
    """Setter for suite_family."""
    self._suite_family = value


def _instantiate_task(
    task: Type[task_eval.TaskEval],
    params: dict[str, Any] | None = None,
    seed: int | None = None,
    env: interface.AsyncEnv | None = None,
) -> task_eval.TaskEval:
  """Creates an instance of a task with params.

  If params is not provided, it will use random params, controlled by a seed.

  Args:
    task: The task to instantiate.
    params: Params to use.
    seed: Seed for the random number generator.
    env: The environment.

  Returns:
    An instance of a task.
  """
  task.set_device_time(env)
  if params is None:
    if seed is not None:
      random.seed(seed)
    params = task.generate_random_params()
    params[constants.EpisodeConstants.SEED] = seed
  return task(params)


def create_suite(
    task_registry: dict[str, Type[task_eval.TaskEval]],
    n_task_combinations: int = 1,
    seed: int | None = None,
    tasks: list[str] | None = None,
    use_identical_params: bool = False,
    env: interface.AsyncEnv | None = None,
) -> Suite:
  """Creates task suite.

  A task suite is a set of tasks. Each task is instantiated
  `n_task_combinations` times using new parameters. For example a task suite
  could look like:

  ```python
  {
      'GoogleSearchTask': [
          GoogleSearchTask({'term': 'cute cats'}),
          GoogleSearchTask({'term': 'comfy pillows'}),
      ],
      'WifiDisable': [  # No params for WiFi task.
          WifiDisable({}),
          WifiDisable({}),
      ],
  }
  ```

  Args:
    task_registry: Maps task names to their TaskEvals.
    n_task_combinations: Number of instances to create per task. Each instance
      will have unique param combinations.
    seed: Seed for the random number generator. Setting the seed will result in
      the same sequence of params for task instantiation per each task.
    tasks: List of task types that should be in the suite. If value is `None`
      all task types and associated instances will be created.
    use_identical_params: If True, each instance of a task, for a total of
      `n_task_combinations`, will have the same params.
    env: The environment that will be run on.

  Returns:
    A mapping of task name to instances of the task.
  """

  def _get_instance_seed(name: str, i: int) -> int:
    unique_seed_str = f'{seed}_{name}_{i}'
    return int(hashlib.sha256(unique_seed_str.encode()).hexdigest(), 16) % (
        2**32
    )

  suite = {}
  for name, task_type in task_registry.items():
    current = []
    for i in range(n_task_combinations):
      if use_identical_params:
        instance_seed = (
            _get_instance_seed(name, 0) if seed is not None else _FIXED_SEED
        )
      elif seed is not None:
        instance_seed = _get_instance_seed(name, i)
      else:
        instance_seed = None
      current.append(_instantiate_task(task_type, seed=instance_seed, env=env))
    suite[name] = current
  suite = _filter_tasks(suite, task_registry, tasks)

  # Sort suite alphabetically by task name.
  return Suite(sorted(suite.items()))


def _suggest_keyword(
    typo: str, keywords: list[str], threshold: int = 80
) -> str:
  """Suggests a keyword."""
  suggestion, score = process.extractOne(typo, keywords)
  if score >= threshold:
    return f" Did you mean '{suggestion}'?"
  else:
    return ''


def _filter_tasks(
    suite: dict[str, list[task_eval.TaskEval]],
    task_registry: dict[str, Type[task_eval.TaskEval]],
    tasks: list[str] | None = None,
) -> dict[str, list[task_eval.TaskEval]]:
  """Filters a suite by specific tasks.

  Args:
    suite: The suite to retrieve tasks from.
    task_registry: The task registry the suite is from.
    tasks: The tasks to retrieve. If None, just return entire suite.

  Returns:
    A "mini-suite" of tasks from suite.

  Raises:
    ValueError: If invalid task name.
  """
  if tasks is None:
    return suite
  subset = {}

  # Validate.
  for name in tasks:
    if name not in task_registry:
      raise ValueError(
          f'Task {name} not found in the task registry.'
          + _suggest_keyword(name, list(task_registry.keys()))
      )

  # Filter.
  for name, instances in suite.items():
    if name in tasks:
      subset[name] = instances
  return subset


def _run_task(
    task: task_eval.TaskEval,
    run_episode: Callable[[task_eval.TaskEval], episode_runner.EpisodeResult],
    env: interface.AsyncEnv,
    demo_mode: bool,
) -> dict[str, Any]:
  """Runs a task.

  Args:
    task: The task.
    run_episode: Runs the agent on the task.
    env: Environment that will be run on.
    demo_mode: Whether running in demo mode; will display success overlay if so.

  Returns:
    Episode data and associated success signals.

  Raises:
    ValueError: If step data was not as expected.
  """
  start = time.time()
  try:
    task.initialize_task(env)
    print(f'Running task {task.name} with goal "{task.goal}"')
    interaction_results = run_episode(task)
    task_successful = task.is_successful(env)
  except Exception:  # pylint: disable=broad-exception-caught
    print('~' * 80 + '\n' + f'SKIPPING {task.name}.')
    traceback.print_exc()
    return _create_failed_result(
        task.name, task.goal, traceback.format_exc(), time.time() - start
    )
  else:
    agent_successful = task_successful if interaction_results.done else 0.0
    print(
        f'{"Task Successful ✅" if agent_successful > 0.5 else "Task Failed ❌"};'
        f' {task.goal}'
    )

    if demo_mode:
      _display_success_overlay(env.controller, agent_successful)

    result = {
        constants.EpisodeConstants.GOAL: task.goal,
        constants.EpisodeConstants.TASK_TEMPLATE: task.name,
        constants.EpisodeConstants.EPISODE_DATA: interaction_results.step_data,
        constants.EpisodeConstants.IS_SUCCESSFUL: agent_successful,
        constants.EpisodeConstants.RUN_TIME: time.time() - start,
        constants.EpisodeConstants.FINISH_DTIME: datetime.datetime.now(),
        constants.EpisodeConstants.EPISODE_LENGTH: len(
            interaction_results.step_data[constants.STEP_NUMBER]
        ),
        constants.EpisodeConstants.SCREEN_CONFIG: _get_screen_config(task),
        constants.EpisodeConstants.EXCEPTION_INFO: None,
        constants.EpisodeConstants.SEED: task.params[
            constants.EpisodeConstants.SEED
        ],
    }
    task.tear_down(env)
    return result


def _get_task_info(
    episodes: list[dict[str, Any]],
) -> tuple[dict[str, list[dict[str, Any]]], dict[str, list[dict[str, Any]]]]:
  """Gets task info from episodes.

  Args:
    episodes: Episodes to get info from.

  Returns:
    A tuple of completed and failed task lookup tables.
  """

  completed = collections.defaultdict(list)
  failed = collections.defaultdict(list)
  for episode in episodes:
    instance_name = (
        episode[constants.EpisodeConstants.TASK_TEMPLATE]
        + checkpointer_lib.INSTANCE_SEPARATOR
        + str(episode[constants.EpisodeConstants.INSTANCE_ID])
    )
    if episode.get(constants.EpisodeConstants.EXCEPTION_INFO) is not None:
      failed[instance_name].append(episode)
    else:
      completed[instance_name].append(episode)
  return completed, failed


def _run_task_suite(
    suite: Suite,
    run_episode: Callable[[task_eval.TaskEval], episode_runner.EpisodeResult],
    env: interface.AsyncEnv,
    checkpointer: checkpointer_lib.Checkpointer = checkpointer_lib.NullCheckpointer(),
    demo_mode: bool = False,
    agent_name: str = '',
) -> list[dict[str, Any]]:
  """Runs e2e system on suite.

  Args:
    suite: The suite to run it on.
    run_episode: The e2e system. See run_suite.py for an example.
    env: The environment e2e system runs on.
    checkpointer: See docstring from `run`.
    demo_mode: Whether to display the scoreboard.
    agent_name: The name of the agent.

  Returns:
    Metadata for each episode, including the scripted reward.
  """
  metadata_fields = [
      constants.EpisodeConstants.GOAL,
      constants.EpisodeConstants.TASK_TEMPLATE,
      constants.EpisodeConstants.INSTANCE_ID,
      constants.EpisodeConstants.IS_SUCCESSFUL,
      constants.EpisodeConstants.EPISODE_LENGTH,
      constants.EpisodeConstants.RUN_TIME,
      constants.EpisodeConstants.EXCEPTION_INFO,
  ]
  completed_tasks, failed_tasks = _get_task_info(
      checkpointer.load(fields=metadata_fields)
  )
  episodes_metadata: list[dict[str, Any]] = []
  correct, total = 0, 0
  for name, instances in suite.items():
    msg = 'Running task: ' + name
    print(msg + '\n' + '=' * len(msg))

    for i, instance in enumerate(instances):
      instance_name = (
          instance.name + checkpointer_lib.INSTANCE_SEPARATOR + str(i)
      )
      # Transferring from old checkpoint.
      if instance_name in completed_tasks:
        completed_episodes: list[dict[str, Any]] = completed_tasks[
            instance_name
        ]
        episodes_metadata.extend(completed_episodes)
      if instance_name in failed_tasks:
        episodes_metadata.extend(failed_tasks[instance_name])
      already_processed = (
          instance_name in completed_tasks and instance_name not in failed_tasks
      )
      if already_processed:
        print(f'Skipping already processed task {instance_name}')
        continue

      episode = _run_task(instance, run_episode, env, demo_mode=demo_mode)
      episode[constants.EpisodeConstants.AGENT_NAME] = agent_name
      episode[constants.EpisodeConstants.INSTANCE_ID] = i
      checkpointer.save_episodes([episode], instance_name)

      episodes_metadata.append({k: episode[k] for k in metadata_fields})
      process_episodes(episodes_metadata, print_summary=True)

      if episode[constants.EpisodeConstants.EXCEPTION_INFO] is not None:
        # Don't include episode in tally if execution/eval logic errored out.
        continue
      correct += episode[constants.EpisodeConstants.IS_SUCCESSFUL]
      total += 1
      if demo_mode:
        _update_scoreboard(correct, total, env.controller)
    print()

  return episodes_metadata


def run(
    suite: Suite,
    agent: base_agent.EnvironmentInteractingAgent,
    checkpointer: checkpointer_lib.Checkpointer = checkpointer_lib.NullCheckpointer(),
    demo_mode: bool = False,
) -> list[dict[str, Any]]:
  """Create suite and runs eval suite.

  Args:
    suite: The suite of tasks to run on.
    agent: An agent that interacts on the environment.
    checkpointer: Checkpointer that loads from existing run and resumes from
      there. NOTE: It will resume from the last fully completed task template.
      Relatedly, data for a task template will not be saved until all instances
      are executed.
    demo_mode: Whether to run in demo mode, which displays a scoreboard and the
      task instruction as a notification.

  Returns:
    Step-by-step data from each episode.
  """

  def run_episode(task: task_eval.TaskEval) -> episode_runner.EpisodeResult:
    if demo_mode:
      _display_goal(agent.env, task)
    return episode_runner.run_episode(
        goal=task.goal,
        agent=agent,
        max_n_steps=_allocate_step_budget(task.complexity),
        start_on_home_screen=task.start_on_home_screen,
        termination_fn=(
            miniwob_base.is_episode_terminated
            if task.name.lower().startswith('miniwob')
            else None
        ),
    )

  if demo_mode:
    adb_utils.send_android_intent(
        'broadcast',
        'com.example.ACTION_UPDATE_SCOREBOARD',
        agent.env.controller,
        extras={'player_name': agent.name, 'scoreboard_value': '00/00'},
    )

  results = _run_task_suite(
      suite,
      run_episode,
      agent.env,
      checkpointer=checkpointer,
      demo_mode=demo_mode,
      agent_name=agent.name,
  )

  return results


def _allocate_step_budget(task_complexity: int) -> int:
  """Allocates number of steps dynamically based on the complexity score.

  Args:
    task_complexity: Complexity score of the task.

  Returns:
    Allocated number of steps for the task.
  """
  if task_complexity is None:
    raise ValueError('Task complexity must be provided.')
  return int(10 * (task_complexity))


def _display_message(
    header: str, body: str, env: env_interface.AndroidEnvInterface
) -> None:
  adb_utils.send_android_intent(
      'broadcast',
      'com.example.ACTION_UPDATE_OVERLAY',
      env,
      extras={'task_type_string': header, 'goal_string': body},
  )


def _display_goal(env: interface.AsyncEnv, task: task_eval.TaskEval) -> None:
  """Displays the goal on the screen using Android World.

  Args:
    env: The environment.
    task: The current task.
  """
  adb_utils.launch_app('android world', env.controller)
  time.sleep(1.0)
  _display_message(task.goal, task.name, env.controller)
  time.sleep(6.0)
  adb_utils.press_home_button(env.controller)
  time.sleep(1.0)


def _get_screen_config(task: task_eval.TaskEval) -> dict[str, Any]:
  return {
      'width': task.width if hasattr(task, 'width') else 1080,
      'height': task.height if hasattr(task, 'height') else 2400,
      'orientation': (
          task.orientation if hasattr(task, 'orientation') else 'portrait'
      ),
      'config_name': (
          task.config_name if hasattr(task, 'config_name') else 'default'
      ),
  }


def _create_failed_result(
    name: str, goal: str, exception: str, run_time: float
) -> dict[str, Any]:
  """Creates empty result to use if the run fails for some reason."""
  return {
      constants.EpisodeConstants.GOAL: goal,
      constants.EpisodeConstants.TASK_TEMPLATE: name,
      constants.EpisodeConstants.EPISODE_DATA: np.nan,
      constants.EpisodeConstants.IS_SUCCESSFUL: np.nan,
      constants.EpisodeConstants.FINISH_DTIME: datetime.datetime.now(),
      constants.EpisodeConstants.RUN_TIME: run_time,
      constants.EpisodeConstants.EPISODE_LENGTH: np.nan,
      constants.EpisodeConstants.EXCEPTION_INFO: exception,
  }


def _display_success_overlay(
    env: env_interface.AndroidEnvInterface, success: float
) -> None:
  """Displays success overlay."""
  adb_utils.send_android_intent(
      'broadcast',
      'com.example.ACTION_UPDATE_OVERLAY',
      env,
      extras={'success_string': str(int(success))},
  )
  time.sleep(1.0)  # Let display linger.


def _update_scoreboard(
    n_correct: int, n: int, env: env_interface.AndroidEnvInterface
) -> None:
  """Updates the scoreboard."""
  percentage = (n_correct / n) * 100
  scoreboard_value = f'{n_correct}/{n} ({percentage:.1f}%)'

  adb_utils.send_android_intent(
      'broadcast',
      'com.example.ACTION_UPDATE_SCOREBOARD',
      env,
      extras={'scoreboard_value': scoreboard_value},
  )


def _extract_task_metadata() -> pd.DataFrame:
  """Extracts metadata from task_metadata.json."""
  name = 'task_metadata.json'
  filepath = os.path.join(os.path.dirname(os.path.abspath(__file__)), name)
  df = pd.read_json(filepath)
  df.rename(columns={_TASK_TEMPLATE_COLUMN: _TASK_PROMPT_COLUMN}, inplace=True)
  df.rename(columns={'task_name': _TASK_TEMPLATE_COLUMN}, inplace=True)
  return df.set_index(_TASK_TEMPLATE_COLUMN)[
      ['difficulty', 'optimal_steps', 'tags']
  ]


def _print_results_by_tag(result_df: pd.DataFrame) -> None:
  exploded_df = result_df.explode('tags').reset_index()
  exploded_df.tags.replace(regex=r'', value='untagged', inplace=True)
  return (
      exploded_df.groupby(['tags', 'difficulty'], as_index=False)
      .agg(
          num_tasks=(_TASK_TEMPLATE_COLUMN, 'count'),
          mean_success_rate=('mean_success_rate', 'mean'),
      )
      .pivot_table(
          index=['tags'],
          columns='difficulty',
          values=[
              'mean_success_rate',
          ],
      )
      .fillna('-')
      .reindex(columns=['easy', 'medium', 'hard'], level='difficulty')
  )


def process_episodes(
    episodes: list[dict[str, Any]], print_summary: bool = False
) -> pd.DataFrame:
  """Processes task suite results; i.e. the output from `run_task_suite`.

  results = run_task_suite(...)
  # Contents of results.
  results = [
    {
        'goal': 'Pause the stopwatch.',
        'task_template': 'ClockStopWatchPaused',
        'episode_data': ...,
        'is_successful': True
    },
    {
        'goal': 'Pause the stopwatch.',
        'task_template': 'ClockStopWatchPaused',
        'episode_data': ...,
        'is_successful': False
    },
    {
        'goal': 'Run the stopwatch.',
        'task_template': 'ClockStopWatchRunnin',
        'episode_data': ...,
        'is_successful': True
    },
    {
        'goal': 'Run the stopwatch.',
        'task_template': 'ClockStopWatchRunnin',
        'episode_data': ...,
        'is_successful': True
    }
  ]

  process_episodes(results)
  # Output:
  # | task_template               |   n_trials |   average_success_rate |
  # |:----------------------------|-----------:|-----------------------:|
  # | ClockStopWatchPausedVerify  |          2 |                   0.5  |
  # | ClockStopWatchRunning       |          2 |                   1    |
  # | ==========Average========== |          2 |                   0.75 |

  Args:
    episodes: Results from running `run_task_suite`.
    print_summary: Whether to print the dataframe with a summary row.

  Returns:
    A dataframe aggregating results of run.
  """

  df = pd.DataFrame(list(episodes))

  # Add exeception info for backwards compatibility.
  df = df.assign(**{
      constants.EpisodeConstants.EXCEPTION_INFO: df.get(
          constants.EpisodeConstants.EXCEPTION_INFO, np.nan
      )
  })

  result_df = df.groupby(
      constants.EpisodeConstants.TASK_TEMPLATE, dropna=True
  ).agg({
      constants.EpisodeConstants.IS_SUCCESSFUL: ['count', 'mean'],
      constants.EpisodeConstants.EPISODE_LENGTH: 'mean',
      constants.EpisodeConstants.RUN_TIME: 'sum',
      constants.EpisodeConstants.EXCEPTION_INFO: [
          ('none_count', lambda x: x.notnull().sum())
      ],
  })
  result_df = result_df.sort_index()
  result_df.columns = [
      'num_complete_trials',
      'mean_success_rate',
      'mean_episode_length',
      'total_runtime_s',
      'num_fail_trials',
  ]
  result_df['total_runtime_s'] = result_df['total_runtime_s'].map(
      lambda x: float('{:.1f}'.format(x))
  )

  # Extract metadata and merge with the results table.
  metadata_df = _extract_task_metadata()
  tagged_result_df = result_df.merge(
      metadata_df, on=[_TASK_TEMPLATE_COLUMN], how='left'
  )

  if print_summary:
    avg = result_df.mean(axis=0)
    avg.name = '========= Average ========='

    result = pd.concat([result_df, avg.to_frame().T])
    result.index.name = 'task'
    result.insert(0, 'task_num', list(range(len(result) - 1)) + [0])
    result.task_num = result.task_num.astype(int)
    pd.set_option('display.max_columns', 100)
    pd.set_option('display.max_rows', 1000)
    pd.set_option('display.width', 1000)
    print(f'\n\n{result}')

    # Add a chart that shows mean success rate by tag and difficulty.
    tags_df = _print_results_by_tag(tagged_result_df)
    pd.set_option('display.precision', 2)
    print(f'\n\n{tags_df}')

  return tagged_result_df


==> anc/code/android_world/suite_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tests for suite utils."""

import copy
import time
from typing import Any
from unittest import mock
from absl.testing import absltest
from absl.testing import parameterized
from android_world import checkpointer
from android_world import constants
from android_world import episode_runner
from android_world import registry
from android_world import suite_utils
from android_world.agents import base_agent
from android_world.env import adb_utils
from android_world.env import interface
from android_world.utils import test_utils
import dm_env
import numpy as np


class TestCreateSuite(parameterized.TestCase):
  """Test that entire suite can be created.

  Later tests probe specific features related to the registry.
  """

  @parameterized.named_parameters(
      dict(testcase_name='android', family='information_retrieval'),
      dict(testcase_name='miniwob', family='miniwob'),
      dict(
          testcase_name='information_retrieval', family='information_retrieval'
      ),
  )
  def test_create_suite(self, family: str):
    suite_utils.create_suite(
        registry.TaskRegistry().get_registry(family), n_task_combinations=2
    )


class TestSuite(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.task_registry = registry.TaskRegistry()
    self.original_registry = copy.deepcopy(
        self.task_registry.ANDROID_TASK_REGISTRY
    )
    self.testing_registry = {
        'Task1': test_utils.FakeCurrentStateEval,
        'Task2': test_utils.FakeAdbEval,
    }
    self.seed = 42

  def test_create_entire_suite(self):
    suite_utils.create_suite(self.original_registry, n_task_combinations=2)

  def test_create_suite(self):
    n_task_combinations = 2
    suite = suite_utils.create_suite(
        self.testing_registry, n_task_combinations=n_task_combinations
    )
    self.assertLen(
        suite['Task1'],
        n_task_combinations,
        'Should create 2 instances for Task1',
    )
    self.assertLen(
        suite['Task2'],
        n_task_combinations,
        'Should create 2 instances for Task2',
    )

  def test_determinism_with_same_seed(self):
    suite1 = suite_utils.create_suite(
        self.testing_registry, n_task_combinations=2, seed=self.seed
    )
    suite2 = suite_utils.create_suite(
        self.testing_registry, n_task_combinations=2, seed=self.seed
    )

    self.assertEqual(
        suite1['Task1'][0].params,
        suite2['Task1'][0].params,
        'Task1 instance 1 params should match with the same seed',
    )
    self.assertEqual(
        suite1['Task1'][1].params,
        suite2['Task1'][1].params,
        'Task1 instance 2 params should match with the same seed',
    )
    self.assertEqual(
        suite1['Task2'][0].params,
        suite2['Task2'][0].params,
        'Task2 instance 1 params should match with the same seed',
    )
    self.assertEqual(
        suite1['Task2'][1].params,
        suite2['Task2'][1].params,
        'Task2 instance 2 params should match with the same seed',
    )

  def test_variation_with_different_seed(self):
    suite1 = suite_utils.create_suite(
        self.testing_registry, n_task_combinations=2, seed=self.seed
    )
    suite2 = suite_utils.create_suite(
        self.testing_registry, n_task_combinations=2, seed=self.seed + 1
    )

    self.assertNotEqual(
        suite1['Task1'][0].params,
        suite2['Task1'][0].params,
        'Task1 instance 1 params should not match with different seeds',
    )
    self.assertNotEqual(
        suite1['Task2'][0].params,
        suite2['Task2'][0].params,
        'Task2 instance 1 params should not match with different seeds',
    )

  @mock.patch.object(suite_utils.random, 'seed')
  def test_no_seed_provides_randomness(self, mock_seed):
    suite_utils.create_suite(self.testing_registry, n_task_combinations=2)
    mock_seed.assert_not_called()

  def test_return_all_when_tasks_none(self):
    suite = suite_utils.Suite(
        **{
            'Task1': [
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
            ],
            'Task2': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
    )
    suite.suite_family = 'test'
    tasks = None

    result = suite_utils._filter_tasks(
        suite,
        self.task_registry.get_registry(registry.TaskRegistry.ANDROID_FAMILY),
        tasks,
    )

    self.assertEqual(
        result, suite, 'Should return the same suite when tasks is None'
    )

  def test_valid_tasks_subset(self):
    expected = [
        test_utils.FakeCurrentStateEval(
            test_utils.FakeCurrentStateEval.generate_random_params()
        )
    ]
    tasks = ['Task1']

    result = suite_utils._filter_tasks(
        {
            'Task1': expected,
            'Task2': [
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                )
            ],
            'Task3': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
        self.testing_registry,
        tasks,
    )

    self.assertEqual(
        result, {'Task1': expected}, 'Should return the subset of tasks'
    )

  def test_invalid_task_raises_value_error(self):
    suite = suite_utils.Suite(
        **{
            'Task1': [
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                )
            ],
            'Task2': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
    )
    suite.suite_family = 'test'
    tasks = ['Task1', 'Task3']

    with self.assertRaises(ValueError):
      suite_utils._filter_tasks(
          suite,
          self.task_registry.get_registry(registry.TaskRegistry.ANDROID_FAMILY),
          tasks,
      )


class SuiteUtilsTest(parameterized.TestCase):

  def setUp(self):
    super().setUp()
    self.testing_registry = {
        'Task1': test_utils.FakeCurrentStateEval,
        'Task2': test_utils.FakeAdbEval,
    }

  @parameterized.named_parameters(
      dict(testcase_name='no_demo_mode', demo_mode=False),
      dict(testcase_name='demo_mode', demo_mode=True),
  )
  @mock.patch.object(test_utils.FakeAdbEval, 'initialize_task', autospec=True)
  @mock.patch.object(interface, 'AsyncAndroidEnv')
  @mock.patch.object(adb_utils, 'send_android_intent')
  @mock.patch.object(time, 'sleep', autospec=True)
  def test_run_adb_task_instances(
      self,
      mock_sleep,
      mock_send_android_intent,
      mock_env,
      mock_initialize_task,
      demo_mode,
  ):
    pixels = np.zeros((3, 3, 3))
    mock_env.get_state.return_value = (
        dm_env.TimeStep(
            observation={'pixels': pixels},
            reward=0,
            discount=0,
            step_type=dm_env.StepType.LAST,
        ),
        [],
    )
    mock_android_env = mock.PropertyMock(return_value=mock.MagicMock())
    mock_env.controller = mock_android_env
    mock_run_e2e = mock.MagicMock()
    mock_run_e2e.return_value = episode_runner.EpisodeResult(
        True,
        {'step_number': [0]},
    )

    result = suite_utils._run_task(
        test_utils.FakeAdbEval(test_utils.FakeAdbEval.generate_random_params()),
        mock_run_e2e,
        mock_env,
        demo_mode=demo_mode,
    )

    self.assertEqual(result['is_successful'], 1)
    self.assertIn(result['goal'], 'ADB eval')
    mock_initialize_task.assert_called_once()
    if demo_mode:
      mock_send_android_intent.assert_has_calls([
          mock.call(
              'broadcast',
              'com.example.ACTION_UPDATE_OVERLAY',
              mock_android_env,
              extras={'success_string': '1'},
          ),
      ])
      mock_sleep.assert_called()

  def test_run_miniwob_task_instances_initialize(self):
    mock_run_e2e = mock.MagicMock()
    mock_run_e2e.return_value = episode_runner.EpisodeResult(
        done=True,
        step_data={'step_number': [0]},
    )
    failing_instance = test_utils.FakeMiniWobTask(
        test_utils.FakeMiniWobTask.generate_random_params()
    )

    result = suite_utils._run_task(
        failing_instance, mock_run_e2e, mock.MagicMock(), demo_mode=False
    )

    self.assertIsNone(result[constants.EpisodeConstants.EXCEPTION_INFO])

  def test_run_adb_task_instances_initialize_fails(self):
    mock_run_e2e = mock.MagicMock()
    mock_run_e2e.return_value = episode_runner.EpisodeResult(
        done=True,
        step_data={'step_number': [0]},
    )
    failing_instance = test_utils.FakeAdbEval(
        test_utils.FakeAdbEval.generate_random_params()
    )
    failing_instance.initialize_task = lambda: ValueError(
        'Something went wrong'
    )

    result = suite_utils._run_task(
        failing_instance, mock_run_e2e, mock.MagicMock(), demo_mode=False
    )
    self.assertIsNotNone(result[constants.EpisodeConstants.EXCEPTION_INFO])

  @mock.patch.object(interface, 'AsyncAndroidEnv')
  def test_run_adb_task_instances_is_successful_fails(self, mock_env):
    mock_run_e2e = mock.MagicMock()
    mock_run_e2e.return_value = episode_runner.EpisodeResult(
        True,
        {
            'step_number': [0],
        },
    )
    failing_instance = test_utils.FakeAdbEval(
        test_utils.FakeAdbEval.generate_random_params()
    )
    failing_instance.is_successful = lambda: ValueError('Something went wrong')

    result = suite_utils._run_task(
        failing_instance,
        mock_run_e2e,
        mock_env,
        demo_mode=False,
    )

    self.assertIsNotNone(result[constants.EpisodeConstants.EXCEPTION_INFO])

  @mock.patch.object(suite_utils, '_run_task_suite')
  @mock.patch.object(base_agent, 'EnvironmentInteractingAgent', autospec=True)
  def test_run(
      self,
      mock_agent,
      mock_run_suite,
  ):
    mock_run_suite.return_value = [{
        'goal': 'Goal',
        'is_successful': 1.0,
        'agent_name': 'AnAgent',
    }] * 2
    mock_agent.name = 'AnAgent'
    mock_agent.env = test_utils.FakeAsyncEnv()
    n_task_combinations = 1
    tasks = ['Task1']
    suite = suite_utils.create_suite(
        self.testing_registry,
        n_task_combinations=n_task_combinations,
        tasks=tasks,
    )

    results = suite_utils.run(suite, agent=mock_agent, demo_mode=False)

    mock_run_suite.assert_called_once()
    self.assertLen(results, 2)
    for result in results:
      self.assertEqual(result[constants.EpisodeConstants.GOAL], 'Goal')
      self.assertEqual(result[constants.EpisodeConstants.IS_SUCCESSFUL], True)
      self.assertEqual(result[constants.EpisodeConstants.AGENT_NAME], 'AnAgent')


class RunTaskSuiteTest(absltest.TestCase):

  def assertTaskResults(self, results: list[dict[str, Any]]) -> None:
    """Asserts that the tasks have executed as expected.

    Args:
      results: A list of dictionaries containing the result of task execution.
    """
    self.assertEqual(results[0]['is_successful'], 0)
    self.assertIn(results[0]['goal'], 'Current state eval')
    self.assertEqual(results[1]['is_successful'], 1)
    self.assertIn(results[1]['goal'], 'Current state eval')
    self.assertEqual(results[2]['is_successful'], 1)
    self.assertIn(results[2]['goal'], 'ADB eval')

  @mock.patch.object(interface, 'AsyncAndroidEnv')
  def test_run_task_suite(self, mock_env):
    mock_env.get_state.return_value = (
        dm_env.TimeStep(
            observation={'pixels': np.zeros((3, 3, 3))},
            reward=0,
            discount=0,
            step_type=dm_env.StepType.LAST,
        ),
        [],
    )
    mock_run_e2e = mock.MagicMock()
    mock_run_e2e.side_effect = [
        # for each, add task_template
        episode_runner.EpisodeResult(
            False,
            {'step_number': [0]},
        ),
        episode_runner.EpisodeResult(
            True,
            {'step_number': [0]},
        ),
        episode_runner.EpisodeResult(
            True,
            {'step_number': [0]},
        ),
    ]

    suite = suite_utils.Suite(
        **{
            'Task1': [
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
            ],
            'Task2': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
    )
    suite.suite_family = 'android'
    result = suite_utils._run_task_suite(
        suite, mock_run_e2e, mock_env, demo_mode=False
    )

    self.assertTaskResults(result)

  @mock.patch.object(time, 'sleep', autospec=True)
  @mock.patch.object(interface, 'AsyncAndroidEnv')
  @mock.patch.object(adb_utils, 'send_android_intent')
  @mock.patch.object(checkpointer, 'Checkpointer')
  def test_resume_from_middle(
      self,
      mock_checkpointer,
      unused_mock_send_android_intent,
      mock_env,
      unused_mock_sleep,
  ):
    # Simulating partially completed Task1
    mock_checkpointer.load.return_value = [
        {
            'instance_id': 0,
            'is_successful': 0.0,
            'goal': 'Current state eval',
            'task_template': 'FakeCurrentStateEval',
            'episode_length': 1,
            'run_time': 0,
        },
    ]
    mock_env.get_state.return_value = (
        dm_env.TimeStep(
            observation={'pixels': np.zeros((3, 3, 3))},
            reward=0,
            discount=0,
            step_type=dm_env.StepType.LAST,
        ),
        [],
    )
    mock_run_e2e = mock.MagicMock()
    mock_run_e2e.side_effect = [
        episode_runner.EpisodeResult(
            True,
            {'step_number': [0]},
        ),
        episode_runner.EpisodeResult(
            True,
            {'step_number': [0]},
        ),
    ]

    suite = suite_utils.Suite(
        **{
            'FakeCurrentStateEval': [
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
            ],
            'FakeAdbEval': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
    )
    suite.suite_family = 'android'
    result = suite_utils._run_task_suite(
        suite, mock_run_e2e, mock_env, mock_checkpointer
    )

    self.assertTaskResults(result)
    mock_checkpointer.load.assert_called_once()
    # Run one instance for Task1, one instance for Task2
    mock_run_e2e.assert_called()
    mock_checkpointer.save_episodes.assert_has_calls([
        mock.call(mock.ANY, 'FakeCurrentStateEval_1'),
        mock.call(mock.ANY, 'FakeAdbEval_0'),
    ])

  @mock.patch.object(time, 'sleep', autospec=True)
  @mock.patch.object(interface, 'AsyncAndroidEnv')
  @mock.patch.object(adb_utils, 'send_android_intent')
  @mock.patch.object(checkpointer, 'Checkpointer')
  def test_start_from_beginning(
      self,
      mock_checkpointer,
      unused_mock_send_android_intent,
      mock_env,
      unused_mock_sleep,
  ):
    mock_checkpointer.load.return_value = []
    mock_env.get_state.return_value = (
        dm_env.TimeStep(
            observation={'pixels': np.zeros((3, 3, 3))},
            reward=0,
            discount=0,
            step_type=dm_env.StepType.LAST,
        ),
        [],
    )
    mock_run_e2e = mock.MagicMock()
    mock_run_e2e.side_effect = [
        episode_runner.EpisodeResult(
            False,
            {'step_number': [0]},
        ),
        episode_runner.EpisodeResult(
            True,
            {'step_number': [0]},
        ),
        episode_runner.EpisodeResult(
            True,
            {'step_number': [0]},
        ),
    ]
    suite = suite_utils.Suite(
        **{
            'FakeCurrentStateEval': [
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
            ],
            'FakeAdbEval': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
    )
    suite.suite_family = 'android'

    result = suite_utils._run_task_suite(
        suite, mock_run_e2e, mock_env, mock_checkpointer
    )

    self.assertTaskResults(result)
    self.assertEqual(mock_run_e2e.call_count, 3)
    mock_checkpointer.load.assert_called_once()
    mock_checkpointer.save_episodes.assert_has_calls(
        [
            mock.call(mock.ANY, 'FakeCurrentStateEval_0'),
            mock.call(mock.ANY, 'FakeCurrentStateEval_1'),
            mock.call(mock.ANY, 'FakeAdbEval_0'),
        ],
        any_order=False,
    )

  @mock.patch.object(time, 'sleep', autospec=True)
  @mock.patch.object(interface, 'AsyncAndroidEnv')
  @mock.patch.object(adb_utils, 'send_android_intent')
  @mock.patch.object(checkpointer, 'Checkpointer')
  def test_start_from_end(
      self,
      mock_checkpointer,
      unused_mock_send_android_intent,
      mock_env,
      unused_mock_sleep,
  ):
    mock_checkpointer.load.return_value = [
        {
            'instance_id': 0,
            'is_successful': 0,
            'goal': 'Current state eval',
            'task_template': 'FakeCurrentStateEval',
        },
        {
            'instance_id': 1,
            'is_successful': 1,
            'goal': 'Current state eval',
            'task_template': 'FakeCurrentStateEval',
        },
        {
            'instance_id': 0,
            'is_successful': 1,
            'goal': 'ADB eval',
            'task_template': 'FakeAdbEval',
        },
    ]
    mock_run_e2e = mock.MagicMock()
    suite = suite_utils.Suite(
        **{
            'FakeCurrentStateEval': [
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
            ],
            'FakeAdbEval': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
    )
    suite.suite_family = 'android'

    result = suite_utils._run_task_suite(
        suite, mock_run_e2e, mock_env, mock_checkpointer
    )

    self.assertTaskResults(result)
    mock_run_e2e.assert_not_called()
    mock_checkpointer.load.assert_called_once()
    mock_checkpointer.save.assert_not_called()

  @mock.patch.object(time, 'sleep', autospec=True)
  @mock.patch.object(interface, 'AsyncAndroidEnv')
  @mock.patch.object(adb_utils, 'send_android_intent')
  @mock.patch.object(checkpointer, 'Checkpointer')
  def test_result_suite_equal_in_number(
      self,
      mock_checkpointer,
      unused_mock_send_android_intent,
      mock_env,
      unused_mock_sleep,
  ):
    mock_checkpointer.load.return_value = [
        {
            'instance_id': 0,
            'is_successful': 0,
            'goal': 'Current state eval',
            'task_template': 'FakeCurrentStateEval',
        },
        {
            'instance_id': 0,
            'is_successful': 1,
            'goal': 'ADB eval',
            'task_template': 'FakeAdbEval',
        },
    ]
    mock_run_e2e = mock.MagicMock()
    suite = suite_utils.Suite(
        **{
            'FakeCurrentStateEval': [
                test_utils.FakeCurrentStateEval(
                    test_utils.FakeCurrentStateEval.generate_random_params()
                ),
            ],
            'FakeAdbEval': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
    )
    suite.suite_family = 'android'

    result = suite_utils._run_task_suite(
        suite, mock_run_e2e, mock_env, mock_checkpointer
    )
    self.assertLen(result, 2)

    suite2 = suite_utils.Suite(
        **{
            'FakeAdbEval': [
                test_utils.FakeAdbEval(
                    test_utils.FakeAdbEval.generate_random_params()
                )
            ],
        },
    )
    result2 = suite_utils._run_task_suite(
        suite2, mock_run_e2e, mock_env, mock_checkpointer
    )
    self.assertLen(result2, 1)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/common_validators/contacts_validators.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Logic for validating contact has been added."""

from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.utils import user_data_generation
from android_world.utils import contacts_utils


class AddContact(task_eval.TaskEval):
  """Validator for checking that a contact has been added."""

  app_names = ()
  complexity = 1
  schema = {
      'type': 'object',
      'properties': {
          'name': {'type': 'string'},
          'number': {'type': 'string'},
      },
      'required': ['name', 'number'],
  }
  template = ''

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    contacts_utils.clear_contacts(env.controller)

  def _has_contact(self, contacts: list[contacts_utils.Contact]) -> bool:
    return (
        contacts_utils.Contact(
            self.params['name'],
            contacts_utils.clean_phone_number(self.params['number']),
        )
        in contacts
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    contact_found = self._has_contact(
        contacts_utils.list_contacts(env.controller)
    )
    return super().is_successful(env) if contact_found else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    return {
        'name': user_data_generation.generate_random_name(),
        'number': user_data_generation.generate_random_number(),
    }


==> anc/code/android_world/task_evals/common_validators/contacts_validators_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock
from absl.testing import absltest
from android_world.task_evals.common_validators import contacts_validators
from android_world.utils import contacts_utils
from android_world.utils import test_utils


class TestAddContact(test_utils.AdbEvalTestBase):
  """Tests for AddContact task evaluation."""

  def test_is_successful_when_contact_found(self):
    self.mock_list_contacts.return_value = [
        contacts_utils.Contact('Test Case', '1234'),
    ]

    env = mock.MagicMock()
    params = {'name': 'Test Case', 'number': '1234'}

    task = contacts_validators.AddContact(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)

  def test_is_not_successful_when_contact_not_found(self):
    self.mock_list_contacts.return_value = []

    env = mock.MagicMock()
    params = {'name': 'Test Case', 'number': '1234'}

    task = contacts_validators.AddContact(params)
    self.assertEqual(test_utils.perform_task(task, env), 0)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/common_validators/file_validators.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Logic for checking file changes using `adb shell`."""

import posixpath
from typing import Any
from absl import logging
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils
from android_world.utils import fuzzy_match_lib


class MoveFile(task_eval.TaskEval):
  """For checking that a file has been moved."""

  app_names = ("",)
  complexity = None
  schema = {
      "type": "object",
      "properties": {
          "file_name": {"type": "string"},
          "source_folder": {"type": "string"},
          "destination_folder": {"type": "string"},
      },
      "required": ["file_name", "source_folder", "destination_folder"],
  }
  template = ""

  def __init__(self, params: dict[str, Any], data_directory: str):
    """Initialize the task."""
    super().__init__(params)
    self.source_directory = posixpath.join(
        data_directory, self.params["source_folder"]
    )
    self.dest_directory = posixpath.join(
        data_directory, self.params["destination_folder"]
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Creates the file in the source folder, ensuring it exists before the move operation."""
    super().initialize_task(env)
    user_data_generation.clear_device_storage(env)
    user_data_generation.generate_noise_files(
        self.params["file_name"],
        self.source_directory,
        env.controller,
        self.params["noise_candidates"],
    )
    file_utils.create_file(
        self.params["file_name"], self.source_directory, env.controller
    )
    file_utils.mkdir(self.dest_directory, env.controller)

    if not file_utils.check_file_or_folder_exists(
        self.params["file_name"], self.source_directory, env.controller
    ):
      raise RuntimeError("File was not created in the source folder.")
    if file_utils.check_file_or_folder_exists(
        self.params["file_name"], self.dest_directory, env.controller
    ):
      raise RuntimeError(
          "Something went wrong. File somehow already exists in the destination"
          " folder."
      )

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    user_data_generation.clear_device_storage(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    """Check if the file has been moved successfully."""
    super().is_successful(env)
    src_exists = file_utils.check_file_or_folder_exists(
        self.params["file_name"], self.source_directory, env.controller
    )
    dest_exists = file_utils.check_file_or_folder_exists(
        self.params["file_name"], self.dest_directory, env.controller
    )
    succeeded = not src_exists and dest_exists
    return 1.0 if succeeded else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {}


class DeleteFile(task_eval.TaskEval):
  """For checking that a file has been deleted."""

  app_names = ("",)
  complexity = None
  schema = {
      "type": "object",
      "properties": {
          "file_name": {"type": "string"},
          "subfolder": {"type": "string"},
      },
      "required": ["file_name"],
  }
  template = ""

  def __init__(self, params: dict[str, Any], data_directory: str):
    """Extends base class with data_directory.

    Args:
      params: See base class.
      data_directory: The parent directory to operate in.
    """
    super().__init__(params)
    if "subfolder" in self.params:
      self.data_directory = posixpath.join(
          data_directory, self.params["subfolder"]
      )
    else:
      self.data_directory = data_directory

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Creates file that should be deleted, along with random files."""
    super().initialize_task(env)
    user_data_generation.clear_device_storage(env)

    file_utils.create_file(
        self.params["file_name"], self.data_directory, env.controller
    )
    user_data_generation.generate_noise_files(
        self.params["file_name"],
        self.data_directory,
        env.controller,
        self.params["noise_candidates"],
    )
    if not file_utils.check_file_or_folder_exists(
        self.params["file_name"], self.data_directory, env.controller
    ):
      raise RuntimeError("Something went wrong, file was not created.")

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    user_data_generation.clear_device_storage(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    exists = file_utils.check_file_or_folder_exists(
        self.params["file_name"], self.data_directory, env.controller
    )
    return 0.0 if exists else 1.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {}


class CreateFile(task_eval.TaskEval):
  """For checking that a new file has been created with a specific name and text."""

  app_names = ("",)
  complexity = None
  schema = {
      "type": "object",
      "properties": {
          "file_name": {"type": "string"},
          "text": {"type": "string"},
      },
      "required": ["file_name", "text"],
  }
  template = ""

  def __init__(self, params: dict[str, Any], data_directory: str):
    """Extends base class with data_directory.

    Args:
      params: See base class.
      data_directory: The parent directory to operate in.
    """
    super().__init__(params)
    self.data_directory = data_directory

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    user_data_generation.clear_device_storage(env)

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    user_data_generation.clear_device_storage(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    file_name = self.params["file_name"]

    exists = file_utils.check_file_or_folder_exists(
        file_name, self.data_directory, env.controller
    )

    if not exists:
      logging.info("%s not found", file_name)
      return 0.0

    # Check the contents of the new file
    res = adb_utils.issue_generic_request(
        [
            "shell",
            "cat",
            posixpath.join(self.data_directory, file_name),
        ],
        env.controller,
    )
    file_contents = res.generic.output.decode().strip()
    match = fuzzy_match_lib.fuzzy_match(file_contents, self.params["text"])
    if not match:
      logging.info("%s does not match %s", file_contents, self.params["text"])
      return 0.0

    return 1.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {}


==> anc/code/android_world/task_evals/common_validators/file_validators_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tests for base evaluators."""

from unittest import mock
from absl.testing import absltest
from android_env.proto import adb_pb2
from android_world.task_evals.common_validators import file_validators
from android_world.utils import test_utils


class TestCreateFile(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    self.params = {
        "file_name": "my_note.md",
        "text": "Hello World",
    }

  def test_initialize(self):
    env = mock.MagicMock()
    task = file_validators.CreateFile(self.params, "/mock/data/path")
    task.initialize_task(env)

  def test_is_successful(self):
    self.mock_check_file_or_folder_exists.return_value = True

    mock_response_cat = adb_pb2.AdbResponse()
    mock_response_cat.generic.output = b"Hello World"
    self.mock_issue_generic_request.return_value = mock_response_cat

    env = mock.MagicMock()

    task = file_validators.CreateFile(self.params, "/mock/data/path")
    self.assertEqual(test_utils.perform_task(task, env.base_env), 1.0)

  def test_initialize_task_wrong_name(self):
    self.mock_issue_generic_request.response = (
        b"This is some other World. Not the same world."
    )
    self.mock_check_file_or_folder_exists.side_effect = [
        False,
        True,
    ]

    env = mock.MagicMock()

    task = file_validators.CreateFile(self.params, "/mock/data/path")
    self.assertFalse(test_utils.perform_task(task, env.base_env))


class TestDeleteFile(test_utils.AdbEvalTestBase):

  def test_is_successful(
      self,
  ):
    response_ls_deleted = adb_pb2.AdbResponse()
    response_ls_deleted.generic.output = b"another_note.md\n"
    self.mock_check_file_or_folder_exists.side_effect = [
        True,  # File exists.
        False,  # File doesn't exist.
    ]
    env = mock.MagicMock()
    params = {
        "file_name": "test_note.md",
        "noise_candidates": ["Noise Candidate"],
    }

    task = file_validators.DeleteFile(params, "/mock/data/path")

    self.assertEqual(test_utils.perform_task(task, env.base_env), 1.0)
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()

  def test_is_successful_subfolder(self):
    # Create mock adb response for 'ls' command when note is deleted
    mock_response_ls_deleted = adb_pb2.AdbResponse()
    mock_response_ls_deleted.generic.output = b"another_note.md\n"
    self.mock_check_file_or_folder_exists.side_effect = [
        True,  # File exists.
        False,  # File doesn't exist.
    ]
    env = mock.MagicMock()
    params = {
        "file_name": "test_note.md",
        "subfolder": "a_folder",
        "noise_candidates": ["Noise Candidate"],
    }

    task = file_validators.DeleteFile(params, "/mock/data/path")

    self.assertEqual(test_utils.perform_task(task, env.base_env), 1.0)
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()

  def test_is_not_successful(self):
    # Create mock adb response for 'ls' command when note still exists
    mock_response_ls_still_exists = adb_pb2.AdbResponse()
    mock_response_ls_still_exists.generic.output = (
        b"test_note.md\nanother_note.md\n"
    )
    self.mock_check_file_or_folder_exists.side_effect = [
        True,  # File exists.
        True,  # File still exists.
    ]
    env = mock.MagicMock()
    params = {
        "file_name": "test_note.md",
        "noise_candidates": ["Noise Candidate"],
    }

    task = file_validators.DeleteFile(params, "/mock/data/path")

    self.assertFalse(test_utils.perform_task(task, env.base_env))
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()


class TestMoveFile(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    self.params = {
        "file_name": "test_file.md",
        "source_folder": "Source",
        "destination_folder": "Destination",
        "noise_candidates": ["Noise Candidate"],
    }

  def test_is_successful(self):
    # Create mock adb response for 'ls' command when note is deleted
    mock_response_ls_deleted = adb_pb2.AdbResponse()
    mock_response_ls_deleted.generic.output = b"another_note.md\n"

    self.mock_check_file_or_folder_exists.side_effect = [
        True,  # Source file exists.
        False,  # Destination file does not exist.
        False,  # Source file does not exist.
        True,  # Destination file exists.
    ]
    test_utils.log_mock_calls(self.mock_check_file_or_folder_exists)

    env = mock.MagicMock()

    task = file_validators.MoveFile(self.params, "/mock/data/path")
    self.assertEqual(test_utils.perform_task(task, env.base_env), 1.0)

    # Assert that the mock functions were called
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_mkdir.assert_called()
    self.mock_create_random_files.assert_called()

  def test_is_not_successful(self):
    # Create mock adb response for 'ls' command when note still exists
    mock_response_ls_still_exists = adb_pb2.AdbResponse()
    mock_response_ls_still_exists.generic.output = (
        b"test_note.md\nanother_note.md\n"
    )

    self.mock_check_file_or_folder_exists.side_effect = [
        True,  # Source file exists.
        False,  # Destination file does not exist.
        True,  # Source file still exists.
        False,  # Destination file still does not exist.
    ]

    env = mock.MagicMock()

    task = file_validators.MoveFile(self.params, "/mock/data/path")
    self.assertFalse(test_utils.perform_task(task, env.base_env))

    # Assert that the mock functions were called
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()
    self.mock_mkdir.assert_called()


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/common_validators/phone_validators.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Logic to validate a phone call is made to a specific number."""

import random
import re
from typing import Any

from absl import logging
from android_env import env_interface
from android_world.env import adb_utils
from android_world.env import interface
from android_world.env import representation_utils
from android_world.task_evals import task_eval


def check_if_dialer_with_phone_number(
    ui_elements: list[representation_utils.UIElement],
    current_activity: str,
    *,
    expected_number: str,
) -> bool:
  """Check if the correct number is dialed based on UI elements.

  Args:
    ui_elements: List of UIElement objects representing the UI.
    current_activity: The current Android activity.
    expected_number: The expected dialed phone number as a string.

  Returns:
    True if the expected number is found, False otherwise.
  """
  if not current_activity.startswith("com.google.android.dialer"):
    return False
  for element in ui_elements:
    if element.text:
      cleaned_element_text = re.sub(r"[^\d]", "", element.text)
      cleaned_expected_number = re.sub(r"[^\d]", "", expected_number)

      if cleaned_element_text == cleaned_expected_number:
        return True
  return False


def clear_phone_state(env: env_interface.AndroidEnvInterface) -> None:
  """Clears phone log and ends any active call."""
  adb_utils.end_call_if_active(env)
  adb_utils.clear_android_emulator_call_log(env)


class MakeCall(task_eval.TaskEval):
  """Task to make a phone call to a specific number.

  The class uses ADB commands to interact with the Android environment,
  specifically the dialer application. It can check the call state and ensures
  that the phone number dialed matches the expected number. NOTE: It also checks
  the correct number is on the call screen. This cannot be done using adb so we
  have to fall back to UI element checks.
  """

  app_names = ("dialer",)
  complexity = 1
  schema = {
      "type": "object",
      "properties": {
          "phone_number": {"type": "string"},
      },
      "required": ["phone_number"],
  }
  template = ""

  def __init__(self, params: dict[str, Any]):
    """See base class."""
    super().__init__(params)
    self.phone_number = params["phone_number"]

  def _called_correct_number(self, env: interface.AsyncEnv) -> bool:
    ui_elements = env.get_state().ui_elements
    current_activity = adb_utils.get_current_activity(env.controller)[0]
    return check_if_dialer_with_phone_number(
        expected_number=self.phone_number,
        ui_elements=ui_elements,
        current_activity=current_activity,
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Clears call history."""
    super().initialize_task(env)
    clear_phone_state(env.controller)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    call_state = adb_utils.get_call_state(env.controller)
    if call_state != "OFFHOOK":
      logging.info("Not dialed. Call state: %s", call_state)
      return 0.0
    if not self._called_correct_number(env):
      logging.info("Dialed a number, but not correct number")
      return 0.0
    return 1.0

  def tear_down(self, env: interface.AsyncEnv):
    """Maybe ends call and clears call history."""
    super().tear_down(env)
    clear_phone_state(env.controller)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    random_phone_number = "555" + "".join(random.choices("0123456789", k=7))
    return {"phone_number": random_phone_number}


==> anc/code/android_world/task_evals/common_validators/phone_validators_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock
from absl.testing import absltest
from android_world.task_evals.common_validators import phone_validators
from android_world.utils import test_utils


class TestMakePhoneCall(test_utils.AdbEvalTestBase):

  def test_is_successful_offhook(self):
    self.mock_get_call_state.return_value = 'OFFHOOK'
    self.mock_dialer_with_phone_number.return_value = True

    env = mock.MagicMock()
    params = {'phone_number': '1234567890'}
    task = phone_validators.MakeCall(params)

    self.assertEqual(test_utils.perform_task(task, env), 1)

  def test_is_successful_not_offhook(self):
    self.mock_get_call_state.return_value = 'IDLE'
    self.mock_dialer_with_phone_number.return_value = True

    env = mock.MagicMock()
    params = {'phone_number': '1234567890'}
    task = phone_validators.MakeCall(params)

    self.assertEqual(test_utils.perform_task(task, env), 0)

  def test_is_successful_wrong_number(self):
    self.mock_get_call_state.return_value = 'OFFHOOK'
    self.mock_dialer_with_phone_number.return_value = False

    env = mock.MagicMock()
    params = {'phone_number': '1234567890'}
    task = phone_validators.MakeCall(params)

    self.assertEqual(test_utils.perform_task(task, env), 0)

  def test_generate_random_params(self):
    random_params = phone_validators.MakeCall.generate_random_params()
    self.assertIn('phone_number', random_params)
    self.assertIsInstance(random_params['phone_number'], str)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/common_validators/sms_validators.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Logic for validating an SMS has been sent."""

import random

from absl import logging
from android_env import env_interface
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.utils import user_data_generation
from android_world.utils import fuzzy_match_lib


def parse_message(row: str) -> dict[str, str]:
  """Parse a string representing a row of message data into a dictionary.

  The row should contain multiple key-value pairs separated by commas and an
  equal sign. The function specifically accounts for the 'body' field, which can
  contain commas, by handling it separately from other fields.

  Args:
    row (str): A string containing the row data, with key-value pairs separated
      by ",".

  Returns:
    A dictionary where the keys are the field names and the values are the
    respective field values from the row string.

  Example:
  >>> parse_message("Row: 0 _id=5, thread_id=5, body=Hello, World, read=1")
  {'Row': '0', '_id': '5', 'thread_id': '5', 'body': 'Hello, World', 'read':
  '1'}
  """
  parsed_dict = {}

  body_start = row.find("body=")

  if body_start != -1:
    body_content = row[body_start + 5 :]
    next_equal_sign = body_content.find("=")
    if next_equal_sign != -1:
      comma_before_next_equal_sign = body_content.rfind(
          ", ", 0, next_equal_sign
      )
      body_content = body_content[:comma_before_next_equal_sign]
    parsed_dict["body"] = body_content
    row = row[:body_start] + row[body_start + 5 + len(body_content) :]

  parts = row.split(", ")

  for part in parts:
    if "=" in part:
      key, value = part.split("=", 1)
      parsed_dict[key.strip()] = value.strip()
    elif ":" in part:
      key, value = part.split(":", 1)
      parsed_dict[key.strip()] = value.strip()
  return parsed_dict


def _decode_messages_from_response(response: adb_pb2.AdbResponse) -> list[str]:
  """Decodes the ADB response into a list of messages."""
  if response.generic.output.decode().startswith("No result found."):
    return []
  messages = response.generic.output.split(b"\nRow:")
  for i, m in enumerate(messages):
    if i > 0:
      messages[i] = b"Row:" + m
  return [m.decode() for m in messages]


def was_sent(
    messages: list[str],
    phone_number: str,
    body: str,
    current_time_ms: int,
    time_mins: int = 5,
) -> bool:
  """Checks if a message was sent within the last time_mins minutes.

  Example:
    Given the `messages` list as, which are from `adb shell content query --uri
    content://sms/sent`:
    [
      'Row: 0 _id=2, address=+1111, date=1693421073675, body=Yo',
      'Row: 1 _id=1, address=+1111, date=1693421026207, body=Hi'
    ]
    `message_was_sent(messages, "+1111", "Yo")` would return True if the
    current time is within 5 minutes of `date=1693421073675`

  Args:
    messages: A list of message records returned by ADB shell content query,
      each as a string.
    phone_number: The target phone number or address to check the message
      against.
    body: The message body text to check for.
    current_time_ms: The current time, used to determine message staleness.
    time_mins: The time window in minutes within which to look for the message.

  Returns:
    Whether is was sent or not.
  """
  n_minutes_ms = time_mins * 60 * 1000
  for message in messages:
    # Extract the relevant fields from the ADB query result
    fields = parse_message(message)
    try:
      # Number can contain spaces and dashes, remove before comparing.
      msg_number = fields["address"].replace("-", "").replace(" ", "")
      msg_body = fields["body"]
      msg_date = int(fields["date"])
    except KeyError as key_error:
      raise ValueError(
          "Could not find the address, body, and date fields for message:"
          f" {message}"
      ) from key_error

    if (
        msg_number == phone_number
        and fuzzy_match_lib.fuzzy_match(msg_body, body)
        and (current_time_ms - msg_date <= n_minutes_ms)
    ):
      return True
    elif msg_number == phone_number and fuzzy_match_lib.fuzzy_match(
        msg_body, body
    ):
      logging.info(
          "The message was sent, but was sent over %i ago.", n_minutes_ms
      )

  return False


def sms_are_equal(message1: str, message2: str) -> bool:
  """Checks if two messages are equal.

  A message is equal to another if its address and body fields are equal.
  Args:
   message1: The first message to compare
   message2: The second message to compare

  Returns:
    Whether the messages are equal or not.
  """
  # Extract the relevant fields from the ADB query result
  message1_fields = parse_message(message1)
  message2_fields = parse_message(message2)
  phone_number1 = message1_fields["address"].replace("-", "").replace(" ", "")
  phone_number2 = message2_fields["address"].replace("-", "").replace(" ", "")
  return phone_number1 == phone_number2 and fuzzy_match_lib.fuzzy_match(
      message1_fields["body"], message2_fields["body"]
  )


def clear_sms_and_threads(env: env_interface.AndroidEnvInterface) -> None:
  """Removes all messages from UI by clearing the sms and threads tables."""
  db_path = "/data/data/com.android.providers.telephony/databases/mmssms.db"
  adb_utils.execute_sql_command(db_path, "DELETE FROM sms;", env)
  adb_utils.execute_sql_command(db_path, "DELETE FROM threads;", env)


class SimpleSMSSendSms(task_eval.TaskEval):
  """Task for checking that a single text message has been sent to a specific number with a specific message.

  It checks the sms table in
  /data/data/com.android.providers.telephony/databases/mmssms.db.

  While this technique is app agnostic, the template task specifies Simple SMS
  Pro as the target messaging app instead the default Android messaging app.
  The Android messaging app UI does not immediately reflect db state changes. We
  use Simple SMS Messenger due to its reliable and immediate UI synchronization
  with direct SQLite `sms` table manipulations, eliminating the hidden caching
  issues observed in the default messaging app.
  """

  app_names = ("simple sms messenger",)
  complexity = 1
  schema = {
      "type": "object",
      "properties": {
          "number": {"type": "string"},
          "message": {"type": "string"},
      },
      "required": ["number", "message"],
  }
  template = ""

  messages = user_data_generation.RANDOM_SENTENCES

  def get_sent_messages(
      self, env: env_interface.AndroidEnvInterface
  ) -> list[str]:
    response = adb_utils.issue_generic_request(
        "shell content query --uri content://sms/sent".split(), env
    )
    return _decode_messages_from_response(response)

  def _get_received_messages(
      self, env: env_interface.AndroidEnvInterface
  ) -> list[str]:
    response = adb_utils.issue_generic_request(
        "shell content query --uri content://sms/inbox".split(), env
    )
    return _decode_messages_from_response(response)

  # Returns the time on the android env in milliseconds.
  def get_android_time(self, env: env_interface.AndroidEnvInterface) -> int:
    adb_output = adb_utils.issue_generic_request(
        ["shell", "date", "+%s"], env
    )  # Fetch UNIX timestamp from Android
    return int(adb_output.generic.output.strip()) * 1000

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_airplane_mode("off", env.controller)
    clear_sms_and_threads(env.controller)
    android_time = self.get_android_time(env.controller)

    messages = self.get_sent_messages(env.controller)
    logging.info("During initialize_task, messages: %s", messages)
    if was_sent(
        messages,
        phone_number=self.params["number"],
        body=self.params["message"],
        current_time_ms=android_time,
    ):
      raise ValueError(
          "Message has already been sent, evaluator is not currently able to"
          " dedup. Please wait some time, change the goal message, or decrease "
          "the time param in sms_was_sent."
      )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    messages = self.get_sent_messages(env.controller)
    logging.info("During is_successful, messages: %s", messages)
    sms_was_sent = was_sent(
        messages,
        phone_number=self.params["number"],
        body=self.params["message"],
        current_time_ms=self.get_android_time(env.controller),
    )
    in_correct_app = (
        adb_utils.extract_package_name(
            adb_utils.get_current_activity(env.controller)[0]
        )
        == "com.simplemobiletools.smsmessenger"
    )
    return 1.0 if sms_was_sent and in_correct_app else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    number = user_data_generation.generate_random_number()
    message = random.choice(SimpleSMSSendSms.messages)

    return {
        "number": number,
        "message": message,
    }


==> anc/code/android_world/task_evals/common_validators/sms_validators_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time
from unittest import mock

from absl.testing import absltest
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.task_evals.common_validators import sms_validators
from android_world.utils import test_utils


class TestSmsAreEqual(absltest.TestCase):

  def test_sms_are_equal(self):
    four_minutes_ago = int(time.time() * 1000) - 4 * 60 * 1000
    two_minutes_ago = int(time.time() * 1000) - 2 * 60 * 1000
    messages = [
        f'Row: 0 _id=1, address=1111, body=Hi, friend, date={four_minutes_ago}',
        f'Row: 1 _id=2, address=1111, body=Hi, friend, date={two_minutes_ago}',
    ]
    self.assertTrue(sms_validators.sms_are_equal(messages[0], messages[1]))

  def test_address_are_not_equal(self):
    four_minutes_ago = int(time.time() * 1000) - 4 * 60 * 1000
    messages = [
        f'Row: 0 _id=1, address=1111, body=Hi, friend, date={four_minutes_ago}',
        f'Row: 1 _id=2, address=1113, body=Hi, friend, date={four_minutes_ago}',
    ]
    self.assertFalse(sms_validators.sms_are_equal(messages[0], messages[1]))

  def test_body_are_not_equal(self):
    two_minutes_ago = int(time.time() * 1000) - 2 * 60 * 1000
    four_minutes_ago = int(time.time() * 1000) - 4 * 60 * 1000
    messages = [
        f'Row: 0 _id=1, address=1111, body=Hi, friend, date={two_minutes_ago}',
        f'Row: 1 _id=2, address=1111, body=Yo, friend, date={four_minutes_ago}',
    ]
    self.assertFalse(sms_validators.sms_are_equal(messages[0], messages[1]))


class TestMessageWasSent(absltest.TestCase):

  def test_valid_message(self):
    current_time = int(time.time() * 1000)
    # 5 minutes ago in milliseconds
    four_minutes_ago = int(time.time() * 1000) - 4 * 60 * 1000
    messages = [
        f'Row: 0 _id=1, address=1111, body=Hi, friend, date={four_minutes_ago}'
    ]
    self.assertTrue(
        sms_validators.was_sent(messages, '1111', 'Hi, friend', current_time, 5)
    )

  def test_expired_message(self):
    current_time = int(time.time() * 1000)
    # 10 minutes ago in milliseconds
    ten_minutes_ago = int(time.time() * 1000) - 10 * 60 * 1000
    messages = [f'Row: 0 _id=1, address=1111, body=Hi, date={ten_minutes_ago}']
    self.assertFalse(
        sms_validators.was_sent(messages, '1111', 'Hi', current_time, 5)
    )

  def test_invalid_address(self):
    current_time = int(time.time() * 1000)
    # 5 minutes ago in milliseconds
    five_minutes_ago = int(time.time() * 1000) - 4 * 60 * 1000
    messages = [f'Row: 0 _id=1, address=2222, body=Hi, date={five_minutes_ago}']
    self.assertFalse(
        sms_validators.was_sent(messages, '1111', 'Hi', current_time)
    )

  def test_invalid_body(self):
    current_time = int(time.time() * 1000)
    # 5 minutes ago in milliseconds
    five_minutes_ago = int(time.time() * 1000) - 4 * 60 * 1000
    messages = [
        f'Row: 0 _id=1, address=1111, body=Hello, date={five_minutes_ago}'
    ]
    self.assertFalse(
        sms_validators.was_sent(messages, '1111', 'Hi', current_time)
    )

  def test_fuzzy_matching(self):
    current_time = int(time.time() * 1000)
    # Assuming your fuzzy_match function returns True for 'Hi' and 'hi'
    # 5 minutes ago in milliseconds
    five_minutes_ago = int(time.time() * 1000) - 4 * 60 * 1000
    messages = [f'Row: 0 _id=1, address=1111, body=hi, date={five_minutes_ago}']
    self.assertTrue(
        sms_validators.was_sent(messages, '1111', 'Hi', current_time, 5)
    )


class TestMessagesSendTextMessage(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    self.extract_package_name = mock.patch.object(
        adb_utils, 'extract_package_name'
    ).start()
    self.extract_package_name.return_value = (
        'com.simplemobiletools.smsmessenger'
    )

  def test_is_successful(self):
    # From shell date +%s
    mock_response_time = adb_pb2.AdbResponse()
    mock_response_time.generic.output = '{}'.format(
        str(int(time.time()))
    ).encode()

    # Make stale message.
    one_day_s = 24 * 60 * 60
    mock_response_sms0 = adb_pb2.AdbResponse()
    date0_ms = str(int((time.time() - one_day_s) * 1000))
    mock_response_sms0.generic.output = (
        'Row: 0, address=1234567890, body=Hello World, service_center=NULL,'
        ' date={}'.format(
            date0_ms
        ).encode()
    )

    # Successful message.
    mock_response_sms1 = adb_pb2.AdbResponse()
    date1_ms = str(int(time.time() * 1000))
    mock_response_sms1.generic.output = (
        'Row: 0, address=1234567890, body=Hello World, service_center=NULL,'
        ' date={}'.format(
            date1_ms
        ).encode()
    )

    self.mock_issue_generic_request.side_effect = [
        mock_response_time,
        mock_response_sms0,
        mock_response_sms1,
        mock_response_time,
    ]
    test_utils.log_mock_calls(self.mock_issue_generic_request)

    env = mock.MagicMock()
    params = {'number': '1234567890', 'message': 'Hello World'}

    task = sms_validators.SimpleSMSSendSms(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)

    # Clear sms and threads tables.
    self.assertEqual(self.mock_execute_sql_command.call_count, 2)

  def test_initialize_task_message_already_sent(self):
    # From shell date +%s
    mock_response_time = adb_pb2.AdbResponse()
    mock_response_time.generic.output = '{}'.format(
        str(int(time.time()))
    ).encode()

    # Make stale message.
    one_s = 1
    mock_response_sms0 = adb_pb2.AdbResponse()
    date0_ms = str(int((time.time() - one_s) * 1000))
    mock_response_sms0.generic.output = (
        'Row: 0, address=1234567890, body=Hello World, service_center=NULL,'
        ' date={}'.format(
            date0_ms
        ).encode()
    )

    # Successful message.
    mock_response_sms1 = adb_pb2.AdbResponse()
    date1_ms = str(int(time.time() * 1000))
    mock_response_sms1.generic.output = (
        'Row: 0, address=1234567890, body=Hello World, service_center=NULL,'
        ' date={}'.format(
            date1_ms
        ).encode()
    )

    self.mock_issue_generic_request.side_effect = [
        mock_response_time,
        mock_response_sms0,
        mock_response_sms1,
    ]

    env = mock.MagicMock()

    params = {'number': '1234567890', 'message': 'Hello World'}

    task = sms_validators.SimpleSMSSendSms(params)
    with self.assertRaises(ValueError):
      task.initialize_task(env)
    # Clear sms and threads tables.
    self.assertEqual(self.mock_execute_sql_command.call_count, 2)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/common_validators/sqlite_validators.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Base class for task evaluations interacting with SQLite-based Android apps."""

import abc
import dataclasses
from typing import Any
from typing import Optional
from typing import Type
from absl import logging
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.utils import fuzzy_match_lib


def verify_playlist(
    device_playlist_rows: list[sqlite_schema_utils.PlaylistInfo],
    candidate_playlist_name: str,
    candidate_files: list[str],
) -> bool:
  """Verifies if the playlist on the device matches the expected name, files, and their order.

  Args:
    device_playlist_rows: The playlist rows queried from the device.
    candidate_playlist_name: The expected name of the playlist.
    candidate_files: The list of expected media file names in the playlist.

  Returns:
    True if the actual playlist matches the expected criteria, False otherwise.
  """
  total = sum(
      1
      for actual_item in device_playlist_rows
      if fuzzy_match_lib.fuzzy_match(
          actual_item.playlist_name, candidate_playlist_name, ignore_case=True
      )
  )

  if total != len(candidate_files):
    return False

  matched_files = 0
  for index, expected_file in enumerate(candidate_files):
    if any(
        fuzzy_match_lib.fuzzy_match(
            actual_item.playlist_name, candidate_playlist_name, ignore_case=True
        )
        and actual_item.media_file_name == expected_file
        and (actual_item.order_in_playlist == index)
        for actual_item in device_playlist_rows
    ):
      matched_files += 1
    else:
      return False

  return matched_files == len(candidate_files)


def validate_rows_removal_integrity(
    before: list[sqlite_schema_utils.RowType],
    after: list[sqlite_schema_utils.RowType],
    ids: list[int],
    id_name: str,
) -> bool:
  """Validates that specified rows have been removed correctly from the rows list and that the remaining rows are unaltered.

  This function checks that all rows with IDs in `ids` are not present
  in the `after` state and that all other rows from the `before` state remain
  unchanged. It also ensures that no new rows have been inadvertently added.

  Args:
    before: State of the rows before removal.
    after: State of the rows after attempted removal.
    ids: IDs of the rows expected to be removed.
    id_name: The name of the ID column in the database.

  Returns:
    True if specified rows are removed and the integrity of the rows list is
    maintained; False if any specified rows are not removed, if any
    non-specified rows are missing, or if new rows have been added.
  """
  for row_id in ids:
    if not any(row for row in before if getattr(row, id_name) == row_id):
      raise ValueError(f"row ID {row_id} not present in before.")

  # Validate the removal and intactness of other rows
  for row in before:
    # If the row ID is in the list of removed row IDs
    if getattr(row, id_name) in ids:
      if row in after:
        return False
    elif row not in after:
      # Make sure we didn't remove other rows.
      return False

  # Check that no new unexpected rows have been added
  for row in after:
    if row not in before:
      return False

  return True


def validate_rows_addition_integrity(
    before: list[sqlite_schema_utils.RowType],
    after: list[sqlite_schema_utils.RowType],
    reference_rows: list[sqlite_schema_utils.RowType],
    compare_fields: list[str],
    free_form_fields: list[str] | None = None,
) -> bool:
  """Validates that specific rows have been added correctly without side effects.

  Checks that `reference_rows` are present in `after` and not in `before`, and
  that the rest of the rows in `before` remain unaltered in `after`. This
  validation ensures that no unrelated rows were added, removed, or changed in
  the process.

  Args:
    before: The state of the rows before the addition.
    after: The state of the rows after the attempted addition.
    reference_rows: A list of rows that are expected to be added.
    compare_fields: Which fields to use for comparison for each row.
    free_form_fields: Free-form, text fields where fuzzy matching will be used
      for comparison.

  Returns:
      bool: True if the rows were added correctly and other rows remained
      unaltered. False otherwise.
  """
  if not compare_fields:
    raise ValueError("compare_fields must not be empty.")
  if not free_form_fields:
    free_form_fields = []

  def db_row_matches_reference(
      reference_row: sqlite_schema_utils.RowType,
      row: sqlite_schema_utils.RowType,
  ) -> bool:
    for field in compare_fields:
      reference_value = getattr(reference_row, field)
      candidate_value = getattr(row, field)
      # Fuzzy match for text fields.
      if field in free_form_fields:
        if not fuzzy_match_lib.fuzzy_match(reference_value, candidate_value):
          return False
      else:
        if reference_value != candidate_value:
          return False
    return True

  # Check if the added rows are present in the 'after' state
  for reference_row in reference_rows:
    if not any(db_row_matches_reference(reference_row, row) for row in after):
      logging.warning(
          "Expected row %s not found in the 'after' state.", reference_row
      )
      return False

  if len(after) != len(before) + len(reference_rows):
    logging.warning(
        "The length of after %i is not equal to the length of before %i +"
        " length of added rows %i",
        len(after),
        len(before),
        len(reference_rows),
    )
    return False

  # Validate that no other rows were altered or removed during the addition
  for row in before:
    if row not in after:
      logging.warning(
          "row %s from 'before' state missing or altered in the 'after' state.",
          row,
      )
      return False

  return True


# Represents row objects to be added or deleted internally.
ROW_OBJECTS = "row_objects"
NOISE_ROW_OBJECTS = "noise_row_objects"


class SQLiteApp(task_eval.TaskEval, abc.ABC):
  """Base class for tasks interacting with SQLite-based Android apps."""

  app_name_with_db: str
  db_path: str
  db_key: str
  table_name: str
  row_type: Type[sqlite_schema_utils.SQLiteRow]

  def list_rows(
      self,
      env: interface.AsyncEnv,
      timeout_sec: Optional[float] = None,
  ) -> list[sqlite_schema_utils.RowType]:
    """Lists all rows from the specified table in the app's database using ADB.

    Args:
        env: The Android environment interface.
        timeout_sec: An optional timeout for the ADB operations.

    Returns:
        A list of row objects, each representing a row from the specified table
        in the database.
    """
    return sqlite_utils.get_rows_from_remote_device(
        self.table_name, self.db_path, self.row_type, env, timeout_sec
    )

  def add_rows(
      self,
      rows: list[sqlite_schema_utils.RowType],
      env: interface.AsyncEnv,
      timeout_sec: Optional[float] = None,
  ) -> None:
    sqlite_utils.insert_rows_to_remote_db(
        rows,
        self.db_key,
        self.table_name,
        self.db_path,
        self.app_name_with_db,
        env,
        timeout_sec,
    )

  def _clear_db(self, env: interface.AsyncEnv) -> None:
    """Clears the app's SQLite database."""
    sqlite_utils.delete_all_rows_from_table(
        self.table_name, self.db_path, env, self.app_name_with_db
    )
    try:
      self.list_rows(env)
    except ValueError as e:
      raise RuntimeError(
          "After clearing the old SQLite database, a new empty database was"
          " not created."
      ) from e

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Initializes the task environment."""
    self._clear_db(env)  # In case the previous run crashed.
    super().initialize_task(env)
    self._clear_db(env)
    if NOISE_ROW_OBJECTS in self.params:
      self.add_rows(self.params[NOISE_ROW_OBJECTS], env)

  def tear_down(self, env: interface.AsyncEnv):
    """Cleans up after task completion."""
    super().tear_down(env)
    self._clear_db(env)


class AddMultipleRows(SQLiteApp, abc.ABC):
  """Abstract class for tasks that involve adding multiple rows to a SQLite database."""

  n_rows: int = -1  # Number of rows to be added, to be defined in subclasses.

  def __init__(self, params: dict[str, Any]):
    super().__init__(params)
    self.before = []

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Initial setup for the task, if necessary."""
    super().initialize_task(env)
    self.before = self.list_rows(env)

  @abc.abstractmethod
  def validate_addition_integrity(
      self,
      before: list[sqlite_schema_utils.RowType],
      after: list[sqlite_schema_utils.RowType],
      reference_rows: list[sqlite_schema_utils.RowType],
  ) -> bool:
    """Validates the integrity of the rows addition.

    Args:
      before: State of database before modification.
      after: Current state of the database.
      reference_rows: The rows that we are checking if are added and in the
        current state.

    Returns:
      Whether the reference rows were successfully added.
    """

  def is_successful(self, env: interface.AsyncEnv) -> float:
    """Determine if the row addition task was successful."""
    after = self.list_rows(env)
    row_addition_successful = self.validate_addition_integrity(
        self.before, after, self.params[ROW_OBJECTS]
    )
    return 1.0 if row_addition_successful else 0.0

  @classmethod
  @abc.abstractmethod
  def _get_random_target_row(cls) -> sqlite_schema_utils.RowType:
    """Generates a random row. To be implemented in subclasses."""

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for new row addition tasks."""
    if cls.n_rows == -1:
      raise ValueError("n_rows must be defined in subclasses.")
    random_rows = [cls._get_random_target_row() for _ in range(cls.n_rows)]
    return {ROW_OBJECTS: random_rows}


class DeleteMultipleRows(SQLiteApp, abc.ABC):
  """Abstract class for tasks that involve deleting multiple rows from a SQLite database."""

  n_rows: int  # Number of rows to be deleted, to be defined in subclasses.
  n_rows_noise: int  # Number of additional rows to add not relevant to goal.

  def __init__(self, params: dict[str, Any]):
    super().__init__(params)
    self.rows_to_delete = []
    self.before = []

  def _validate_initial_state(
      self, before: list[sqlite_schema_utils.RowType]
  ) -> None:
    """Validates the initial state before the deletion process starts."""
    if len(before) != (self.n_rows + self.n_rows_noise):
      raise RuntimeError(
          "Initial state validation failed. The number of rows before deletion"
          f" does not match the expected count. Found {len(before)} in DB, but"
          f" expected {self.n_rows + self.n_rows_noise}."
      )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Initial setup for the task, if necessary."""
    super().initialize_task(env)
    n_rows = 0
    if ROW_OBJECTS in self.params:
      self.add_rows(self.params[ROW_OBJECTS], env)
      n_rows = len(self.params[ROW_OBJECTS])
    self.before = self.list_rows(env)
    # Newly added rows are at the end.
    self.rows_to_delete = self.before[len(self.before) - n_rows :]
    self._validate_initial_state(self.before)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    """Determine if the row deletion task was successful."""
    super().is_successful(env)

    # Get the state of the database after the deletion attempt
    after = self.list_rows(env)

    # Validate the integrity of the deletion
    deletion_successful = self.validate_deletion_integrity(self.before, after)
    return 1.0 if deletion_successful else 0.0

  @abc.abstractmethod
  def validate_deletion_integrity(
      self,
      before: list[sqlite_schema_utils.RowType],
      after: list[sqlite_schema_utils.RowType],
  ):
    """Validates the integrity of the row deletion."""


class DeleteDuplicateRows(DeleteMultipleRows):
  """Abstract class for tasks that involve deleting duplicate rows from a SQLite database."""

  def _validate_candidates(
      self, candidates: list[sqlite_schema_utils.RowType]
  ) -> None:
    """Validates the initial state before the deletion process starts."""
    if len(candidates) % 2 != 0:
      raise ValueError(
          "Initial state validation failed. Must contain exactly two rows."
      )
    val1, val2 = candidates
    for field in dataclasses.fields(val1):
      if field.name == self.db_key:
        continue
      if getattr(val1, field.name) != getattr(val2, field.name):
        raise ValueError(
            "Initial state validation failed. Doesn't contain duplicate rows."
        )

  def _validate_initial_state(
      self, before: list[sqlite_schema_utils.RowType]
  ) -> None:
    """Validates the initial state before the deletion process starts."""
    if len(before) != (2 + self.n_rows_noise):
      raise ValueError(
          "Initial state validation failed. The number of rows before deletion"
          f" does not match the expected count. Found {len(before)} in DB, but"
          f" expected {2 + self.n_rows_noise}."
      )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Initial setup for the task, if necessary."""
    super().initialize_task(env)
    self._validate_candidates(self.params[ROW_OBJECTS])
    self.duplicate_rows = self.rows_to_delete


==> anc/code/android_world/task_evals/common_validators/sqlite_validators_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import sqlite3
from absl.testing import absltest
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_test_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.utils import datetime_utils


def remove_event_by_event_id(db_path: str, event_id: int):
  """Remove an event by its ID."""
  conn = sqlite3.connect(db_path)
  cursor = conn.cursor()
  cursor.execute('DELETE FROM events WHERE id=?', (event_id,))
  conn.commit()
  conn.close()


def add_event_to_db(db_path: str, event: sqlite_schema_utils.CalendarEvent):
  """Adds a new event to the database."""
  conn = sqlite3.connect(db_path)

  insert_command, values = sqlite_schema_utils.insert_into_db(
      event, 'events', 'id'
  )
  cursor = conn.cursor()
  cursor.execute(insert_command, values)

  conn.commit()
  conn.close()


def _validate_event_addition_integrity(
    before: list[sqlite_schema_utils.CalendarEvent],
    after: list[sqlite_schema_utils.CalendarEvent],
    reference_events: list[sqlite_schema_utils.CalendarEvent],
) -> bool:
  return sqlite_validators.validate_rows_addition_integrity(
      before,
      after,
      reference_events,
      [
          'start_ts',
          'end_ts',
          'title',
          'location',
          'description',
      ],
      ['title', 'location', 'description'],
  )


class TestRemoveEvent(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.test_db_path = sqlite_test_utils.setup_test_db()

  def test_single_event_removed_correctly(self):
    event_id = 1
    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    remove_event_by_event_id(self.test_db_path, event_id)
    post_removal_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    self.assertTrue(
        sqlite_validators.validate_rows_removal_integrity(
            initial_state, post_removal_state, [event_id], 'id'
        )
    )

  def test_single_event_not_removed(self):
    event_id = 1
    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    post_removal_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    self.assertFalse(
        sqlite_validators.validate_rows_removal_integrity(
            initial_state, post_removal_state, [event_id], 'id'
        )
    )

  def test_wrong_single_event_removed(self):
    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    remove_event_by_event_id(self.test_db_path, 1)
    post_removal_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    self.assertFalse(
        sqlite_validators.validate_rows_removal_integrity(
            initial_state, post_removal_state, [2], 'id'
        )
    )

  def test_multiple_events_removed_correctly(self):
    event_ids = [2, 3]
    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    for event_id in event_ids:
      remove_event_by_event_id(self.test_db_path, event_id)
    post_removal_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    self.assertTrue(
        sqlite_validators.validate_rows_removal_integrity(
            initial_state, post_removal_state, event_ids, 'id'
        )
    )

  def test_multiple_events_not_removed(self):
    event_ids = [2, 3]
    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    post_removal_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    self.assertFalse(
        sqlite_validators.validate_rows_removal_integrity(
            initial_state, post_removal_state, event_ids, 'id'
        )
    )

  def test_remove_event_with_side_effects(self):
    # Test case: Remove events 4 and 5 but check only for event 4.
    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )

    # Remove events 4 and 5
    remove_event_by_event_id(self.test_db_path, 4)
    remove_event_by_event_id(self.test_db_path, 5)

    post_removal_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )

    # Verify that while event 4 was removed, 5 was also removed meaning
    # there was an unintentional side-effect.
    self.assertFalse(
        sqlite_validators.validate_rows_removal_integrity(
            initial_state,
            post_removal_state,
            [4],
            'id',
        )
    )

  def test_event_not_in_before(self):
    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    with self.assertRaises(ValueError):
      sqlite_validators.validate_rows_removal_integrity(
          initial_state, initial_state, [-999], 'id'
      )


class TestAddEvent(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.test_db_path = sqlite_test_utils.setup_test_db()

  def test_single_event_added_correctly(self):
    new_event = sqlite_schema_utils.CalendarEvent(
        start_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=9
        ),
        end_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=10
        ),
        title='Coffee',
        location='Cafe',
        description='Coffee with Alex',
    )

    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    add_event_to_db(self.test_db_path, new_event)
    post_addition_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )

    self.assertTrue(
        _validate_event_addition_integrity(
            initial_state, post_addition_state, [new_event]
        )
    )

  def test_multiple_events_added_correctly(self):
    new_events = [
        sqlite_schema_utils.CalendarEvent(
            start_ts=datetime_utils._create_unix_ts(
                year=2023, month=10, day=6, hour=11
            ),
            end_ts=datetime_utils._create_unix_ts(
                year=2023, month=10, day=6, hour=12
            ),
            title='Lunch',
            location='Restaurant',
            description='Lunch with Bob',
        ),
        sqlite_schema_utils.CalendarEvent(
            start_ts=datetime_utils._create_unix_ts(
                year=2023, month=10, day=7, hour=14
            ),
            end_ts=datetime_utils._create_unix_ts(
                year=2023, month=10, day=7, hour=15
            ),
            title='Meeting',
            location='Office',
            description='Project meeting',
        ),
    ]

    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    for event in new_events:
      add_event_to_db(self.test_db_path, event)
    post_addition_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )

    self.assertTrue(
        _validate_event_addition_integrity(
            initial_state, post_addition_state, new_events
        )
    )

  def test_no_event_added(self):
    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    post_addition_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    self.assertTrue(
        _validate_event_addition_integrity(
            initial_state, post_addition_state, []
        )
    )

  def test_wrong_event_added(self):
    event1 = sqlite_schema_utils.CalendarEvent(
        start_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=9
        ),
        end_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=10
        ),
        title='Coffee',
        location='Cafe',
        description='Coffee with Alex',
    )
    event2 = sqlite_schema_utils.CalendarEvent(
        start_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=9
        ),
        end_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=10
        ),
        title='Lunch',
        location='Eatery',
        description='Lunch with Joe',
    )

    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    add_event_to_db(self.test_db_path, event1)
    post_addition_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    self.assertFalse(
        _validate_event_addition_integrity(
            initial_state, post_addition_state, [event2]
        )
    )

  def test_add_duplicate_event(self):
    new_event = sqlite_schema_utils.CalendarEvent(
        start_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=9
        ),
        end_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=10
        ),
        title='Coffee',
        location='Cafe',
        description='Coffee with Alex',
    )

    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    add_event_to_db(self.test_db_path, new_event)
    # Add the same event again
    add_event_to_db(self.test_db_path, new_event)
    post_addition_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )

    # We expect this to fail if the event was added twice.
    self.assertFalse(
        _validate_event_addition_integrity(
            initial_state, post_addition_state, [new_event]
        )
    )

  def test_add_event_with_side_effects(self):
    event1 = sqlite_schema_utils.CalendarEvent(
        start_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=9
        ),
        end_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=10
        ),
        title='Coffee',
        location='Cafe',
        description='Coffee with Alex',
    )
    event2 = sqlite_schema_utils.CalendarEvent(
        start_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=9
        ),
        end_ts=datetime_utils._create_unix_ts(
            year=2023, month=10, day=6, hour=10
        ),
        title='Lunch',
        location='Eatery',
        description='Lunch with Joe',
    )

    initial_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )
    add_event_to_db(self.test_db_path, event1)
    add_event_to_db(self.test_db_path, event2)
    post_addition_state = sqlite_utils.execute_query(
        'SELECT * FROM events;',
        self.test_db_path,
        sqlite_schema_utils.CalendarEvent,
    )

    # We expect this to fail, since we added both event1 and event2.
    self.assertFalse(
        _validate_event_addition_integrity(
            initial_state, post_addition_state, [event1]
        )
    )


class TestVerifyPlaylist(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.device_playlist_rows = [
        sqlite_schema_utils.PlaylistInfo('Summer Hits', 'song1.mp3', 0),
        sqlite_schema_utils.PlaylistInfo('Summer Hits', 'song2.mp3', 1),
        sqlite_schema_utils.PlaylistInfo('Summer Hits', 'song3.mp3', 2),
    ]
    self.candidate_playlist_name = 'Summer Hits'
    self.candidate_files = ['song1.mp3', 'song2.mp3', 'song3.mp3']

  def test_playlist_matches(self):
    result = sqlite_validators.verify_playlist(
        self.device_playlist_rows,
        self.candidate_playlist_name,
        self.candidate_files,
    )
    self.assertTrue(result)

  def test_playlist_does_not_match_due_to_order(self):
    self.candidate_files = [
        'song1.mp3',
        'song3.mp3',
        'song2.mp3',
    ]
    result = sqlite_validators.verify_playlist(
        self.device_playlist_rows,
        self.candidate_playlist_name,
        self.candidate_files,
    )
    self.assertFalse(result)

  def test_playlist_does_not_match_due_to_name(self):
    self.candidate_playlist_name = 'Winter Hits'
    result = sqlite_validators.verify_playlist(
        self.device_playlist_rows,
        self.candidate_playlist_name,
        self.candidate_files,
    )
    self.assertFalse(result)

  def test_empty_device_playlist(self):
    result = sqlite_validators.verify_playlist(
        [], self.candidate_playlist_name, self.candidate_files
    )
    self.assertFalse(result)

  def test_empty_candidate_files(self):
    result = sqlite_validators.verify_playlist(
        self.device_playlist_rows, self.candidate_playlist_name, []
    )
    self.assertFalse(result)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/composite/markor_sms.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks that involve Markor and SMS."""


from absl import logging
from android_world.env import interface
from android_world.task_evals.common_validators import sms_validators
from android_world.task_evals.single import markor


class MarkorCreateNoteAndSms(markor.Markor):
  """Task for checking that a new note in Markor has been created and then an SMS has been sent."""

  app_names = ("markor", "simple sms messenger")
  complexity = 2
  schema = {
      "type": "object",
      "properties": {
          "file_name": {"type": "string"},
          "text": {"type": "string"},
          "number": {"type": "string"},
      },
      "required": ["file_name", "text", "number"],
  }

  template = (
      "Create a new note in Markor named {file_name} with the following text:"
      " {text}. Share the entire content of the note with the phone number"
      " {number} via SMS using Simple SMS Messenger"
  )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.markor_task = markor.MarkorCreateNote(
        params={
            "file_name": self.params["file_name"],
            "text": self.params["text"],
        }
    )
    self.markor_task.initialize_task(env)

    self.sms_task = sms_validators.SimpleSMSSendSms(
        params={"number": self.params["number"], "message": self.params["text"]}
    )
    self.sms_task.initialize_task(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    markor_success = self.markor_task.is_successful(env)
    logging.info("Markor success: %s", markor_success)

    sms_success = self.sms_task.is_successful(env)
    logging.info("SMS success: %s", sms_success)

    return (markor_success + sms_success) / 2.0

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    self.markor_task.tear_down(env)
    self.sms_task.tear_down(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    markor_params = markor.MarkorCreateNote.generate_random_params()
    sms_params = sms_validators.SimpleSMSSendSms.generate_random_params()

    compound_params = {
        "file_name": markor_params["file_name"],
        "text": markor_params["text"],
        "number": sms_params["number"],
    }

    return compound_params


==> anc/code/android_world/task_evals/composite/markor_sms_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time
from unittest import mock
from absl.testing import absltest
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.task_evals.composite import markor_sms
from android_world.task_evals.utils import user_data_generation
from android_world.utils import test_utils


class TestMarkorCreateNoteAndSms(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    self.extract_package_name = mock.patch.object(
        adb_utils, 'extract_package_name'
    ).start()
    self.extract_package_name.return_value = (
        'com.simplemobiletools.smsmessenger'
    )
    self.unused_mock_user_data_generation = mock.patch.object(
        user_data_generation, 'clear_device_storage'
    ).start()

  def test_MarkorCreateNoteAndSms_is_successful(self):
    # From shell date +%s
    mock_response_time = adb_pb2.AdbResponse()
    mock_response_time.generic.output = '{}'.format(
        str(int(time.time()))
    ).encode()

    # Create mock adb response for 'cat' command
    mock_response_cat = adb_pb2.AdbResponse()
    mock_response_cat.generic.output = b'Hello World'

    # From shell date +%s
    mock_response_time = adb_pb2.AdbResponse()
    mock_response_time.generic.output = '{}'.format(
        str(int(time.time()))
    ).encode()

    # Make stale message.
    one_day_s = 24 * 60 * 60
    mock_response_sms0 = adb_pb2.AdbResponse()
    date0_ms = str(int((time.time() - one_day_s) * 1000))
    mock_response_sms0.generic.output = (
        'Row: 0, address=1234567890, body=Hello World, service_center=NULL,'
        ' date={}'.format(
            date0_ms
        ).encode()
    )

    # Successful message.
    mock_response_sms1 = adb_pb2.AdbResponse()
    date1_ms = str(int(time.time() * 1000))
    mock_response_sms1.generic.output = (
        'Row: 0, address=1234567890, body=Hello World, service_center=NULL,'
        ' date={}'.format(
            date1_ms
        ).encode()
    )

    self.mock_issue_generic_request.side_effect = [
        mock_response_time,
        mock_response_sms0,
        mock_response_cat,
        mock_response_sms1,
        mock_response_time,
    ]
    test_utils.log_mock_calls(self.mock_issue_generic_request)

    self.mock_check_file_or_folder_exists.return_value = True

    env = mock.MagicMock()
    params = {
        'file_name': 'my_note.md',
        'text': 'Hello World',
        'number': '1234567890',
    }

    task = markor_sms.MarkorCreateNoteAndSms(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.assertEqual(self.mock_execute_sql_command.call_count, 2)

  def test_MarkorCreateNoteAndSms_partial_success(self):
    # From shell date +%s
    mock_response_time = adb_pb2.AdbResponse()
    mock_response_time.generic.output = '{}'.format(
        str(int(time.time()))
    ).encode()

    # Create mock adb response for 'cat' command
    mock_response_cat = adb_pb2.AdbResponse()
    mock_response_cat.generic.output = b'Hello World'

    # From shell date +%s
    mock_response_time = adb_pb2.AdbResponse()
    mock_response_time.generic.output = '{}'.format(
        str(int(time.time()))
    ).encode()

    # Make stale message.
    one_day_s = 24 * 60 * 60
    mock_response_sms0 = adb_pb2.AdbResponse()
    date0_ms = str(int((time.time() - one_day_s) * 1000))
    mock_response_sms0.generic.output = (
        'Row: 0, address=1234567890, body=Hello World, service_center=NULL,'
        ' date={}'.format(
            date0_ms
        ).encode()
    )

    # No message found response.
    mock_response_sms1 = adb_pb2.AdbResponse()
    mock_response_sms1.generic.output = (
        'No result found.'.encode()
    )

    self.mock_issue_generic_request.side_effect = [
        mock_response_time,
        mock_response_sms0,
        mock_response_cat,
        mock_response_sms1,
        mock_response_time,
    ]
    test_utils.log_mock_calls(self.mock_issue_generic_request)

    self.mock_check_file_or_folder_exists.return_value = True

    env = mock.MagicMock()
    params = {
        'file_name': 'my_note.md',
        'text': 'Hello World',
        'number': '1234567890',
    }

    task = markor_sms.MarkorCreateNoteAndSms(params)
    self.assertEqual(test_utils.perform_task(task, env), 0.5)
    self.assertEqual(self.mock_execute_sql_command.call_count, 2)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/composite/system.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Composite tasks using Android Operating System actions."""

from typing import Any

from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.single import system
from android_world.task_evals.utils import schema


class TurnOnWifiAndOpenApp(task_eval.TaskEval):
  """Evals the agent opening an app after turning on Wifi."""

  app_names = ("settings",)
  complexity = 2
  schema = schema.create([schema.string("app_name", is_required=True)])

  template = "Turn on Wifi, then open the {app_name} app"

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    self.turn_on_wifi_task = system.SystemWifiTurnOn(params={"on_or_off": "on"})
    self.turn_on_wifi_task.initialize_task(env)
    self.open_app_task = system.OpenAppTaskEval(
        params={
            "app_name": self.params["app_name"],
        }
    )
    self.open_app_task.initialize_task(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    wifi_score = self.turn_on_wifi_task.is_successful(env)
    open_app_score = self.open_app_task.is_successful(env)
    return (wifi_score + open_app_score) / 2.0

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    self.open_app_task.tear_down(env)
    self.turn_on_wifi_task.tear_down(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return system.OpenAppTaskEval.generate_random_params()


class TurnOffWifiAndTurnOnBluetooth(task_eval.TaskEval):
  """Evals the agent turning off WiFi and enabling bluetooth."""

  app_names = ("settings",)
  complexity = 2

  # No parameters.
  schema = schema.create([])

  template = "Turn off WiFi, then enable bluetooth"

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    self.turn_off_wifi_task = system.SystemWifiTurnOff(
        params={"on_or_off": "off"}
    )
    self.turn_off_wifi_task.initialize_task(env)
    self.turn_on_bluetooth_task = system.SystemBluetoothTurnOn(
        params={"on_or_off": "on"}
    )
    self.turn_on_bluetooth_task.initialize_task(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    wifi_score = self.turn_off_wifi_task.is_successful(env)
    bluetooth_score = self.turn_on_bluetooth_task.is_successful(env)
    return (wifi_score + bluetooth_score) / 2.0

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    self.turn_on_bluetooth_task.tear_down(env)
    self.turn_off_wifi_task.tear_down(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {}


==> anc/code/android_world/task_evals/composite/system_composite_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock
from absl.testing import absltest
from android_world.env import interface
from android_world.task_evals.composite import system
from android_world.task_evals.single import system as single_system
from android_world.utils import app_snapshot
from android_world.utils import fake_adb_responses


class TurnOnWifiAndOpenAppTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(app_snapshot, "restore_snapshot").start()
    )

  def test_generate_random_params(self):
    params = system.TurnOnWifiAndOpenApp.generate_random_params()

    self.assertIn(
        params["app_name"], single_system._APP_NAME_TO_PACKAGE_NAME.keys()
    )

  def test_is_successful_returns_0_if_wifi_off_and_incorrect_app_is_open(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = system.TurnOnWifiAndOpenApp({"app_name": "clock"})
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.side_effect = [
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=False),
        fake_adb_responses.create_get_activity_response(
            "com.google.android.apps.maps/.Inbox"
        ),
    ]

    self.assertEqual(eval_task.is_successful(env), 0)

  def test_is_successful_returns_0_5_if_wifi_is_off(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = system.TurnOnWifiAndOpenApp({"app_name": "settings"})
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.side_effect = [
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=False),
        fake_adb_responses.create_get_activity_response(
            "com.android.settings/com.android.settings.Settings"
        ),
    ]

    self.assertEqual(eval_task.is_successful(env), 0.5)

  def test_is_successful_returns_0_5_if_incorrect_app_is_open(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = system.TurnOnWifiAndOpenApp({"app_name": "settings"})
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.side_effect = [
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=True),
        fake_adb_responses.create_get_activity_response(
            "com.google.page1/.Page1"
        ),
    ]

    self.assertEqual(eval_task.is_successful(env), 0.5)

  def test_is_successful_returns_1_if_wifi_is_on_and_app_is_open(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = system.TurnOnWifiAndOpenApp({"app_name": "settings"})
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.side_effect = [
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=True),
        fake_adb_responses.create_get_activity_response(
            "com.android.settings/com.android.settings.Settings"
        ),
    ]

    self.assertEqual(eval_task.is_successful(env), 1.0)


class TurnOffWifiAndTurnOnBluetoothTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(app_snapshot, "restore_snapshot")
    )

  def test_is_successful_returns_0_if_wifi_is_on_and_bluetooth_is_off(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = system.TurnOffWifiAndTurnOnBluetooth({})
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.side_effect = [
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=True),
        fake_adb_responses.create_get_bluetooth_enabled_response(
            is_enabled=False
        ),
    ]
    self.assertEqual(eval_task.is_successful(env), 0.0)

  def test_is_successful_returns_0_5_if_wifi_is_off_and_bluetooth_is_on(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = system.TurnOffWifiAndTurnOnBluetooth({})
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.side_effect = [
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=True),
        fake_adb_responses.create_get_bluetooth_enabled_response(
            is_enabled=True
        ),
    ]
    self.assertEqual(eval_task.is_successful(env), 0.5)

  def test_is_successful_returns_0_5_if_wifi_is_on_and_bluetooth_is_off(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = system.TurnOffWifiAndTurnOnBluetooth({})
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.side_effect = [
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=False),
        fake_adb_responses.create_get_bluetooth_enabled_response(
            is_enabled=False
        ),
    ]
    self.assertEqual(eval_task.is_successful(env), 0.5)

  def test_is_successful_returns_1_if_wifi_is_off_and_bluetooth_is_on(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = system.TurnOffWifiAndTurnOnBluetooth({})
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.side_effect = [
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=False),
        fake_adb_responses.create_get_bluetooth_enabled_response(
            is_enabled=True
        ),
    ]
    self.assertEqual(eval_task.is_successful(env), 1.0)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/information_retrieval/activity_app_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for Open Tracks sports activity tracker.

App available at github.com/OpenTracksApp/OpenTracks.
"""

import datetime
import random
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals.information_retrieval import calendar_utils
from android_world.task_evals.information_retrieval import datetime_utils as datetime_utils_ir
from android_world.task_evals.information_retrieval import proto_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.utils import datetime_utils

_PRIMARY_KEY = '_id'
_TABLE = 'tracks'
_DB_PATH = '/data/data/de.dennisguse.opentracks/databases/database.db'
_APP_NAME = 'activity tracker'

_MILES_TO_METERS = 1609.34


def setup_task_state(
    relevant_state: state_pb2.SportsActivityApp,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
    env: interface.AsyncEnv,
) -> None:
  clear_db(env)
  activities = []
  for activity in relevant_state.sports_activities:
    activities.append(_create_activity_from_proto(activity))
  activities += _generate_random_activities(20, exclusion_conditions)
  random.shuffle(activities)
  _add_activities(activities, env)


def _distance_rounding_error_conversion(value: float) -> float:
  # OpenTracks stores distance in meters but displays in miles or feet.
  # To make sure that we don't lose too much precision in the conversion,
  # we first convert to miles, rounded to 2 decimal places (which is what is
  # displayed in the app) then back to rounded meters and set that value
  # both in the proto and for the app.
  return round(round(value * (1.0 / _MILES_TO_METERS), 2) * _MILES_TO_METERS)


def _create_activity_from_proto(
    activity: state_pb2.SportsActivity,
) -> sqlite_schema_utils.SportsActivity:
  """Creates a SportsActivity object from a state_pb2.SportsActivity proto."""
  start_unix_ts = (
      calendar_utils.convert_datetime_to_unix_ts(
          activity.start_date, activity.start_time
      )
      * 1000
  )

  total_distance = _distance_rounding_error_conversion(
      float(activity.total_distance)
  )
  activity.total_distance = str(total_distance)
  # Duration is in minutes, we need time to be in milliseconds.
  stop_unix_ts = start_unix_ts + int(float(activity.duration) * 60 * 1000)
  total_time = stop_unix_ts - start_unix_ts
  description = activity.description if activity.HasField('description') else ''
  category = activity.category if activity.HasField('category') else ''
  avg_speed = float(activity.total_distance) / (
      (stop_unix_ts - start_unix_ts) * 1000
  )
  return sqlite_schema_utils.SportsActivity(
      name=activity.name,
      category=category,
      activity_type=category,
      description=description,
      totaldistance=float(activity.total_distance),
      starttime=start_unix_ts,
      stoptime=stop_unix_ts,
      totaltime=total_time,
      movingtime=total_time,
      avgspeed=avg_speed,
      avgmovingspeed=avg_speed,
      elevationgain=(
          int(activity.elevation_gain)
          if activity.HasField('elevation_gain')
          else 0
      ),
      elevationloss=(
          int(activity.elevation_loss)
          if activity.HasField('elevation_loss')
          else 0
      ),
  )


def clear_db(env: interface.AsyncEnv) -> None:
  """Clears the task database."""
  sqlite_utils.delete_all_rows_from_table(_TABLE, _DB_PATH, env, _APP_NAME)
  adb_utils.close_app(_APP_NAME, env.controller)  # Register changes.


def _add_activities(
    rows: list[sqlite_schema_utils.SportsActivity],
    env: interface.AsyncEnv,
) -> None:
  sqlite_utils.insert_rows_to_remote_db(
      rows,
      _PRIMARY_KEY,
      _TABLE,
      _DB_PATH,
      _APP_NAME,
      env,
  )


def list_rows(
    env: interface.AsyncEnv,
) -> list[sqlite_schema_utils.SportsActivity]:
  return sqlite_utils.get_rows_from_remote_device(
      _TABLE,
      _DB_PATH,
      sqlite_schema_utils.SportsActivity,
      env,
  )


def _generate_random_activities(
    num_activities: int,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
) -> list[sqlite_schema_utils.Task]:
  """Generates random tasks with the given exclusion conditions."""
  return sqlite_schema_utils.get_random_items(
      num_activities,
      generate_item_fn=_generate_random_activity,
      filter_fn=lambda x: _check_activity_conditions(x, exclusion_conditions),
  )


def _generate_random_activity():
  """Generates a single random sqlite_schema_utils.SportsActivity object."""
  new_activity = state_pb2.SportsActivity()
  new_activity.category = random.choice(
      list(_CATEGORY_TO_ACTIVITY_NAMES.keys())
  )
  new_activity.name = random.choice(
      _CATEGORY_TO_ACTIVITY_NAMES[new_activity.category]
  )
  # Make sure that the start date is in the past
  random_start_datetime = datetime_utils.generate_random_datetime(
      window_center=device_constants.DT - datetime.timedelta(days=7)
  )
  new_activity.start_date = random_start_datetime.date().strftime(
      datetime_utils_ir.DATE_FORMAT
  )
  new_activity.start_time = random_start_datetime.time().strftime('%H:%M')

  random_duration = datetime.timedelta(minutes=random.randrange(1, 60 * 5))
  new_activity.duration = '{}'.format(int(random_duration.seconds / 60))
  new_activity.total_distance = str(random.randint(0, 20000))
  new_activity.elevation_gain = str(random.randint(0, 500))
  new_activity.elevation_loss = str(random.randint(0, 500))
  return _create_activity_from_proto(new_activity)


def _check_activity_conditions(
    activity: sqlite_schema_utils.SportsActivity,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
) -> bool:
  """Evaluates the specified task against a set of exclusion conditions.

  A activity is considered eligible if it does not satisfy all of the conditions
  specified in the exclusion_conditions list. Each condition is checked against
  various fields of the activity. The activity is eligible if not all of these
  conditions are met, ensuring it doesn't fall under any exclusion criteria
  defined.

  Args:
    activity: The activity to check.
    exclusion_conditions: All the conditions the activity will be checked
      against, if they are all met, this activity should be excluded and does
      not meet the conditions.

  Returns:
    A bool, True if the activity does not meet all of the exclusion conditions,
    False otherwise.
  """
  if not exclusion_conditions:
    return True
  # Keeps track of whether an exclusion condition is met.
  all_conditions_met = True
  for condition in exclusion_conditions:
    if condition.field == 'start_date':
      condition_value = datetime_utils_ir.get_date(condition.value)
      start_datetime = datetime_utils.timestamp_to_localized_datetime(
          int(activity.starttime / 1000)
      )

      all_conditions_met = all_conditions_met and proto_utils.compare(
          start_datetime.date(), condition.operation, condition_value
      )
    elif condition.field == 'category':
      all_conditions_met = all_conditions_met and proto_utils.compare(
          activity.category.lower(),
          condition.operation,
          condition.value.lower(),
      )
    elif condition.field == 'total_distance':
      all_conditions_met = all_conditions_met and proto_utils.compare(
          activity.totaldistance,
          condition.operation,
          float(_distance_rounding_error_conversion(float(condition.value))),
      )

  return not all_conditions_met


_CATEGORY_TO_ACTIVITY_NAMES = {
    'biking': [
        'Scenic Cycling',
        'Bike Tour',
        'Trail Ride',
        'Bicycle Adventure',
        'Pedal Excursion',
        'Cycle Trip',
        'Off-road Cycling',
        'Mountain Biking',
        'Road Cycling',
        'Bike Expedition',
    ],
    'running': [
        'Trail Run',
        'Road Run',
        'Jogging',
        'Running Adventure',
        'Sprint Session',
        'Trail Jog',
        'Long Distance Run',
        'Morning Run',
        'Evening Run',
        'Running Challenge',
    ],
    'hiking': [
        'Trail Hike',
        'Mountain Trek',
        'Hiking Excursion',
        'Nature Walk',
        'Outdoor Hike',
        'Scenic Hike',
        'Mountain Hike',
        'Wilderness Hike',
        'Hill Walk',
        'Nature Hike',
    ],
    'swimming': [
        'Pool Swim',
        'Open Water Swim',
        'Swim Workout',
        'Swim Session',
        'Swimming Adventure',
        'Lap Swim',
        'Swim Training',
        'Water Exercise',
        'Swimming Excursion',
        'Swim Challenge',
    ],
    'walking': [
        'Neighborhood Walk',
        'Evening Stroll',
        'Morning Walk',
        'Urban Walk',
        'Nature Walk',
        'City Stroll',
        'Trail Walk',
        'Casual Walk',
        'Power Walk',
        'Brisk Walk',
    ],
    'skiing': [
        'Ski Trip',
        'Slope Session',
        'Alpine Skiing',
        'Downhill Skiing',
        'Cross-country Skiing',
        'Backcountry Skiing',
        'Powder Day',
        'Snow Adventure',
        'Winter Skiing',
        'Ski Expedition',
    ],
    'snowboarding': [
        'Snowboard Trip',
        'Freestyle Session',
        'Slope Riding',
        'Snowboard Adventure',
        'Snowboarding Excursion',
        'Powder Ride',
        'Mountain Snowboarding',
        'Backcountry Snowboarding',
        'Snowboard Challenge',
        'Snowboard Trek',
    ],
    'kayaking': [
        'Kayak Tour',
        'Paddling Adventure',
        'Kayak Excursion',
        'River Paddle',
        'Lake Kayaking',
        'Sea Kayaking',
        'Kayak Expedition',
        'Waterway Paddle',
        'Kayak Journey',
        'Paddle Outing',
    ],
    'rowing': [
        'Rowing Adventure',
        'Crew Session',
        'Lake Rowing',
        'River Rowing',
        'Rowing Excursion',
        'Rowing Challenge',
        'Rowing Workout',
        'Rowing Trek',
        'Rowing Expedition',
        'Sculling Session',
    ],
    'sailing': [
        'Sailing Trip',
        'Sailing Adventure',
        'Sailboat Ride',
        'Boat Tour',
        'Yacht Sailing',
        'Sailing Excursion',
        'Nautical Adventure',
        'Sailing Expedition',
        'Windward Sailing',
        'Sailboat Expedition',
    ],
    'skateboarding': [
        'Skateboard Session',
        'Urban Skate',
        'Skatepark Session',
        'Skateboard Adventure',
        'Street Skateboarding',
        'Skateboarding Excursion',
        'Skateboard Trek',
        'Skateboard Ride',
        'Skateboard Challenge',
        'Skateboard Exploration',
    ],
    'surfing': [
        'Surf Session',
        'Beach Surfing',
        'Wave Riding',
        'Surfing Adventure',
        'Surfing Excursion',
        'Surfboard Session',
        'Surfing Challenge',
        'Surf Trek',
        'Surfing Expedition',
        'Wave Exploration',
    ],
    'climbing': [
        'Rock Climbing',
        'Indoor Climbing',
        'Bouldering',
        'Climbing Adventure',
        'Climbing Excursion',
        'Crag Climbing',
        'Mountain Climbing',
        'Rock Climbing Challenge',
        'Climbing Session',
        'Climbing Expedition',
    ],
    'mountain biking': [
        'Mountain Bike Ride',
        'Trail Biking',
        'MTB Adventure',
        'Mountain Biking Excursion',
        'Off-road Biking',
        'Dirt Biking',
        'Mountain Bike Expedition',
        'Singletrack Session',
        'MTB Trek',
        'Trail Riding',
    ],
    'road biking': [
        'Road Bike Ride',
        'Cycling Adventure',
        'Road Cycling',
        'Long Distance Ride',
        'Bike Touring',
        'Road Bike Session',
        'Countryside Cycling',
        'City Cycling',
        'Bike Commute',
        'Road Riding',
    ],
    'trail running': [
        'Trail Run',
        'Off-road Running',
        'Trail Jog',
        'Trail Running Adventure',
        'Trail Run Session',
        'Trail Running Challenge',
        'Long Distance Trail Run',
        'Trail Run Expedition',
        'Trail Running Trek',
        'Off-road Run',
    ],
    'trail hiking': [
        'Trail Hike',
        'Hiking Adventure',
        'Nature Hike',
        'Mountain Trail Hike',
        'Scenic Hiking',
        'Trail Trek',
        'Trail Walking',
        'Off-road Hike',
        'Trail Hiking Excursion',
        'Hiking Expedition',
    ],
    'cycling': [
        'Scenic Cycling',
        'Bike Tour',
        'Trail Ride',
        'Bicycle Adventure',
        'Pedal Excursion',
        'Cycle Trip',
        'Off-road Cycling',
        'Mountain Biking',
        'Road Cycling',
        'Bike Expedition',
    ],
    'paddling': [
        'Boat Tour',
        'Paddle Adventure',
        'River Paddle',
        'Lake Paddling',
        'Sea Paddling',
        'Boating Expedition',
        'Waterway Paddle',
        'Paddle Journey',
        'Paddle Outing',
        'Canoeing Adventure',
    ],
}


==> anc/code/android_world/task_evals/information_retrieval/activity_app_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from absl.testing import absltest
from absl.testing import parameterized
from android_world.task_evals.information_retrieval import activity_app_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2


class ActivityAppUtilsTest(parameterized.TestCase):

  @parameterized.parameters([
      (
          state_pb2.SportsActivity(
              start_date='October 15 2023',
              start_time='12:30',
              category='running',
              name='Morning Run',
              total_distance='10000',
              duration='60',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 15 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          False,
      ),
      (
          state_pb2.SportsActivity(
              start_date='October 15 2023',
              start_time='12:30',
              category='running',
              name='Morning Run',
              total_distance='10000',
              duration='60',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 22 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          True,
      ),
      (
          state_pb2.SportsActivity(
              start_date='October 15 2023',
              start_time='12:30',
              category='running',
              name='Morning Run',
              total_distance='10000',
              duration='60',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='category',
                  value='running',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          False,
      ),
      (
          state_pb2.SportsActivity(
              start_date='October 22 2023',
              start_time='12:30',
              category='running',
              name='Morning Run',
              total_distance='10000',
              duration='60',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 22 2023',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN,
              ),
              task_pb2.ExclusionCondition(
                  field='category',
                  value='running',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          True,
      ),
      (
          state_pb2.SportsActivity(
              start_date='October 22 2023',
              start_time='12:30',
              category='running',
              name='Morning Run',
              total_distance='10000',
              duration='60',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='total_distance',
                  value='10000',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
              ),
          ],
          False,
      ),
  ])
  def test_check_task_conditions(
      self,
      activity_proto: state_pb2.SportsActivity,
      exclusion_conditions: list[task_pb2.ExclusionCondition],
      expected_value: bool,
  ):
    activity = activity_app_utils._create_activity_from_proto(activity_proto)
    self.assertEqual(
        activity_app_utils._check_activity_conditions(
            activity, exclusion_conditions
        ),
        expected_value,
    )


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/information_retrieval/calendar_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Information Retrieval utils for Simple Calendar Pro."""

import datetime
import random
import zoneinfo
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals.information_retrieval import datetime_utils as datetime_utils_ir
from android_world.task_evals.information_retrieval import proto_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2
from android_world.task_evals.single.calendar import calendar_utils as utils
from android_world.task_evals.single.calendar import events_generator
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.utils import datetime_utils

TIME_FORMAT = '%H:%M'
DEFAULT_DURATION_S = 1800  # 30 minutes


def parse_duration(duration: str) -> int:
  """Converts a duration string into a seconds integer.

  Handles the following formats:
    %dh,%d hour(s), %dm, %d minutes

  This is not very robust and assumes the inputs are correctly formatted.
  Args:
    duration: The duration string to convert.

  Returns:
    int: The number of seconds corresponding to the input duration.
  """
  if 'h' in duration:
    return int(3600 * float(duration[: duration.find('h')].strip()))
  if 'm' in duration:
    return 60 * int(duration[: duration.find('m')].strip())

  raise ValueError(f'Invalid duration: {duration}')


def create_event_from_proto(
    event: state_pb2.Event,
) -> sqlite_schema_utils.CalendarEvent:
  """Creates an Event object from a state_pb2.Event proto."""
  start_unix_ts = convert_datetime_to_unix_ts(
      event.start_date, event.start_time
  )
  duration = DEFAULT_DURATION_S
  if event.HasField('duration'):
    duration = parse_duration(event.duration)
  end_ts = start_unix_ts + duration
  return sqlite_schema_utils.CalendarEvent(
      start_ts=start_unix_ts,
      end_ts=end_ts,
      title=event.title,
      location=event.location,
      description=event.description,
  )


def convert_str_to_datetime(
    date_str: str, time_str: str, tzinfo: zoneinfo.ZoneInfo | None = None
) -> datetime.datetime:
  """Converts a date string and a time string to a datetime.

  Handles the following formats for date_str:
    <month name> <day> <year>

  Handles the following formats for time_str:
    <24 hour format>:<minute> : e.g. 10:30, 15:00
    <12 hour format>:<minute><pm/am>: e.g. 10:30am, 10:00pm
    <12 hour format><pm/am> : e.g. 10am, 10pm

  Args:
    date_str: The date string to convert.
    time_str: The time string to convert.
    tzinfo: The timezone to use. If None, uses the default timezone.

  Returns:
    The datetime corresponding to the input date string.
  """
  dt = datetime_utils_ir.get_date(date_str)

  if dt is None:
    dt = datetime.date.fromtimestamp(device_constants.DT.timestamp())
  time_dt = datetime.time(hour=0)
  if time_str:
    time_dt = datetime_utils_ir.parse_time(time_str)
  hour = time_dt.hour
  minute = time_dt.minute

  localized_dt = datetime.datetime(
      dt.year,
      dt.month,
      dt.day,
      hour,
      minute,
      tzinfo=tzinfo if tzinfo else zoneinfo.ZoneInfo(device_constants.TIMEZONE),
  )
  return localized_dt


def convert_datetime_to_unix_ts(date_str: str, time_str: str) -> int:
  """Converts a date string and a time string to a datetime.

  See convert_str_to_datetime for supported string formats.

  Args:
    date_str: The date string to convert.
    time_str: The time string to convert.

  Returns:
    The UNIX timestamp corresponding to the input date and time strings.
  """
  return int(convert_str_to_datetime(date_str, time_str).timestamp())


def setup_task_state(
    relevant_state: state_pb2.Calendar,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
    env: interface.AsyncEnv,
) -> None:
  """Initializes the calendar app with initial state + other random events.

  This is specifically for information retrieval tasks. Other tasks
  should be initialized using SQLiteApp.

  Args:
    relevant_state: The initial, required Calendar state to set up the app with.
    exclusion_conditions: A list of conditions that constrain the extra random
      events.
    env: The android environment instance.
  """
  utils.clear_calendar_db(env)
  events = []
  for event in relevant_state.events:
    events.append(create_event_from_proto(event))
  events += [generate_random_event(exclusion_conditions) for _ in range(75)]
  random.shuffle(events)
  utils.add_events(events, env)


def generate_random_event(
    exclusion_conditions: list[task_pb2.ExclusionCondition],
    max_retries: int = 100,
) -> sqlite_schema_utils.CalendarEvent:
  """Generates a random event with the given exclusion conditions."""
  attempt = 0
  while attempt < max_retries:
    event = state_pb2.Event()
    random_datetime = datetime_utils.generate_random_datetime(
        window_size=datetime.timedelta(days=30)
    )
    event.start_date = random_datetime.date().strftime(
        datetime_utils_ir.DATE_FORMAT
    )
    event.start_time = random_datetime.time().strftime(TIME_FORMAT)
    random_duration = random.choice([15, 30, 45, 60])
    event.duration = '{} m'.format(random_duration)
    event.title = events_generator.generate_event_title()
    event.description = events_generator.generate_event_description()
    if check_event_conditions(event, exclusion_conditions):
      start_ts = int(random_datetime.timestamp())
      end_ts = start_ts + random_duration * 60
      return sqlite_schema_utils.CalendarEvent(
          start_ts=start_ts,
          end_ts=end_ts,
          title=event.title,
          description=event.description,
      )
    attempt += 1
  raise ValueError(
      'Failed to create a random event that meets the exclusion conditions'
  )


def check_event_conditions(
    event: state_pb2.Event,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
) -> bool:
  """Evaluates the specified event against a set of exclusion conditions.

  An event is considered eligible if it does not satisfy all of the conditions
  specified in the exclusion_conditions list. Each condition is checked against
  various fields of the event such as start date, start time, and title. The
  event is eligible if not all of these conditions are met, ensuring it doesn't
  fall under any exclusion criteria defined.

  Args:
    event: The event to check
    exclusion_conditions: All the conditions the event will be checked against,
      if they are all met, this event should be excluded and does not meet the
      conditions.

  Returns:
    A bool, True if the event does not meet all of the exclusion conditions,
    False
      otherwise.
  """
  if not exclusion_conditions:
    return True
  # Keeps track of whether an exclusion condition is met.
  all_conditions_met = True

  # If both start_date and start_time are specified in the exclusion conditions
  # as exact matches, use them together as a single datetime.
  fields_to_conditions = {
      condition.field: condition
      for condition in exclusion_conditions
      if condition.operation == task_pb2.ExclusionCondition.Operation.EQUAL_TO
  }
  if (
      'start_date' in fields_to_conditions.keys()
      and 'start_time' in fields_to_conditions.keys()
  ):
    condition_date = datetime_utils_ir.get_date(
        fields_to_conditions['start_date'].value
    )
    condition_time = datetime_utils_ir.parse_time(
        fields_to_conditions['start_time'].value
    )
    condition_datetime = datetime.datetime.combine(
        condition_date, condition_time
    )
  else:
    condition_datetime = None
  for condition in exclusion_conditions:
    start_date = datetime_utils_ir.get_date(event.start_date)
    start_time = datetime.datetime.strptime(
        event.start_time, TIME_FORMAT
    ).time()
    start_datetime = datetime.datetime.combine(start_date, start_time)
    end_datetime = start_datetime + datetime.timedelta(
        seconds=parse_duration(event.duration)
    )
    if condition.field == 'start_date':
      condition_value = (
          condition_datetime
          if condition_datetime
          else datetime_utils_ir.get_date(condition.value)
      )
      event_start_value = start_datetime if condition_datetime else start_date
      event_end_value = (
          end_datetime if condition_datetime else end_datetime.date()
      )

      if condition.operation == task_pb2.ExclusionCondition.Operation.EQUAL_TO:

        # Checks that no date between start and end overlaps with the
        # condition value.
        overlaps = proto_utils.compare(
            event_start_value,
            task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO,
            condition_value,
        ) and proto_utils.compare(
            event_end_value,
            task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
            condition_value,
        )
      else:
        # Checks if the whole span of the event meets the exclusion condition in
        # case the event spans multiple days.
        overlaps = proto_utils.compare(
            event_start_value,
            condition.operation,
            condition_value,
        ) or proto_utils.compare(
            event_end_value,
            condition.operation,
            condition_value,
        )
      all_conditions_met = all_conditions_met and overlaps

    elif condition.field == 'start_time':
      condition_value = (
          condition_datetime
          if condition_datetime
          else datetime_utils_ir.parse_time(condition.value)
      )
      event_start_value = start_datetime if condition_datetime else start_time
      event_end_value = (
          end_datetime if condition_datetime else end_datetime.time()
      )

      if condition.operation == task_pb2.ExclusionCondition.Operation.EQUAL_TO:
        # Checks that no time between start and end time overlaps with the
        # condition value.
        overlaps = proto_utils.compare(
            event_start_value,
            task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO,
            condition_value,
        ) and proto_utils.compare(
            event_end_value,
            task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
            condition_value,
        )

      else:
        # Checks if the whole span of the event meets the exclusion condition.
        overlaps = proto_utils.compare(
            event_start_value,
            condition.operation,
            condition_value,
        ) or proto_utils.compare(
            event_end_value,
            condition.operation,
            condition_value,
        )
      all_conditions_met = all_conditions_met and overlaps

    elif condition.field == 'title':
      all_conditions_met = all_conditions_met and proto_utils.compare(
          event.title.lower(), condition.operation, condition.value.lower()
      )

  return not all_conditions_met


==> anc/code/android_world/task_evals/information_retrieval/datetime_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Information Retrieval utils for datetime."""

import datetime
import random
from android_world.env import device_constants

DATE_FORMAT = '%B %d %Y'


def get_date(date_str: str) -> datetime.date:
  return datetime.datetime.strptime(date_str, DATE_FORMAT).date()


def _generate_nl_date_options(date_str: str) -> list[str]:
  """Lists all options for a natural language way of expressing date.

  Possible options include:
    - today, tomorrow, yesterday if they apply
    - <day of week> if the day is within a week in the future or in the past.
    - 'this <day of week>' if the day is within a week in the future.
    - 'the <day of week> after next' if it applies.
    - <month name> <day>
    - <month name> <day> <year>

  Args:
    date_str: The date to rephrase in a natural language formats.

  Returns:
    A list of strings representing the date in a natural way.
  """
  date = get_date(date_str)
  options = [date.strftime('%B %d'), date.strftime(DATE_FORMAT)]
  if date == device_constants.DT.date():
    options.append('today')
  if date == device_constants.DT.date() + datetime.timedelta(days=1):
    options.append('tomorrow')
  if date == device_constants.DT.date() - datetime.timedelta(days=1):
    options.append('yesterday')
  if date > device_constants.DT.date():
    day_name = date.strftime('%A')
    if date - device_constants.DT.date() <= datetime.timedelta(days=7):
      options.append(day_name)
      options.append('this {}'.format(day_name))
    elif date - device_constants.DT.date() <= datetime.timedelta(days=14):
      options.append('the {} after next'.format(day_name))
  if date < device_constants.DT.date():
    day_name = date.strftime('%A')
    if device_constants.DT.date() - date <= datetime.timedelta(days=7):
      options.append(day_name)
  return options


def generate_reworded_date(date_str: str) -> str:
  """Randomly generates a natural language way of expressing date.

  Uses the following options:
    - today, tomorrow, yesterday if they apply
    - <day of week> if the day is within a week in the future or in the past.
    - 'this <day of week>' if the day is within a week in the future.
    - 'the <day of week> after next' if it applies.
    - <month name> <day>
    - <month name> <day> <year>

  Args:
    date_str: The date to rephrase in a natural language format.

  Returns:
    A string representing the date in a natural way.
  """

  options = _generate_nl_date_options(date_str)
  return random.choice(options)


def parse_time(time_str: str) -> datetime.time:
  """Parse a time string into a datetime object using multiple formats.

  The following formats are handled:
    <24 hour format>:<minute> : e.g. 10:00, 15:00
    <12 hour format>:<minute><pm/am>: e.g. 10:00am, 10:00pm
    <12 hour format><pm/am> : e.g. 10am, 10pm

  Args:
    time_str: The string representation of the time.

  Returns:
    A datetime.time object representing the time.

  Raises:
    ValueError: If the time string does not match any of the expected formats.
  """
  time_formats = ('%H:%M', '%I:%M%p', '%I%p')
  for fmt in time_formats:
    try:
      dt = datetime.datetime.strptime(time_str, fmt)
      return datetime.time(hour=dt.hour, minute=dt.minute)
    except ValueError:
      pass
  raise ValueError(f"Time string '{time_str}' does not match any known format.")


==> anc/code/android_world/task_evals/information_retrieval/information_retrieval.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Evaluators for information retrieval tasks."""

import abc
from typing import Any
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.information_retrieval import activity_app_utils
from android_world.task_evals.information_retrieval import calendar_utils as calendar_utils_ir
from android_world.task_evals.information_retrieval import datetime_utils as datetime_utils_ir
from android_world.task_evals.information_retrieval import joplin_app_utils
from android_world.task_evals.information_retrieval import proto_utils
from android_world.task_evals.information_retrieval import task_app_utils
from android_world.task_evals.information_retrieval.proto import task_pb2
from android_world.task_evals.single.calendar import calendar_utils


class InformationRetrieval(task_eval.TaskEval, abc.ABC):
  """Task for information retrieval.

  Each information retrieval task is dynamically generated using the task
  parameters and success criteria are tailored to the specific requirements of
  the task. The class supports initializing tasks with app-specific states and
  handling conditional task logic based on the initial state's app context,
  particularly for apps like SimpleCalendarProApp.
  """

  template = ''
  complexity = 1
  schema = {}
  app_names = ()

  @property
  @abc.abstractmethod
  def task_template(self) -> task_pb2.Task:
    """The Task proto defining this Information Retrieval task."""

  @property
  def task(self) -> task_pb2.Task:
    return self._task

  def __init__(
      self,
      params: dict[str, Any],
  ):
    super().__init__(params)
    # Need to make a copy of the task template so that future runs aren't
    # affected.
    self._task = task_pb2.Task()
    self._task.CopyFrom(self.task_template)
    self.template = self.task.prompt
    self.complexity = self.task.complexity
    if self.task.relevant_state.state.HasField('calendar'):
      self.app_names = (self.task.relevant_state.state.calendar.app_name,)
    if self.task.relevant_state.state.HasField('tasks_app'):
      self.app_names = ('tasks',)
    if self.task.relevant_state.state.HasField('sports_activity_app'):
      self.app_names = ('open tracks sports tracker',)
    if self.task.relevant_state.state.HasField('notes_app'):
      self.app_names = ('joplin',)

  def initialize_task(
      self,
      env: interface.AsyncEnv,
  ) -> None:
    super().initialize_task(env)
    proto_utils.initialize_proto(self.task, self.params)
    _maybe_replace_date(self.params)
    if (
        self.task.relevant_state.state.HasField('calendar')
        and self.task.relevant_state.state.calendar.app_name
        == 'simple calendar pro'
    ):
      calendar_utils_ir.setup_task_state(
          self.task.relevant_state.state.calendar,
          list(self.task.relevant_state.exclusion_conditions),
          env,
      )
    if self.task.relevant_state.state.HasField('tasks_app'):
      task_app_utils.setup_task_state(
          self.task.relevant_state.state.tasks_app,
          list(self.task.relevant_state.exclusion_conditions),
          env,
      )
    if self.task.relevant_state.state.HasField('sports_activity_app'):
      activity_app_utils.setup_task_state(
          self.task.relevant_state.state.sports_activity_app,
          list(self.task.relevant_state.exclusion_conditions),
          env,
      )
    if self.task.relevant_state.state.HasField('notes_app'):
      joplin_app_utils.setup_task_state(
          self.task.relevant_state.state.notes_app,
          list(self.task.relevant_state.exclusion_conditions),
          env,
      )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    if not env.interaction_cache:
      return 0.0

    try:
      answers_are_equal = proto_utils.check_agent_answer(
          env.interaction_cache, self.task
      )
      return 1.0 if answers_are_equal else 0.0
    except ValueError:
      return 0.0

  def tear_down(self, env: interface.AsyncEnv) -> None:
    calendar_utils.clear_calendar_db(env)
    task_app_utils.clear_task_db(env)
    activity_app_utils.clear_db(env)
    joplin_app_utils.clear_dbs(env)
    super().tear_down(env)


def _maybe_replace_date(params: dict[str, Any]) -> None:
  """Maybe replaces date parameters with a natural language equivalent."""
  for param_name, param_value in params.items():
    if param_name == 'seed':
      continue
    try:
      if not param_value:
        continue
      params[param_name] = datetime_utils_ir.generate_reworded_date(param_value)
    except ValueError:
      pass  # Skip if there's no date parameter.


==> anc/code/android_world/task_evals/information_retrieval/information_retrieval_registry.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Information retrieval registry; it dynamically creates tasks.

Information retrieval tasks are defined in a textproto file. For each task in
the proto,
we dynamically create a new task with the name of the task in the class name.
"""

import os
import random
from typing import Any, Generic, Type, TypeVar
from android_world.task_evals.information_retrieval import information_retrieval
from android_world.task_evals.information_retrieval.proto import task_pb2
from google.protobuf import text_format

TaskType = TypeVar('TaskType', bound=information_retrieval.InformationRetrieval)


class InformationRetrievalRegistry(Generic[TaskType]):
  """Information retrieval registry; it dynamically creates tasks."""

  @property
  def registry(
      self,
  ) -> dict[str, TaskType]:
    return self._task_registry

  def _read_tasks(self) -> task_pb2.Tasks:
    proto = task_pb2.Tasks()
    script_dir = os.path.dirname(os.path.abspath(__file__))
    local_path = os.path.join(script_dir, 'proto', 'tasks.textproto')
    with open(local_path, 'r', encoding='utf-8') as f:
      textproto_content = f.read()
    text_format.Merge(textproto_content, proto)
    return proto

  def __init__(
      self,
      filename: str | None = None,
      task_type: Type[TaskType] = information_retrieval.InformationRetrieval,
  ):
    self._task_registry: dict[str, TaskType] = {}
    self.filename = filename
    self.task_type = task_type
    raw_tasks = self._read_tasks()
    for raw_task in raw_tasks.tasks:
      task_class = self._build_task_class(raw_task)
      self._task_registry[raw_task.name] = task_class

  def _build_task_class(
      self,
      task_proto: task_pb2.Task,
  ) -> TaskType:
    """Dynamically builds and returns a new subclass of InformationRetrieval.

    This function creates a subclass of InformationRetrieval from the task.

    Args:
      task_proto: The task proto defining the class to be created.

    Returns:
      A subclass of InformationRetrieval that is dynamically created.
    """

    @classmethod
    def generate_random_params(cls) -> dict[str, Any]:  # pylint:disable=unused-argument
      params = {}
      for task_param in task_proto.task_params:
        params[task_param.name] = random.choice(
            list(task_param.possible_values)
        )
      return params

    @property
    def task_template(self) -> task_pb2.Task:  # pylint:disable=unused-argument
      return task_proto

    return type(
        task_proto.name,
        (self.task_type,),
        {
            'generate_random_params': generate_random_params,
            'task_template': task_template,
        },
    )



==> anc/code/android_world/task_evals/information_retrieval/information_retrieval_registry_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from absl.testing import absltest
from android_world.task_evals.information_retrieval import information_retrieval_registry


class InformationRetrievalRegistryTest(absltest.TestCase):

  def test_read_in_tasks(self):
    tasks = information_retrieval_registry.InformationRetrievalRegistry(
    )._read_tasks()
    self.assertNotEmpty(list(tasks.tasks))
    for task in tasks.tasks:
      self.assertNotEmpty(task.name)
      self.assertNotEmpty(task.prompt)

  def test_registry(self):
    ir_registry = information_retrieval_registry.InformationRetrievalRegistry(
    )
    tasks = ir_registry._read_tasks()
    registry = ir_registry.registry
    for task in tasks.tasks:
      task_class = registry[task.name]
      self.assertIn(task.name, registry)
      self.assertEqual(task.name, task_class.__name__)
      self.assertEqual(
          task_class(task_class.generate_random_params()).task_template,
          task,
      )


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/information_retrieval/information_retrieval_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random
from unittest import mock
from absl.testing import absltest
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.information_retrieval import activity_app_utils
from android_world.task_evals.information_retrieval import calendar_utils
from android_world.task_evals.information_retrieval import information_retrieval
from android_world.task_evals.information_retrieval import task_app_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2

DEFAULT_TASK_TEMPLATE = task_pb2.Task(
    name="test_task",
    prompt="Test {prompt} for {start_date}",
    relevant_state=task_pb2.RelevantState(
        state=state_pb2.State(
            calendar=state_pb2.Calendar(
                app_name="simple calendar pro",
                events=[
                    state_pb2.Event(
                        start_date="{start_date}",
                        start_time="10am",
                        title="{title}",
                    )
                ],
            ),
            tasks_app=state_pb2.TasksApp(
                tasks_app_tasks=[
                    state_pb2.TasksAppTask(
                        completed_date="{completed_date}",
                        importance="{importance}",
                        title="Pay Rent",
                    )
                ]
            ),
            sports_activity_app=state_pb2.SportsActivityApp(
                sports_activities=[
                    state_pb2.SportsActivity(
                        start_date="{start_date}",
                        start_time="14:00",
                        category="{category}",
                        name="Morning run",
                    )
                ]
            ),
        ),
        exclusion_conditions=[
            task_pb2.ExclusionCondition(
                operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
                field="start_date",
                value="October 16 2023",
            ),
            task_pb2.ExclusionCondition(
                operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
                field="completed_date",
                value="October 15 2023",
            ),
            task_pb2.ExclusionCondition(
                operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
                field="category",
                value="biking",
            ),
        ],
    ),
    task_params=[
        task_pb2.TaskParams(name="prompt", possible_values=["perform {task}"]),
        task_pb2.TaskParams(
            name="start_date", possible_values=["October 15 2023"]
        ),
        task_pb2.TaskParams(name="title", possible_values=["test title"]),
        task_pb2.TaskParams(
            name="completed_date", possible_values=["October 16 2023"]
        ),
        task_pb2.TaskParams(name="importance", possible_values=["0"]),
        task_pb2.TaskParams(name="category", possible_values=["running"]),
        task_pb2.TaskParams(name="task", possible_values=["task"]),
    ],
    success_criteria=task_pb2.SuccessCriteria(
        expectations=[
            task_pb2.Expectation(
                field_transformation=task_pb2.FieldTransformation(
                    field_name="title",
                ),
                match_type=task_pb2.Expectation.MatchType.STRING_MATCH,
            ),
        ]
    ),
)


class InformationRetrievalTaskForTest(
    information_retrieval.InformationRetrieval
):

  @classmethod
  def generate_random_params(cls):
    return {
        "prompt": "perform {task}",
        "start_date": "October 15 2023",
        "title": "test title",
        "importance": "0",
        "completed_date": "October 16 2023",
        "category": "running",
        "task": "task",
    }

  def __init__(
      self,
      params: dict[str, str],
      template: task_pb2.Task = DEFAULT_TASK_TEMPLATE,
  ):
    self._task_template = template
    super().__init__(params)

  @property
  def task_template(self) -> task_pb2.Task:
    return self._task_template


class InformationRetrievalTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_env = mock.create_autospec(interface.AsyncEnv)
    self.params = {"task_name": "test_task"}
    self.mock_task = InformationRetrievalTaskForTest(
        InformationRetrievalTaskForTest.generate_random_params()
    )
    self.mock_initialize_task = mock.patch.object(
        task_eval.TaskEval, "initialize_task"
    ).start()
    self.mock_is_successful = mock.patch.object(
        task_eval.TaskEval, "is_successful"
    ).start()
    self.mock_initialize_calendar_app = mock.patch.object(
        calendar_utils, "setup_task_state"
    ).start()
    self.mock_initialize_tasks_app = mock.patch.object(
        task_app_utils, "setup_task_state"
    ).start()
    self.mock_initialize_sports_app = mock.patch.object(
        activity_app_utils, "setup_task_state"
    ).start()

  @mock.patch.object(random, "choice")
  def test_initialize_task(self, mock_choice):
    mock_choice.return_value = "today"
    expected_task = task_pb2.Task(
        name="test_task",
        prompt="Test {prompt} for {start_date}",
        relevant_state=task_pb2.RelevantState(
            state=state_pb2.State(
                calendar=state_pb2.Calendar(
                    app_name="simple calendar pro",
                    events=[
                        state_pb2.Event(
                            start_date="October 15 2023",
                            start_time="10am",
                            title="test title",
                        )
                    ],
                ),
                tasks_app=state_pb2.TasksApp(
                    tasks_app_tasks=[
                        state_pb2.TasksAppTask(
                            completed_date="October 16 2023",
                            importance="0",
                            title="Pay Rent",
                        )
                    ]
                ),
                sports_activity_app=state_pb2.SportsActivityApp(
                    sports_activities=[
                        state_pb2.SportsActivity(
                            start_date="October 15 2023",
                            start_time="14:00",
                            category="running",
                            name="Morning run",
                        )
                    ]
                ),
            ),
            exclusion_conditions=[
                task_pb2.ExclusionCondition(
                    operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
                    field="start_date",
                    value="October 16 2023",
                ),
                task_pb2.ExclusionCondition(
                    operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
                    field="completed_date",
                    value="October 15 2023",
                ),
                task_pb2.ExclusionCondition(
                    operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
                    field="category",
                    value="biking",
                ),
            ],
        ),
        task_params=[
            task_pb2.TaskParams(
                name="prompt", possible_values=["perform task"]
            ),
            task_pb2.TaskParams(
                name="start_date", possible_values=["October 15 2023"]
            ),
            task_pb2.TaskParams(name="title", possible_values=["test title"]),
            task_pb2.TaskParams(
                name="completed_date", possible_values=["October 16 2023"]
            ),
            task_pb2.TaskParams(name="importance", possible_values=["0"]),
            task_pb2.TaskParams(name="category", possible_values=["running"]),
            task_pb2.TaskParams(name="task", possible_values=["task"]),
        ],
        success_criteria=task_pb2.SuccessCriteria(
            expectations=[
                task_pb2.Expectation(
                    field_transformation=task_pb2.FieldTransformation(
                        field_name="title",
                    ),
                    match_type=task_pb2.Expectation.MatchType.STRING_MATCH,
                ),
            ]
        ),
    )

    self.mock_task.initialize_task(self.mock_env)
    self.mock_initialize_task.assert_called_once_with(self.mock_env)
    expected_exclusion_conditions = [
        task_pb2.ExclusionCondition(
            operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
            field="start_date",
            value="October 16 2023",
        ),
        task_pb2.ExclusionCondition(
            operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
            field="completed_date",
            value="October 15 2023",
        ),
        task_pb2.ExclusionCondition(
            operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
            field="category",
            value="biking",
        ),
    ]
    self.mock_initialize_calendar_app.assert_called_once_with(
        self.mock_task.task.relevant_state.state.calendar,
        expected_exclusion_conditions,
        self.mock_env,
    )
    self.mock_initialize_tasks_app.assert_called_once_with(
        self.mock_task.task.relevant_state.state.tasks_app,
        expected_exclusion_conditions,
        self.mock_env,
    )
    self.mock_initialize_sports_app.assert_called_once_with(
        self.mock_task.task.relevant_state.state.sports_activity_app,
        expected_exclusion_conditions,
        self.mock_env,
    )
    self.assertEqual(self.mock_task.task, expected_task)
    self.assertEqual(self.mock_task.goal, "Test perform task for today")

  def test_is_successful_string_match_succeeds(self):
    self.mock_task.initialize_task(self.mock_env)
    self.mock_env.interaction_cache = "Test title, Pay Rent"

    self.assertEqual(self.mock_task.is_successful(self.mock_env), 1.0)

  def test_is_successful_number_match_succeeds(self):
    new_template = task_pb2.Task()
    new_template.CopyFrom(self.mock_task.task_template)
    new_template.success_criteria.CopyFrom(
        task_pb2.SuccessCriteria(
            expectations=[
                task_pb2.Expectation(
                    field_transformation=task_pb2.FieldTransformation(
                        field_name="importance",
                    ),
                    match_type=task_pb2.Expectation.MatchType.NUMBER_MATCH,
                ),
            ]
        )
    )
    self.mock_task = InformationRetrievalTaskForTest(
        InformationRetrievalTaskForTest.generate_random_params(), new_template
    )
    self.mock_task.initialize_task(self.mock_env)
    self.mock_env.interaction_cache = "0"

    self.assertEqual(self.mock_task.is_successful(self.mock_env), 1.0)

  def test_is_successful_date_match_succeeds(self):
    new_template = task_pb2.Task()
    new_template.CopyFrom(self.mock_task.task_template)
    new_template.success_criteria.CopyFrom(
        task_pb2.SuccessCriteria(
            expectations=[
                task_pb2.Expectation(
                    field_transformation=task_pb2.FieldTransformation(
                        field_name="start_date",
                    ),
                    match_type=task_pb2.Expectation.MatchType.DATE_MATCH,
                ),
            ]
        )
    )
    self.mock_task = InformationRetrievalTaskForTest(
        InformationRetrievalTaskForTest.generate_random_params(), new_template
    )
    self.mock_task.initialize_task(self.mock_env)
    self.mock_env.interaction_cache = "October 15 2023, October 15 2023"

    self.assertEqual(self.mock_task.is_successful(self.mock_env), 1.0)

  def test_is_successful_time_match_succeeds(self):
    new_template = task_pb2.Task()
    new_template.CopyFrom(self.mock_task.task_template)
    new_template.success_criteria.CopyFrom(
        task_pb2.SuccessCriteria(
            expectations=[
                task_pb2.Expectation(
                    field_transformation=task_pb2.FieldTransformation(
                        field_name="start_time",
                    ),
                    match_type=task_pb2.Expectation.MatchType.TIME_MATCH,
                ),
            ]
        )
    )
    self.mock_task = InformationRetrievalTaskForTest(
        InformationRetrievalTaskForTest.generate_random_params(), new_template
    )
    self.mock_task.initialize_task(self.mock_env)
    self.mock_env.interaction_cache = "10:00, 14:00"

    self.assertEqual(self.mock_task.is_successful(self.mock_env), 1.0)

  def test_is_successful_datetime_match_succeeds(self):
    new_template = task_pb2.Task()
    new_template.CopyFrom(self.mock_task.task_template)
    new_template.success_criteria.CopyFrom(
        task_pb2.SuccessCriteria(
            expectations=[
                task_pb2.Expectation(
                    field_transformation=task_pb2.FieldTransformation(
                        field_name="start_date",
                    ),
                    match_type=task_pb2.Expectation.MatchType.DATE_MATCH,
                ),
                task_pb2.Expectation(
                    field_transformation=task_pb2.FieldTransformation(
                        field_name="start_time",
                    ),
                    match_type=task_pb2.Expectation.MatchType.TIME_MATCH,
                ),
            ]
        )
    )
    self.mock_task = InformationRetrievalTaskForTest(
        InformationRetrievalTaskForTest.generate_random_params(), new_template
    )
    self.mock_task.initialize_task(self.mock_env)
    self.mock_env.interaction_cache = (
        "October 15 2023 10:00, October 15 2023 14:00"
    )

    self.assertEqual(self.mock_task.is_successful(self.mock_env), 1.0)

  def test_is_successful_match_fails(self):
    new_template = task_pb2.Task()
    new_template.CopyFrom(self.mock_task.task_template)
    new_template.success_criteria.CopyFrom(
        task_pb2.SuccessCriteria(
            expectations=[
                task_pb2.Expectation(
                    field_transformation=task_pb2.FieldTransformation(
                        field_name="start_date",
                    ),
                    match_type=task_pb2.Expectation.MatchType.DATE_MATCH,
                ),
            ]
        )
    )
    self.mock_task = InformationRetrievalTaskForTest(
        InformationRetrievalTaskForTest.generate_random_params(), new_template
    )
    self.mock_task.initialize_task(self.mock_env)
    self.mock_env.interaction_cache = "October 15 2023, October 16 2023"

    self.assertEqual(self.mock_task.is_successful(self.mock_env), 0.0)

  def test_is_successful_empty_interaction_cache_fails(self):
    self.mock_env.interaction_cache = ""
    self.mock_task.initialize_task(self.mock_env)

    self.assertEqual(self.mock_task.is_successful(self.mock_env), 0.0)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/information_retrieval/ir_calendar_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random
from unittest import mock
from absl.testing import absltest
from absl.testing import parameterized
from android_world.task_evals.information_retrieval import calendar_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2
from android_world.task_evals.utils import sqlite_schema_utils


class TestTimestampToLocalDatetime(parameterized.TestCase):

  @parameterized.parameters([
      ('30m', 30 * 60),
      ('45 minutes', 45 * 60),
      ('45 mins', 45 * 60),
      ('1 hour', 3600),
      ('1.5 hours', 5400),
      ('2h', 3600 * 2),
  ])
  def test_parse_duration(self, duration_string: str, expected: int):
    result = calendar_utils.parse_duration(duration_string)
    self.assertEqual(result, expected)

  def test_convert_date_to_unix_ts(self):
    new_date = 'October 16 2023'
    new_time = '2pm'
    self.assertEqual(
        calendar_utils.convert_datetime_to_unix_ts(new_date, new_time),
        1697464800,
    )

  def test_create_event_from_proto(self):
    event = state_pb2.Event(
        start_date='October 15 2023',
        start_time='2:30pm',
        duration='30 minutes',
        description='Description',
        title='Meeting',
    )

    converted_event = calendar_utils.create_event_from_proto(event)
    expected_event = sqlite_schema_utils.CalendarEvent(
        start_ts=1697380200,  # October 15, 2023 14:30
        end_ts=1697382000,  # October 15, 2023, 15:00
        title='Meeting',
        description='Description',
    )
    self.assertEqual(converted_event, expected_event)

  @mock.patch.object(random, 'choice')
  @mock.patch.object(random, 'randrange')
  def test_generate_random_event(self, mock_randrange, mock_choice):
    expected_event = sqlite_schema_utils.CalendarEvent(
        start_ts=1697556840,  # October 17, 2023 15:34
        end_ts=1697558640,  # October 17, 2023, 16:04
        title='Call with Nick',
        description="We will organize Jess' birthday party.",
    )

    # 1st event mock calls:
    # Mock date will be 2 days after current date (= October 17, 15:34)
    date_call1 = 24 * 60 * 17
    duration_call1 = 30
    title_call1 = 'Meeting with'
    title_name_call1 = 'Dan'
    description_verb_call1 = 'discuss'
    description_object_call1 = 'annual budget'

    # 2nd event mock calls:
    date_call2 = 24 * 60 * 17
    duration_call2 = 30
    title_call2 = 'Call with'
    title_name_call2 = 'Nick'
    description_verb_call2 = 'organize'
    description_object_call2 = "Jess' birthday party"
    mock_randrange.side_effect = [date_call1, date_call2]
    mock_choice.side_effect = [
        duration_call1,
        title_call1,
        title_name_call1,
        description_verb_call1,
        description_object_call1,
        False,
        duration_call2,
        title_call2,
        title_name_call2,
        description_verb_call2,
        description_object_call2,
        False,
    ]

    exclusion_conditions = [
        task_pb2.ExclusionCondition(
            field='title',
            value=title_name_call1,
            operation=task_pb2.ExclusionCondition.Operation.CONTAINS,
        ),
    ]
    event = calendar_utils.generate_random_event(exclusion_conditions)
    self.assertEqual(event, expected_event)

  @parameterized.named_parameters(
      dict(
          testcase_name=(
              'multiple exclusion conditions: start_date exact match, event'
              ' time overlap - is excluded'
          ),
          event=state_pb2.Event(
              start_date='October 5 2023',
              start_time='12:30',
              duration='60m',
              title='test title',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 5 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='12:45',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          expected_value=False,
      ),
      dict(
          testcase_name=(
              'multiple exclusion conditions: start_date before exclusion'
              ' condition, event time overlap - not excluded'
          ),
          event=state_pb2.Event(
              start_date='October 4 2023',
              start_time='12:30',
              duration='60m',
              title='test title',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 5 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='12:45',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          expected_value=True,
      ),
      dict(
          testcase_name=(
              'multiple exclusion conditions: start_date and time no overlap -'
              ' not excluded'
          ),
          event=state_pb2.Event(
              start_date='October 6 2023',
              start_time='12:30',
              duration='48h',  # end date is October 8 2023
              title='test title',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 5 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='12:30',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          expected_value=True,
      ),
      dict(
          testcase_name=(
              'event overlaps start_date exclusion condition - excluded'
          ),
          event=state_pb2.Event(
              start_date='October 4 2023',
              start_time='12:30',
              duration='48h',  # end date is October 6 2023
              title='test title',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 5 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          expected_value=False,
      ),
      dict(
          testcase_name=(
              'event overlaps start_time exclusion condition with no excluded'
              ' start_date - excluded'
          ),
          event=state_pb2.Event(
              start_date='October 4 2023',
              start_time='12:30',
              duration='30m',
              title='test title',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='12:45',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          expected_value=False,
      ),
      dict(
          testcase_name=(
              'event overlaps start_date and start_time exclusion conditions -'
              ' excluded'
          ),
          event=state_pb2.Event(
              start_date='October 4 2023',
              start_time='12:30',
              duration='48h',  # end date is October 6 2023
              title='test title',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 5 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='12:45',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          expected_value=False,
      ),
      dict(
          testcase_name='equal_to exclusion condition not excluded',
          event=state_pb2.Event(
              start_date='October 15 2023',
              start_time='12:30',
              duration='60m',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 22 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          expected_value=True,
      ),
      dict(
          testcase_name='less_than exclusion condition is excluded',
          event=state_pb2.Event(
              start_date='October 15 2023',
              start_time='12:30',
              duration='60m',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 22 2023',
                  operation=task_pb2.ExclusionCondition.Operation.LESS_THAN,
              )
          ],
          expected_value=False,
      ),
      dict(
          testcase_name=(
              'multiple exclusion conditions: start_date less_than matches,'
              ' start_time does not match - not excluded'
          ),
          event=state_pb2.Event(
              start_date='October 15 2023',
              start_time='12:30',
              duration='60m',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 22 2023',
                  operation=task_pb2.ExclusionCondition.Operation.LESS_THAN,
              ),
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='14:00',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          expected_value=True,
      ),
      dict(
          testcase_name='contains exclusion condition is excluded',
          event=state_pb2.Event(
              start_date='October 15 2023',
              start_time='12:30',
              duration='60m',
              title='Meeting with John',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='title',
                  value='John',
                  operation=task_pb2.ExclusionCondition.Operation.CONTAINS,
              )
          ],
          expected_value=False,
      ),
      dict(
          testcase_name=(
              'multiple exclusion conditions: only one applies - not excluded'
          ),
          event=state_pb2.Event(
              start_date='October 22 2023',
              start_time='12:30',
              duration='60m',
              title='test title',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 22 2023',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN,
              ),
              task_pb2.ExclusionCondition(
                  field='title',
                  value='test title',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              ),
          ],
          expected_value=True,
      ),
      dict(
          testcase_name='single condition: EQUAL_TO start_date - excluded',
          event=state_pb2.Event(
              start_date='October 15 2023',
              start_time='12:30',
              duration='30m',
              location='Mountain View',
              title='Meeting',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 15 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          expected_value=False,
      ),
      dict(
          testcase_name='single condition: EQUAL_TO start_date - not excluded',
          event=state_pb2.Event(
              start_date='October 22 2023',
              start_time='12:30',
              duration='30m',
              location='Mountain View',
              title='Meeting',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 24 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          expected_value=True,
      ),
      dict(
          testcase_name='single condition: EQUAL_TO start_time - excluded',
          event=state_pb2.Event(
              start_date='October 22 2023',
              start_time='12:30',
              duration='30m',
              location='Mountain View',
              title='Meeting',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='12:30pm',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          expected_value=False,
      ),
      dict(
          testcase_name=(
              'multiple conditions: CONTAINS title met GREATER_THAN date not'
              ' met - not excluded'
          ),
          event=state_pb2.Event(
              start_date='October 22 2023',
              start_time='12:30',
              duration='30m',
              location='Mountain View',
              title='Meeting with David',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 24 2023',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN,
              ),
              task_pb2.ExclusionCondition(
                  field='title',
                  value='David',
                  operation=task_pb2.ExclusionCondition.Operation.CONTAINS,
              ),
          ],
          expected_value=True,
      ),
      dict(
          testcase_name='single condition: title contains - not excluded',
          event=state_pb2.Event(
              start_date='October 22 2023',
              start_time='12:30',
              duration='30m',
              location='Mountain View',
              title='Meeting with David',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='title',
                  value='Jane',
                  operation=task_pb2.ExclusionCondition.Operation.CONTAINS,
              )
          ],
          expected_value=True,
      ),
      dict(
          testcase_name=(
              'single condition: greater_than_or_equal_to start_date - excluded'
          ),
          event=state_pb2.Event(
              start_date='October 15 2023',
              start_time='12:30',
              duration='30m',
              location='Mountain View',
              title='Meeting',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 15 2023',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
              )
          ],
          expected_value=False,
      ),
      dict(
          testcase_name=(
              'single condition: GREATER_THAN_OR_EQUAL_TO start_date - not'
              ' excluded'
          ),
          event=state_pb2.Event(
              start_date='October 22 2023',
              start_time='12:30',
              duration='30m',
              location='Mountain View',
              title='Meeting',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 24 2023',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
              )
          ],
          expected_value=True,
      ),
      dict(
          testcase_name=(
              'single condition: LESS_THAN_OR_EQUAL_TO - not excluded'
          ),
          event=state_pb2.Event(
              start_date='October 22 2023',
              start_time='12:30',
              duration='30m',
              location='Mountain View',
              title='Meeting',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='12:00pm',
                  operation=task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO,
              )
          ],
          expected_value=True,
      ),
      dict(
          testcase_name=(
              'single condition: GREATER_THAN_OR_EQUAL_TO start_time - excluded'
          ),
          event=state_pb2.Event(
              start_date='October 22 2023',
              start_time='12:00',
              duration='30m',
              location='Mountain View',
              title='Meeting',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_time',
                  value='12:30pm',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
              )
          ],
          expected_value=False,
      ),
      dict(
          testcase_name=(
              'single condition: GREATER_THAN_OR_EQUAL_TO overlap at day'
              ' boundary - excluded'
          ),
          event=state_pb2.Event(
              start_date='October 21 2023',
              start_time='23:59',
              duration='1h',
              location='Mountain View',
              title='Meeting',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  field='start_date',
                  value='October 22 2023',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
              )
          ],
          expected_value=False,
      ),
      dict(
          testcase_name='multiple conditions: time range - not excluded',
          event=state_pb2.Event(
              start_date='October 18 2023',
              start_time='00:45',
              duration='15 m',
              description=(
                  'We will celebrate upcoming project milestones. Looking'
                  ' forward to productive discussions.'
              ),
              title='Call with HR',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
                  field='start_date',
                  value='October 27 2023',
              ),
              task_pb2.ExclusionCondition(
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
                  field='start_time',
                  value='11:00am',
              ),
              task_pb2.ExclusionCondition(
                  operation=task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO,
                  field='start_time',
                  value='8pm',
              ),
          ],
          expected_value=True,
      ),
      dict(
          testcase_name='multiple conditions: time range - excluded',
          event=state_pb2.Event(
              start_date='October 17 2023',
              start_time='07:31',
              duration='15 m',
              description='We will celebrate contract details.',
              title='Catch up on Campaign',
          ),
          exclusion_conditions=[
              task_pb2.ExclusionCondition(
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
                  field='start_date',
                  value='October 17 2023',
              ),
              task_pb2.ExclusionCondition(
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
                  field='start_time',
                  value='7:45am',
              ),
              task_pb2.ExclusionCondition(
                  operation=task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO,
                  field='start_time',
                  value='8pm',
              ),
          ],
          expected_value=False,
      ),
  )
  def test_check_event_conditions(
      self,
      event: state_pb2.Event,
      exclusion_conditions: list[task_pb2.ExclusionCondition],
      expected_value: bool,
  ):
    self.assertEqual(
        calendar_utils.check_event_conditions(event, exclusion_conditions),
        expected_value,
    )


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/information_retrieval/ir_datetime_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import datetime
import zoneinfo
from absl.testing import absltest
from absl.testing import parameterized
from android_world.env import device_constants
from android_world.task_evals.information_retrieval import datetime_utils


class DatetimeUtilsTest(parameterized.TestCase):

  def test_give_me_a_name(self):
    pass

  @parameterized.parameters([
      ('October 15', 'October 15 2023'),
      ('October 15 2023', 'October 15 2023'),
      ('October 20 2023', 'October 20 2023'),
      ('today', 'October 25 2023'),
      ('tomorrow', 'October 26 2023'),
      ('Thursday', 'October 26 2023'),
      ('Friday', 'October 27 2023'),
      ('Saturday', 'October 28 2023'),
      ('Sunday', 'October 29 2023'),
      ('Monday', 'October 30 2023'),
      ('Tuesday', 'October 31 2023'),
      ('Wednesday', 'November 1 2023'),
      ('this Thursday', 'October 26 2023'),
      ('this Friday', 'October 27 2023'),
      ('this Saturday', 'October 28 2023'),
      ('this Sunday', 'October 29 2023'),
      ('this Monday', 'October 30 2023'),
      ('this Tuesday', 'October 31 2023'),
      ('this Wednesday', 'November 1 2023'),
      ('the Thursday after next', 'November 2 2023'),
      ('the Friday after next', 'November 3 2023'),
      ('the Saturday after next', 'November 4 2023'),
      ('the Sunday after next', 'November 5 2023'),
      ('the Monday after next', 'November 6 2023'),
      ('the Tuesday after next', 'November 7 2023'),
      ('the Wednesday after next', 'November 8 2023'),
  ])
  def test_generate_reworded_date(self, expected_rewording: str, date: str):
    original_today = device_constants.DT
    device_constants.DT = datetime.datetime(
        2023, 10, 25, 15, 34, 0, tzinfo=zoneinfo.ZoneInfo('UTC')
    )
    result = datetime_utils._generate_nl_date_options(date)
    self.assertContainsSubset([expected_rewording], result)
    device_constants.DT = original_today

  @parameterized.parameters([
      ('2:30pm', datetime.time(hour=14, minute=30)),
      ('14:30', datetime.time(hour=14, minute=30)),
      ('2am', datetime.time(hour=2, minute=00)),
  ])
  def test_parse_time(self, time_string: str, expected: datetime.time):
    result = datetime_utils.parse_time(time_string)
    self.assertEqual(result, expected)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/information_retrieval/joplin_app_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for Joplin app."""

import os
import random

from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals.information_retrieval import proto_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_utils

_NOTES_TABLE = "notes"
_NOTES_NORMALIZED_TABLE = "notes_normalized"
_FOLDER_TABLE = "folders"
_DB_PATH = "/data/data/net.cozic.joplin/databases/joplin.sqlite"
_APP_NAME = "joplin"
# Sometimes this field gets added to the Joplin db, but we do not need it.
_EXCLUDE_FIELD = "deleted_time"


def setup_task_state(
    relevant_state: state_pb2.NotesApp,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
    env: interface.AsyncEnv,
) -> None:
  """Sets up the  state for the Joplin app.

  Args:
    relevant_state: The state to set up.
    exclusion_conditions: The exclusion conditions to use when generating random
      notes.
    env: The Android environment interface for database interaction.
  """
  clear_dbs(env)
  notes = []

  # Keep track of already created folders.
  folder_mapping = {}
  notes += _generate_random_notes(
      100,
      exclusion_conditions,
      [note.folder for note in relevant_state.notes],
      folder_mapping,
      env,
  )
  for note in relevant_state.notes:
    notes.append(_create_note_from_proto(note, folder_mapping, env))
  random.shuffle(notes)
  add_notes(notes, env)


def clear_dbs(env: interface.AsyncEnv) -> None:
  """Clears Joplin databases."""
  sqlite_utils.delete_all_rows_from_table(
      _FOLDER_TABLE, _DB_PATH, env, _APP_NAME
  )
  sqlite_utils.delete_all_rows_from_table(
      _NOTES_TABLE, _DB_PATH, env, _APP_NAME
  )
  sqlite_utils.delete_all_rows_from_table(
      _NOTES_NORMALIZED_TABLE, _DB_PATH, env, _APP_NAME
  )
  adb_utils.close_app(_APP_NAME, env.controller)  # Register changes.


def _get_folder_to_id(
    env: interface.AsyncEnv,
) -> dict[str, str]:
  """Gets a mapping from folder title to ID as represented in Folder table."""
  with env.controller.pull_file(_DB_PATH) as local_db_directory:
    local_db_path = os.path.join(local_db_directory, os.path.split(_DB_PATH)[1])
    folder_info = sqlite_utils.execute_query(
        f"select * from {_FOLDER_TABLE};",
        local_db_path,
        sqlite_schema_utils.JoplinFolder,
    )

  result = {}
  for row in folder_info:
    result[row.title] = row.id
  return result


def _add_folders(
    rows: list[sqlite_schema_utils.JoplinFolder],
    env: interface.AsyncEnv,
) -> None:
  """Inserts multiple folder rows into the remote Joplin database.

  Args:
      rows: A list of JoplinFolder instances to be inserted.
      env: The Android environment interface for database interaction.
  """

  sqlite_utils.insert_rows_to_remote_db(
      rows,
      _EXCLUDE_FIELD,
      _FOLDER_TABLE,
      _DB_PATH,
      _APP_NAME,
      env,
  )


def create_note(
    folder: str,
    title: str,
    body: str,
    folder_mapping: dict[str, str],
    env: interface.AsyncEnv,
    is_todo: int = False,
    todo_completed: bool = False,
) -> sqlite_schema_utils.JoplinNote:
  """Generates random note."""
  if not folder_mapping:
    folder_mapping.update(_get_folder_to_id(env))

  if folder not in folder_mapping:
    # Folder hasn't been created yet.
    _add_folders([sqlite_schema_utils.JoplinFolder(folder)], env)
    folder_mapping.clear()
    folder_mapping.update(_get_folder_to_id(env))
    if folder not in folder_mapping:
      raise ValueError("Something went wrong could not find or create folder.")
  parent_id = folder_mapping[folder]
  return sqlite_schema_utils.JoplinNote(
      parent_id=parent_id,
      title=title,
      body=body,
      is_todo=int(is_todo),
      todo_completed=int(todo_completed),
  )


def add_notes(
    rows: list[sqlite_schema_utils.JoplinNote],
    env: interface.AsyncEnv,
) -> None:
  """Inserts multiple note rows into the remote Joplin database."""
  sqlite_utils.insert_rows_to_remote_db(
      rows,
      None,
      _NOTES_TABLE,
      _DB_PATH,
      _APP_NAME,
      env,
  )
  sqlite_utils.insert_rows_to_remote_db(
      _normalize_notes(rows),
      None,
      _NOTES_NORMALIZED_TABLE,
      _DB_PATH,
      _APP_NAME,
      env,
  )


def _normalize_notes(
    notes: list[sqlite_schema_utils.JoplinNote],
) -> list[sqlite_schema_utils.JoplinNormalizedNote]:
  return [
      sqlite_schema_utils.JoplinNormalizedNote(
          id=note.id,
          parent_id=note.parent_id,
          title=note.title.lower(),
          body=note.body,
          is_todo=note.is_todo,
          todo_completed=note.todo_completed,
          user_created_time=note.user_created_time,
          user_updated_time=note.user_updated_time,
          latitude=note.latitude,
          longitude=note.longitude,
          altitude=note.altitude,
          source_url=note.source_url,
          todo_due=note.todo_due,
      )
      for note in notes
  ]


def list_notes(
    env: interface.AsyncEnv,
) -> list[sqlite_schema_utils.JoplinNote]:
  return sqlite_utils.get_rows_from_remote_device(
      _NOTES_TABLE,
      _DB_PATH,
      sqlite_schema_utils.JoplinNote,
      env,
  )


def _create_note_from_proto(
    note: state_pb2.Note,
    folder_mapping: dict[str, str],
    env: interface.AsyncEnv,
) -> sqlite_schema_utils.JoplinNote:
  """Creates a JoplinNote object from a state_pb2.Note proto."""
  is_todo = note.is_todo.lower() == "true"
  todo_completed = note.todo_completed.lower() == "true"
  return create_note(
      note.folder,
      note.title,
      note.body,
      folder_mapping,
      env,
      is_todo,
      todo_completed,
  )


def _generate_random_notes(
    num_notes: int,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
    relevant_folders: list[str],
    folder_mapping: dict[str, str],
    env: interface.AsyncEnv,
) -> list[sqlite_schema_utils.JoplinNote]:
  """Generates random notes with the given exclusion conditions."""
  return sqlite_schema_utils.get_random_items(
      num_notes,
      generate_item_fn=lambda: _generate_random_note(
          relevant_folders, folder_mapping, env
      ),
      filter_fn=lambda x: _check_note_conditions(
          x, exclusion_conditions, folder_mapping
      ),
  )


def _generate_random_note(
    relevant_folders: list[str],
    folder_mapping: dict[str, str],
    env: interface.AsyncEnv,
):
  """Generates a single random sqlite_schema_utils.JoplinNote object."""
  new_note = state_pb2.Note()
  # add to relevant folders 30% of the time:
  add_to_relevant_folder = random.random() < 0.3
  if add_to_relevant_folder:
    folder = random.choice(relevant_folders)
    if folder not in _FOLDERS:
      raise ValueError("Unexpected folder name: {}".format(folder))
  else:
    folder = random.choice(list(_FOLDERS.keys()))
  new_note.folder = folder
  new_note.is_todo = str(random.choice([True, False]))
  if new_note.is_todo:
    new_note.todo_completed = random.choice(["True", "False"])
  random_note = random.choice(_FOLDERS[folder])

  new_note.title = random_note["title"]
  new_note.body = random_note["body"]
  note = _create_note_from_proto(new_note, folder_mapping, env)
  return note


def _check_note_conditions(
    note: sqlite_schema_utils.JoplinNote,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
    folder_mapping: dict[str, str],
) -> bool:
  """Evaluates the specified task against a set of exclusion conditions.

  A note is considered eligible if it does not satisfy all of the conditions
  specified in the exclusion_conditions list. Each condition is checked against
  various fields of the note. The note is eligible if not all of these
  conditions are met, ensuring it doesn't fall under any exclusion criteria
  defined.

  Args:
    note: The note to check.
    exclusion_conditions: All the conditions the note will be checked against,
      if they are all met, this note should be excluded and does not meet the
      conditions.
    folder_mapping: A map from folder name to ID as represented in the Folder
      table.

  Returns:
    A bool, True if the note does not meet all of the exclusion conditions,
    False otherwise.
  """
  if not exclusion_conditions:
    return True
  # Keeps track of whether an exclusion condition is met.
  all_conditions_met = True
  for condition in exclusion_conditions:
    if condition.field == "title":
      all_conditions_met = all_conditions_met and proto_utils.compare(
          note.title.lower(),
          condition.operation,
          condition.value.lower(),
      )
    elif condition.field == "folder":
      folder_name = [
          key.lower()
          for (key, value) in folder_mapping.items()
          if note.parent_id == value
      ]
      all_conditions_met = all_conditions_met and proto_utils.compare(
          folder_name[0],
          condition.operation,
          condition.value.lower(),
      )
    elif condition.field == "is_todo":
      all_conditions_met = all_conditions_met and proto_utils.compare(
          note.is_todo,
          condition.operation,
          1 if condition.value.lower() == "true" else 0,
      )
    elif condition.field == "todo_completed":
      all_conditions_met = all_conditions_met and proto_utils.compare(
          note.todo_completed,
          condition.operation,
          1 if condition.value.lower() == "true" else 0,
      )

  return not all_conditions_met


_RECIPES = [
    {
        "title": "Zesty Quinoa Salad",
        "body": (
            "Ingredients:\nCooked quinoa, chopped cucumber, diced tomato,"
            " crumbled feta cheese, lemon vinaigrette\nInstructions:\nToss"
            " ingredients together. Season to taste."
        ),
    },
    {
        "title": "Peanut Butter Power Smoothie",
        "body": (
            "Ingredients:\nPeanut butter, banana, milk of choice, protein"
            " powder, ice\nInstructions:\nBlend until smooth and creamy."
        ),
    },
    {
        "title": "Cheesy Veggie Scramble",
        "body": (
            "Ingredients:\nEggs, shredded cheese, diced bell pepper, chopped"
            " spinach, hot sauce (optional)\nInstructions:\nSauté peppers and"
            " spinach. Whisk eggs with cheese, add to pan, and scramble. Top"
            " with hot sauce if desired."
        ),
    },
    {
        "title": "Tuna Salad Surprise",
        "body": (
            "Ingredients:\nCanned tuna, celery, mayonnaise, relish, crackers or"
            " bread\nInstructions:\nMix tuna, celery, mayonnaise, and relish."
            " Serve on crackers or bread."
        ),
    },
    {
        "title": "Spicy Black Bean Wrap",
        "body": (
            "Ingredients:\nBlack beans, salsa, shredded cheese, avocado,"
            " tortilla\nInstructions:\nWarm beans, top tortilla with beans,"
            " salsa, cheese, and avocado."
        ),
    },
    {
        "title": "Fruity Yogurt Parfait",
        "body": (
            "Ingredients:\nGreek yogurt, granola, mixed"
            " berries\nInstructions:\nLayer yogurt, granola, and berries in a"
            " glass or jar."
        ),
    },
    {
        "title": "Sweet Potato Hash",
        "body": (
            "Ingredients:\nDiced sweet potato, onion, breakfast sausage"
            " (optional), seasoning\nInstructions:\nCook sweet potatoes and"
            " onion until tender. Add sausage if desired. Season to taste."
        ),
    },
    {
        "title": "Hummus and Veggie Delight",
        "body": (
            "Ingredients:\nHummus, pita bread, cucumber slices, carrot"
            " sticks\nInstructions:\nSpread hummus on pita, top with cucumbers"
            " and carrots."
        ),
    },
    {
        "title": "Creamy Tomato Soup",
        "body": (
            "Ingredients:\nCanned tomatoes, heavy cream, basil, grilled cheese"
            " sandwich (for dipping)\nInstructions:\nBlend tomatoes and cream,"
            " heat gently. Season with basil. Serve with grilled cheese for"
            " dipping."
        ),
    },
    {
        "title": "Apple Cinnamon Overnight Oats",
        "body": (
            "Ingredients:\nRolled oats, milk of choice, grated apple, cinnamon,"
            " pinch of brown sugar\nInstructions:\nCombine oats, milk, apple,"
            " cinnamon, and brown sugar. Refrigerate overnight."
        ),
    },
    {
        "title": "Chicken Tikka Masala",
        "body": (
            "Marinated chicken cooked in a creamy tomato sauce with aromatic"
            " spices."
        ),
    },
    {
        "title": "Chocolate Chip Cookies",
        "body": (
            "Classic recipe for chewy cookies with chocolate chips and a hint"
            " of vanilla."
        ),
    },
    {
        "title": "Beef Stir-Fry",
        "body": (
            "Quick and easy stir-fry with tenderbeef, colorful vegetables, and"
            " a savory sauce."
        ),
    },
    {
        "title": "Vegetarian Chili",
        "body": (
            "Hearty chili packed with beans, vegetables, and spices, perfect"
            " for a cold day."
        ),
    },
    {
        "title": "Salmon with Roasted Vegetables",
        "body": (
            "Healthy and flavorful dish with baked salmon and seasonal"
            " vegetables."
        ),
    },
    {
        "title": "Homemade Pizza",
        "body": (
            "Pizza dough recipe, sauce options, topping ideas for a"
            " customizable pizza night."
        ),
    },
    {
        "title": "Pasta Carbonara",
        "body": (
            "Creamy pasta dish with pancetta, eggs, Parmesan cheese, and black"
            " pepper."
        ),
    },
    {
        "title": "Pad Thai",
        "body": (
            "Stir-fried rice noodles with tofu or shrimp, eggs, bean sprouts,"
            " and a tangy sauce."
        ),
    },
    {
        "title": "Chicken Pot Pie",
        "body": (
            "Comforting pie filled with chicken, vegetables, and creamy sauce,"
            " topped with flaky crust."
        ),
    },
    {
        "title": "Shrimp Scampi",
        "body": (
            "Garlic butter shrimp with pasta, lemon juice, white wine, and"
            " fresh herbs."
        ),
    },
    {
        "title": "French Onion Soup",
        "body": (
            "Rich and flavorful soup with caramelized onions, beef broth, and"
            " crusty bread topped with melted cheese."
        ),
    },
    {
        "title": "Vegetable Curry",
        "body": (
            "Aromatic curry with a variety of vegetables, coconut milk, and"
            " spices."
        ),
    },
    {
        "title": "Quinoa Salad",
        "body": (
            "Healthy and refreshing salad with quinoa, vegetables, herbs, and a"
            " lemon vinaigrette."
        ),
    },
    {
        "title": "Banana Bread",
        "body": (
            "Moist and flavorful bread made with ripe bananas, perfect for"
            " breakfast or a snack."
        ),
    },
    {
        "title": "Breakfast Burritos",
        "body": (
            "Scrambled eggs, sausage, cheese, and vegetables wrapped in a warm"
            " tortilla."
        ),
    },
    {
        "title": "Chocolate Mousse",
        "body": (
            "Decadent dessert made with chocolate, eggs, and cream, perfect for"
            " a special occasion."
        ),
    },
    {
        "title": "Apple Pie",
        "body": (
            "Classic American dessert with a flaky crust filled with sweet and"
            " tart apples."
        ),
    },
    {
        "title": "Brownies",
        "body": "Fudgy or cakey brownies with chocolate chips or nuts.",
    },
    {
        "title": "Pancakes",
        "body": (
            "Fluffy pancakes topped with butter, maple syrup, and fresh fruit."
        ),
    },
    {
        "title": "Smoothie Recipes",
        "body": (
            "Various combinations of fruits, vegetables, yogurt, and protein"
            " powder for healthy and refreshing smoothies."
        ),
    },
]

_TASKS = [
    {
        "title": "Morning Routine",
        "body": (
            "Tasks:\nMake bed\nShower and get dressed\nHealthy"
            " breakfast\nReview daily schedule"
        ),
    },
    {
        "title": "Website Updates",
        "body": (
            "Tasks:\nAdd new product photos\nUpdate contact form\nFix broken"
            " link on About page\nRun website speed test"
        ),
    },
    {
        "title": "Grocery Trip",
        "body": (
            "Tasks:\nCheck pantry staples\nMake a list of needed"
            " items\nRemember reusable bags\nCheck for coupons or deals"
        ),
    },
    {
        "title": "Travel Packing",
        "body": (
            "Tasks:\nCheck weather forecast\nChoose outfits and pack\nGather"
            " toiletries and essentials\nPrint travel documents"
        ),
    },
    {
        "title": "Apartment Cleanup",
        "body": (
            "Tasks:\nDo the dishes\nVacuum floors\nTidy living room\nTake out"
            " the trash"
        ),
    },
    {
        "title": "Project Brainstorm",
        "body": (
            "Tasks:\nDefine project goals\nFree-write potential ideas\nCreate a"
            " mind map\nIdentify next steps"
        ),
    },
    {
        "title": "Email Inbox Zero",
        "body": (
            "Tasks:\nDelete junk mail\nRespond to urgent emails\nOrganize"
            " important emails into folders\nUnsubscribe from unwanted lists"
        ),
    },
    {
        "title": "Workout Routine",
        "body": (
            "Tasks:\n5-minute warmup\n30 minutes cardio\nStrength"
            " training\nCool-down and stretching"
        ),
    },
    {
        "title": "Meal Planning",
        "body": (
            "Tasks:\nChoose recipes for the week\nMake a grocery list\nPrep"
            " ingredients if possible\nPlan for leftovers"
        ),
    },
    {
        "title": "Relax and Recharge",
        "body": (
            "Tasks:\nRead a book\nTake a relaxing bath\nListen to calming"
            " music\nGo for an evening walk"
        ),
    },
    {
        "title": "Grocery Shopping",
        "body": (
            "- Milk, eggs, bread \n- Fruits and vegetables \n- Chicken breast"
            " \n- Pasta \n- Toilet paper"
        ),
    },
    {
        "title": "Pay Bills",
        "body": (
            "- Electricity bill due May 15th \n- Internet bill due May 20th \n-"
            " Credit card payment due May 25th"
        ),
    },
    {
        "title": "Schedule Doctor's Appointment",
        "body": "Call Dr. Smith's office to schedule a check-up for next week.",
    },
    {
        "title": "Email Project Update to Client",
        "body": (
            "Send a summary of project progress and next steps to Acme Corp. by"
            " EOD."
        ),
    },
    {
        "title": "Finish Presentation Slides for Team Meeting",
        "body": "Complete slides on Q2 marketing strategy by Tuesday morning.",
    },
    {
        "title": "Book Flight for Summer Vacation",
        "body": "Research and book round-trip flights to Hawaii for July.",
    },
    {
        "title": "Renew Driver's License",
        "body": (
            "Visit the DMV to renew driver's license before it expires next"
            " month."
        ),
    },
    {
        "title": "Research Summer Camps for Kids",
        "body": (
            "Find options for summer camps that align with kids' interests and"
            " ages."
        ),
    },
    {
        "title": "Meal Prep for the Week",
        "body": (
            "Cook a large batch of chicken and vegetables for lunches and"
            " dinners."
        ),
    },
    {
        "title": "Clean Out Garage",
        "body": (
            "Sort through items, donate unwanted items, organize remaining"
            " items."
        ),
    },
    {
        "title": "Write Thank You Notes for Wedding Gifts",
        "body": "Send personalized thank you notes to all wedding guests.",
    },
    {
        "title": "Call Mom for Her Birthday",
        "body": "Wish Mom a happy birthday and catch up.",
    },
    {
        "title": "Schedule Oil Change for Car",
        "body": (
            "Make an appointment with the mechanic for an oil change and tire"
            " rotation."
        ),
    },
    {
        "title": "Research New Laptop",
        "body": "Compare features, prices, and reviews of different laptops.",
    },
    {
        "title": "Plant Vegetable Garden",
        "body": (
            "Buy seeds or seedlings, prepare soil, plant vegetables in raised"
            " beds."
        ),
    },
    {
        "title": "Organize Closet",
        "body": (
            "Declutter clothes, donate or sell unwanted items, rearrange"
            " remaining clothes."
        ),
    },
    {
        "title": "File Taxes",
        "body": (
            "Gather tax documents, complete tax return, submit online or by"
            " mail."
        ),
    },
    {
        "title": "Plan Weekend Getaway",
        "body": (
            "Research destinations, book accommodations, plan activities for a"
            " short trip."
        ),
    },
    {
        "title": "Learn New Skill",
        "body": (
            "Enroll in online course or workshop on photography, coding, or"
            " language learning."
        ),
    },
    {
        "title": "Set Up Retirement Account",
        "body": (
            "Open a Roth IRA or 401(k) and start contributing to retirement"
            " savings."
        ),
    },
]

_ATTENDEES = [
    "Emily",
    "John",
    "Sarah",
    "David",
    "Ava",
    "Michael",
    "Jessica",
    "Joshua",
]
_ACTION_ITEMS = [
    "Follow up with client on proposal",
    "Draft project timeline",
    "Research market trends",
    "Schedule team check-in",
    "Create design mockups",
    "Update website content",
    "Review budget report",
    "Send out meeting follow-up email",
    "Conduct user testing",
    "Finalize presentation materials",
    "Order supplies for event",
    "Coordinate with external vendors",
    "Submit reimbursement requests",
]

_MEETING_NOTES = [
    {
        "title": "Team Meeting - May 6, 2024",
        "body": (
            "Agenda, discussion points, action items, decisions made, next"
            " steps."
        ),
    },
    {
        "title": "Client Meeting - Acme Corp. - April 25, 2024",
        "body": (
            "Attendees, project updates, feedback, next steps, action items."
        ),
    },
    {
        "title": "Brainstorming Session - New Product Ideas - April 18, 2024",
        "body": (
            "Generated ideas, pros and cons, feasibility assessment, next"
            " steps."
        ),
    },
    {
        "title": "Project Kickoff Meeting - Website Redesign - April 10, 2024",
        "body": (
            "Project scope, timeline, team roles, communication plan, budget."
        ),
    },
    {
        "title": "One-on-One Meeting with John - April 3, 2024",
        "body": (
            "Performance feedback, career goals discussion, development"
            " opportunities."
        ),
    },
    {
        "title": "Board Meeting - Q1 Financial Results - March 28, 2024",
        "body": (
            "Financial report review, key performance indicators, budget"
            " discussion, future outlook."
        ),
    },
    {
        "title": "Weekly Team Update - March 21, 2024",
        "body": (
            "Progress updates on individual tasks, roadblocks, upcoming"
            " deadlines, team collaboration."
        ),
    },
    {
        "title": "Client Presentation - Proposal Review - March 14, 2024",
        "body": (
            "Proposal summary, client feedback, questions, revisions needed,"
            " next steps."
        ),
    },
    {
        "title": "Training Session - New Software - March 7, 2024",
        "body": (
            "Key features, how-to guide, troubleshooting tips, Q&A session."
        ),
    },
    {
        "title": "Conference Call - Remote Team - February 28, 2024",
        "body": (
            "Agenda, discussion points, action items for remote team"
            " collaboration and communication."
        ),
    },
    {
        "title": "Performance Review Meeting - Sarah - February 21, 2024",
        "body": (
            "Strengths, areas for improvement, goals for next quarter,"
            " development plan."
        ),
    },
    {
        "title": "Departmental Budget Meeting - February 14, 2024",
        "body": (
            "Budget review, cost-cutting measures, resource allocation,"
            " approval process."
        ),
    },
    {
        "title": "All-Hands Meeting - Company Update - February 7, 2024",
        "body": (
            "CEO presentation on company performance, new initiatives, Q&A"
            " session."
        ),
    },
    {
        "title": "Client Feedback Session - Project X - January 31, 2024",
        "body": (
            "Gathering feedback from client on project X, addressing concerns,"
            " identifying improvements."
        ),
    },
    {
        "title": "Strategic Planning Meeting - January 24, 2024",
        "body": (
            "Defining long-term goals, SWOT analysis, strategy development,"
            " implementation plan."
        ),
    },
    {
        "title": "Team Building Workshop - January 17, 2024",
        "body": (
            "Activities and exercises to improve communication, collaboration,"
            " and trust among team members."
        ),
    },
    {
        "title": "New Hire Orientation - January 10, 2024",
        "body": (
            "Welcome new employees, introduce company culture, provide"
            " onboarding information."
        ),
    },
    {
        "title": "Annual Performance Review - Self-Assessment - December 2023",
        "body": (
            "Reflect on accomplishments, challenges, areas for growth, goals"
            " for the coming year."
        ),
    },
    {
        "title": "Holiday Party Planning Meeting - December 2023",
        "body": (
            "Venue selection, catering options, entertainment, budget,"
            " decorations, guest list."
        ),
    },
    {
        "title": "Year-End Review Meeting - December 2023",
        "body": (
            "Summary of company performance, achievements, challenges, goals"
            " for the next year."
        ),
    },
    {
        "title": "Project Kickoff",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 3))
            + "\nAgenda:\nProject scope and objectives\nTimeline and"
            " milestones\nRoles and responsibilities\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 3))
        ),
    },
    {
        "title": "Marketing Strategy Brainstorm",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 2))
            + "\nAgenda:\nTarget audience analysis\nCampaign ideas\nBudget"
            " considerations\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 2))
        ),
    },
    {
        "title": "Website Redesign Review",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 4))
            + "\nAgenda:\nReview proposed wireframes\nDiscuss content"
            " updates\nFeedback on user experience\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 4))
        ),
    },
    {
        "title": "Quarterly Sales Meeting",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 3))
            + "\nAgenda:\nSales performance review\nNew product launch"
            " updates\nMarket analysis\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 2))
        ),
    },
    {
        "title": "Team Building Workshop",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 3))
            + "\nAgenda:\nTeam challenges discussion\nCommunication"
            " exercises\nGoal-setting activities\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 2))
        ),
    },
    {
        "title": "Client Project Update",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 3))
            + "\nAgenda:\nProject progress status\nChallenges and"
            " solutions\nBudget review\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 2))
        ),
    },
    {
        "title": "HR Policy Review",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 4))
            + "\nAgenda:\nReview updates to vacation policy\nDiscuss benefits"
            " package changes\nNew hire onboarding process\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 4))
        ),
    },
    {
        "title": "Design Sprint Planning",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 3))
            + "\nAgenda:\nDefine problem statement\nBrainstorm"
            " solutions\nPrototype and test ideas\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 2))
        ),
    },
    {
        "title": "Budget Review Meeting",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 2))
            + "\nAgenda:\nReview past quarter expenses\nAnalyze budget"
            " variances\nDiscuss upcoming project costs\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 2))
        ),
    },
    {
        "title": "All-Hands Team Meeting",
        "body": (
            "Attendees:\n"
            + "\n".join(random.sample(_ATTENDEES, 4))
            + "\nAgenda:\nCompany updates\nDepartment announcements\nCelebrate"
            " wins\nAction Items:\n"
            + "\n".join(random.sample(_ACTION_ITEMS, 3))
        ),
    },
]

_PERSONAL = [
    {
        "title": "Dream Journal Entry",
        "body": "Had a vivid dream about flyingover a vast ocean.",
    },
    {
        "title": "Bucket List",
        "body": "1. Learn to surf. 2. Visit Machu Picchu. 3. Write a novel.",
    },
    {
        "title": "Grocery List",
        "body": "Milk, eggs, bread, cheese, fruit, vegetables",
    },
    {
        "title": "Favorite Quotes",
        "body": (
            '"The only limit to our realization of tomorrow will be our doubts'
            ' of today." - Franklin D. Roosevelt'
        ),
    },
    {
        "title": "Movie Recommendations",
        "body": (
            "- Everything Everywhere All at Once \n- The Grand Budapest Hotel"
            " \n- Parasite"
        ),
    },
    {
        "title": "Birthday Gift Ideas for Mom",
        "body": "Spa day, gardening tools, personalized photo album",
    },
    {
        "title": "Workout Routine",
        "body": (
            "Monday: Cardio \nTuesday: Strength training \nWednesday: Rest"
            " \nThursday: Yoga \nFriday: Cardio \nWeekend: Active recovery"
        ),
    },
    {
        "title": "Travel Itinerary for Japan",
        "body": (
            "Day 1: Arrive in Tokyo, explore Shinjuku \nDay 2: Visit the"
            " Imperial Palace and Sensoji Temple \nDay 3: Take a day trip to"
            " Hakone \nDay 4: Travel to Kyoto, visit Kiyomizu-dera Temple \nDay"
            " 5: Explore Arashiyama Bamboo Forest \nDay 6: Depart from Osaka"
        ),
    },
    {
        "title": "Things I'm Grateful For",
        "body": "My family, my health, my friends, my home, my job",
    },
    {
        "title": "Home Improvement Projects",
        "body": (
            "Repaint the living room, install new kitchen backsplash, build a"
            " deck in the backyard"
        ),
    },
    {
        "title": "Party Planning Checklist",
        "body": (
            "Send invitations, plan menu, decorate venue, create playlist, hire"
            " photographer"
        ),
    },
    {
        "title": "Random Thoughts",
        "body": (
            "I wonder why cats purr? Is time travel possible? What's the"
            " meaning of life?"
        ),
    },
    {
        "title": "Password Ideas",
        "body": (
            "Combination of letters, numbers, symbols, not easily guessable"
        ),
    },
    {
        "title": "Favorite Recipes",
        "body": "Chocolate chip cookies, lasagna, chicken tikka masala",
    },
    {
        "title": "Book Recommendations",
        "body": (
            "- The Lord of the Rings \n- The Hitchhiker's Guide to the Galaxy"
            " \n- Pride and Prejudice"
        ),
    },
    {
        "title": "Song Lyrics I Love",
        "body": '"Imagine no possessions, I wonder if you can." - John Lennon',
    },
    {
        "title": "Things to Do This Weekend",
        "body": (
            "Hike in the mountains, visit a museum, have a picnic in the park"
        ),
    },
    {
        "title": "Self-Care Ideas",
        "body": (
            "Take a bubble bath, read a good book, meditate, spend time in"
            " nature"
        ),
    },
    {
        "title": "Personal Goals for the Year",
        "body": (
            "1. Save for a down payment on a house. 2. Get a promotion at work."
            " 3. Run a marathon."
        ),
    },
]

_WORK = [
    {
        "title": "Meeting Notes - Q2 Marketing Strategy",
        "body": (
            "Discussed social media campaigns, new product launch timeline,"
            " budget allocation."
        ),
    },
    {
        "title": "Project Timeline - Website Redesign",
        "body": (
            "Phase 1: Wireframes due May 15th \nPhase 2: Design approvals by"
            " June 1st \nPhase 3: Development complete by July 15th \nPhase 4:"
            " Launch by August 1st"
        ),
    },
    {
        "title": "Performance Review Talking Points",
        "body": (
            "- Exceeded sales targets by 15% \n- Successfully led"
            " cross-functional team \n- Developed new client onboarding process"
        ),
    },
    {
        "title": "Client Feedback - Acme Corp.",
        "body": (
            "Positive feedback on project delivery, requested additional"
            " features for Phase 2."
        ),
    },
    {
        "title": "To-Do List",
        "body": (
            "1. Respond to client emails \n2. Prepare presentation for team"
            " meeting \n3. Review budget proposal \n4. Schedule one-on-one with"
            " Sarah"
        ),
    },
    {
        "title": "Conference Notes - Tech Summit 2024",
        "body": (
            "Key takeaways on emerging technologies, potential applications for"
            " our industry."
        ),
    },
    {
        "title": "Team Brainstorming - New Product Ideas",
        "body": (
            "Generated 15 potential product ideas, will narrow down to top 3"
            " for further development."
        ),
    },
    {
        "title": "Employee Onboarding Checklist",
        "body": (
            "1. Set up workstation \n2. Provide access to company systems \n3."
            " Schedule training sessions \n4. Assign mentor"
        ),
    },
    {
        "title": "Company Policies and Procedures",
        "body": (
            "Links to documents on vacation policy, expense reimbursement, code"
            " of conduct."
        ),
    },
    {
        "title": "Travel Itinerary - Client Visit",
        "body": (
            "Flights booked, hotel reservations confirmed, meeting schedule"
            " finalized."
        ),
    },
    {
        "title": "KPI Report - Q1 2024",
        "body": (
            "Sales revenue up 10%, customer satisfaction rating at 92%,"
            " employee turnover rate at 5%."
        ),
    },
    {
        "title": "Code Snippets - Python",
        "body": (
            "Useful code examples for data analysis, web scraping, automation"
            " tasks."
        ),
    },
    {
        "title": "Industry News and Trends",
        "body": (
            "Summary of recent articles on market developments, competitor"
            " activity, regulatory changes."
        ),
    },
    {
        "title": "Job Descriptions - Open Positions",
        "body": (
            "Detailed descriptions for Marketing Manager, Software Engineer,"
            " Sales Representative roles."
        ),
    },
    {
        "title": "Meeting Minutes - Weekly Team Update",
        "body": (
            "Summary of discussion points, action items, decisions made during"
            " the meeting."
        ),
    },
    {
        "title": "Training Materials - New Software",
        "body": (
            "Step-by-step guides, video tutorials, FAQs for learning how to use"
            " the new software."
        ),
    },
    {
        "title": "Contact List - Key Clients",
        "body": (
            "Names, email addresses, phone numbers, company affiliations of"
            " important clients."
        ),
    },
    {
        "title": "Budget Proposal - 2025",
        "body": (
            "Detailed breakdown of projected expenses and revenue for each"
            " department."
        ),
    },
    {
        "title": "Professional Development Resources",
        "body": (
            "Links to online courses, workshops, conferences relevant to career"
            " growth."
        ),
    },
    {
        "title": "Team Building Activities",
        "body": (
            "Ideas for virtual and in-person activities to improve team morale"
            " and collaboration."
        ),
    },
]

_SCHOOL = [
    {
        "title": "Lecture Notes - Intro to Psychology",
        "body": (
            "Key concepts: nature vs. nurture, cognitive development, social"
            " psychology."
        ),
    },
    {
        "title": "Reading List - American Literature",
        "body": "- The Scarlet Letter \n- The Great Gatsby \n- Moby Dick",
    },
    {
        "title": "Study Guide - Calculus Midterm",
        "body": "Topics covered: derivatives, integrals, limits, applications.",
    },
    {
        "title": "Research Paper Outline - Climate Change",
        "body": (
            "I. Introduction \nII. Causes of Climate Change \nIII. Impacts on"
            " the Environment \nIV. Solutions \nV. Conclusion"
        ),
    },
    {
        "title": "Group Project Notes - Marketing Campaign",
        "body": (
            "Team members: Sarah, David, Emily. Due date: May 30th. Focus:"
            " promoting a new sustainable product."
        ),
    },
    {
        "title": "Exam Schedule - Spring Semester",
        "body": (
            "May 10th: Calculus \nMay 15th: American Literature \nMay 20th:"
            " Psychology"
        ),
    },
    {
        "title": "Class Syllabus - Introduction to Computer Science",
        "body": (
            "Course overview, grading policy, weekly schedule, required"
            " readings."
        ),
    },
    {
        "title": "Essay Draft - The Role of Technology in Education",
        "body": (
            "Discusses the benefits and challenges of integrating technology"
            " into classrooms."
        ),
    },
    {
        "title": "Lab Report - Chemistry Experiment",
        "body": "Purpose, materials, procedure, results, analysis, conclusion.",
    },
    {
        "title": "Flashcards - Spanish Vocabulary",
        "body": "Front: hola \nBack: hello",
    },
    {
        "title": "Scholarship Application Deadlines",
        "body": (
            "May 1st: National Merit Scholarship \nJune 1st: College Board"
            " Opportunity Scholarships"
        ),
    },
    {
        "title": "Student Club Meeting Notes - Debate Club",
        "body": (
            "Discussed upcoming tournament, new member recruitment, fundraising"
            " ideas."
        ),
    },
    {
        "title": "Campus Resources - Writing Center",
        "body": (
            "Offers one-on-one tutoring for essays, research papers, and other"
            " writing assignments."
        ),
    },
    {
        "title": "Professor Contact Information",
        "body": (
            "Dr. Smith: jsmith@university.edu \nDr. Johnson:"
            " sjohnson@university.edu"
        ),
    },
    {
        "title": "Financial Aid Checklist",
        "body": (
            "1. Submit FAFSA \n2. Apply for scholarships \n3. Contact financial"
            " aid office"
        ),
    },
    {
        "title": "Campus Event Calendar",
        "body": (
            "May 10th: Spring Concert \nMay 15th: Career Fair \nMay 20th: Guest"
            " Speaker Lecture"
        ),
    },
    {
        "title": "Study Tips for Final Exams",
        "body": (
            "Create a study schedule, review notes regularly, form study"
            " groups, practice with past exams."
        ),
    },
    {
        "title": "Internship Opportunities - Summer 2024",
        "body": (
            "Marketing internship at XYZ Company, Research internship at"
            " ABC Lab"
        ),
    },
    {
        "title": "Book Recommendations from Professor",
        "body": (
            "- Sapiens: A Brief History of Humankind \n- Thinking, Fast and"
            " Slow \n- Outliers: The Story of Success"
        ),
    },
    {
        "title": "Study Abroad Programs - Fall 2024",
        "body": (
            "Programs available in Spain, France, Italy, Germany, and Japan."
        ),
    },
]

_HOME = [
    {
        "title": "Home Maintenance Schedule",
        "body": (
            "Spring: clean gutters, check roof for damage, service AC \nSummer:"
            " mow lawn weekly, trim hedges, check sprinkler system \nFall: rake"
            " leaves, clean chimney, winterize pipes \nWinter: check for ice"
            " dams, shovel snow, change air filters"
        ),
    },
    {
        "title": "Grocery List",
        "body": (
            "- Milk \n- Eggs \n- Bread \n- Cheese \n- Fruits \n- Vegetables \n-"
            " Toilet paper"
        ),
    },
    {
        "title": "Recipe - Chicken Noodle Soup",
        "body": (
            "Ingredients: chicken, noodles, carrots, celery, onion, broth,"
            " herbs."
        ),
    },
    {
        "title": "Cleaning Checklist",
        "body": (
            "Kitchen: clean countertops, wipe down appliances, sweep and mop"
            " floor \nBathroom: clean toilet, sink, shower/tub, mirrors"
            " \nLiving room: dust furniture, vacuum carpet, fluff pillows"
        ),
    },
    {
        "title": "Home Renovation Ideas",
        "body": (
            "- Update kitchen cabinets \n- Refinish hardwood floors \n- Paint"
            " living room walls"
        ),
    },
    {
        "title": "Packing List - Summer Vacation",
        "body": (
            "- Clothes for warm weather \n- Swimsuit \n- Sunscreen \n- Hat \n-"
            " Sunglasses"
        ),
    },
    {
        "title": "Gardening Tips",
        "body": (
            "Water plants regularly, fertilize monthly, prune as needed, check"
            " for pests."
        ),
    },
    {
        "title": "Emergency Contact List",
        "body": "Police: 911 \nFire: 911 \nNeighbor: (123) 456-7890",
    },
    {
        "title": "Wi-Fi Password",
        "body": "Network Name: MyHomeWifi \nPassword: supersecretpassword",
    },
    {
        "title": "Home Inventory",
        "body": (
            "List of valuable items in case of insurance claim (electronics,"
            " jewelry, furniture)."
        ),
    },
    {
        "title": "Houseplant Care Guide",
        "body": (
            "Specific care instructions for each houseplant (watering"
            " frequency, light needs, soil type)."
        ),
    },
    {
        "title": "Utility Bill Due Dates",
        "body": (
            "Electricity: 15th of every month \nGas: 20th of every month"
            " \nWater: 5th of every month"
        ),
    },
    {
        "title": "Party Planning - Birthday",
        "body": "Guest list, menu, decorations, entertainment.",
    },
    {
        "title": "Neighborhood Watch Meeting Notes",
        "body": "Discussed recent crime trends, safety tips, upcoming events.",
    },
    {
        "title": "Pet Care Reminders",
        "body": (
            "Feed dog twice a day, walk dog daily, clean litter box, schedule"
            " vet checkups."
        ),
    },
    {
        "title": "DIY Project - Bookshelf",
        "body": "Materials needed: wood, screws, nails, saw, drill.",
    },
    {
        "title": "Movie Night Ideas",
        "body": "List of family-friendly movies to watch together.",
    },
    {
        "title": "Recipes to Try",
        "body": "Links or descriptions of new recipes to cook at home.",
    },
    {
        "title": "Home Security Checklist",
        "body": (
            "Lock doors and windows, install alarm system, set timers for"
            " lights, don't hide spare keys outside."
        ),
    },
    {
        "title": "Holiday Decoration Ideas",
        "body": "Themes, color schemes, DIY crafts, shopping list.",
    },
]

_PROJECTS = [
    {
        "title": "Community Garden Project",
        "body": (
            "Create a shared green space for the neighborhood, promoting"
            " sustainable food production and community connection."
        ),
    },
    {
        "title": "Home Renovation - Kitchen Remodel",
        "body": (
            "Design plans, budget, materials list, contractor quotes, timeline"
            " for a kitchen renovation."
        ),
    },
    {
        "title": "Mobile App Development - Expense Tracker",
        "body": (
            "Project outline, wireframes, technology stack, development"
            " timeline, marketing plan."
        ),
    },
    {
        "title": "Book Writing Project - Mystery Novel",
        "body": (
            "Outline, character sketches, plot points, research notes, writing"
            " schedule."
        ),
    },
    {
        "title": "Online Course Creation - Web Development Basics",
        "body": (
            "Course curriculum, lesson plans, video scripts, assessment"
            " questions, marketing strategy."
        ),
    },
    {
        "title": "DIY Furniture Building - Coffee Table",
        "body": (
            "Design plans, materials list, tools required, step-by-step"
            " instructions, finishing options."
        ),
    },
    {
        "title": "Photography Portfolio Website",
        "body": (
            "Website design mockups, image selection, content writing, hosting"
            " platform, launch plan."
        ),
    },
    {
        "title": "Charity Fundraising Event - 5K Run/Walk",
        "body": (
            "Event logistics, sponsorships, marketing plan, registration"
            " process, volunteer coordination."
        ),
    },
    {
        "title": "Small Business Launch - Handmade Jewelry",
        "body": (
            "Business plan, product line, branding, pricing, marketing"
            " strategy, online store setup."
        ),
    },
    {
        "title": "Art Installation - Public Sculpture",
        "body": (
            "Concept sketches, material selection, fabrication process,"
            " installation logistics, funding proposals."
        ),
    },
    {
        "title": "Documentary Film - Local Environmental Issues",
        "body": (
            "Research topics, interview subjects, filming locations, script"
            " outline, editing plan."
        ),
    },
    {
        "title": "Music Album Recording - Indie Rock Band",
        "body": (
            "Songwriting, studio booking, recording schedule, mixing and"
            " mastering, album artwork design."
        ),
    },
    {
        "title": "Community Theater Production - Shakespeare Play",
        "body": (
            "Casting calls, rehearsal schedule, set design, costume design,"
            " marketing plan."
        ),
    },
    {
        "title": "Coding Challenge - Machine Learning Algorithm",
        "body": (
            "Problem statement, data set, algorithm implementation, performance"
            " evaluation, results analysis."
        ),
    },
    {
        "title": "Website Redesign - Non-Profit Organization",
        "body": (
            "Needs analysis, wireframes, design mockups, content migration,"
            " development plan."
        ),
    },
    {
        "title": "Product Launch - Smart Home Device",
        "body": (
            "Market research, product specifications, pricing strategy,"
            " marketing campaign, launch timeline."
        ),
    },
    {
        "title": "Interior Design Project - Living Room Makeover",
        "body": (
            "Mood board, furniture selection, color palette, lighting plan,"
            " accessories."
        ),
    },
    {
        "title": "Travel Blog - Solo Trip Around Southeast Asia",
        "body": (
            "Itinerary, travel tips, destination highlights, photography plan,"
            " content schedule."
        ),
    },
    {
        "title": "Language Learning Project - Conversational Spanish",
        "body": (
            "Study plan, learning resources, practice activities, language"
            " exchange partners, progress tracking."
        ),
    },
    {
        "title": "Health and Fitness Challenge - 30-Day Transformation",
        "body": (
            "Workout plan, meal plan, progress tracking, motivation tips,"
            " before-and-after photos."
        ),
    },
]

_IDEAS = [
    {
        "title": "Personalized Pet Portraits",
        "body": (
            "Offer custom-painted portraits of pets based on photos provided by"
            " clients."
        ),
    },
    {
        "title": "Language Learning App",
        "body": (
            "Gamified language learning app with interactive exercises and"
            " personalized feedback."
        ),
    },
    {
        "title": "Sustainable Fashion Subscription Box",
        "body": (
            "Curated selection of eco-friendly clothing and accessories"
            " delivered monthly."
        ),
    },
    {
        "title": "Virtual Reality Escape Room",
        "body": "Immersive escape room experience using VR technology.",
    },
    {
        "title": "Food Delivery Service for Dietary Restrictions",
        "body": (
            "Cater to people with allergies, intolerances, or specific diets."
        ),
    },
    {
        "title": "Mental Health Support App",
        "body": (
            "Provides resources, guided meditations, and online therapy"
            " options."
        ),
    },
    {
        "title": "AI-Powered Personalized Travel Itinerary Generator",
        "body": (
            "Creates custom travel plans based on user preferences and"
            " interests."
        ),
    },
    {
        "title": "Smart Home Gardening System",
        "body": (
            "Automated watering, lighting, and nutrient monitoring for indoor"
            " plants."
        ),
    },
    {
        "title": "Subscription Box for Book Lovers",
        "body": (
            "Curated selection of books, bookish goodies, and exclusive author"
            " content."
        ),
    },
    {
        "title": "Online Platform for Local Artisans",
        "body": (
            "Showcase and sell handmade crafts and artwork directly to"
            " consumers."
        ),
    },
    {
        "title": "Eco-Friendly Cleaning Products",
        "body": (
            "Develop and market a line of sustainable cleaning products for"
            " households."
        ),
    },
    {
        "title": "Personalized Nutrition Coaching App",
        "body": (
            "Offers customized meal plans and fitness recommendations based on"
            " individual goals and needs."
        ),
    },
    {
        "title": "Social Media Platform for Pet Owners",
        "body": (
            "Connect with other pet owners, share photos, and find pet-related"
            " services."
        ),
    },
    {
        "title": "Online Marketplace for Vintage Clothing",
        "body": "Buy and sell unique vintage clothing and accessories.",
    },
    {
        "title": "Augmented Reality Furniture Shopping App",
        "body": (
            "Visualize how furniture would look in your home before buying."
        ),
    },
    {
        "title": "Subscription Service for Sustainable Home Goods",
        "body": (
            "Deliver eco-friendly household products and reusable alternatives"
            " to single-use items."
        ),
    },
    {
        "title": "Crowdfunding Platform for Creative Projects",
        "body": (
            "Support artists, musicians, filmmakers, and other creatives in"
            " funding their projects."
        ),
    },
    {
        "title": "Mobile App for Finding Local Volunteer Opportunities",
        "body": (
            "Connect volunteers with organizations in need of their skills and"
            " time."
        ),
    },
    {
        "title": "Online Marketplace for Personalized Gifts",
        "body": "Offer custom-made gifts for various occasions and interests.",
    },
    {
        "title": "Zero-Waste Grocery Store",
        "body": (
            "Sell bulk food items and package-free products to reduce waste."
        ),
    },
]

_HEALTH = [
    {
        "title": "Workout Routine - Strength Training",
        "body": (
            "Exercises for each muscle group, sets, reps, rest periods, weekly"
            " schedule."
        ),
    },
    {
        "title": "Meal Plan - Week of May 6th",
        "body": (
            "Breakfast, lunch, dinner, snacks for each day, grocery list,"
            " recipes."
        ),
    },
    {
        "title": "Doctor's Appointment Notes - May 3rd",
        "body": (
            "Summary of discussion with doctor, diagnosis, treatment plan,"
            " medication list, follow-up appointments."
        ),
    },
    {
        "title": "Medication Schedule",
        "body": (
            "List of medications, dosage, frequency, time to take, potential"
            " side effects, refills needed."
        ),
    },
    {
        "title": "Health Goals for 2024",
        "body": (
            "Lose 10 pounds, run a 5K, reduce stress, improve sleep quality,"
            " get regular checkups."
        ),
    },
    {
        "title": "Fitness Tracker Data - April 2024",
        "body": (
            "Steps taken, calories burned, active minutes, sleep duration,"
            " heart rate."
        ),
    },
    {
        "title": "Mental Health Resources",
        "body": (
            "Contact information for therapists, support groups, hotlines,"
            " websites, apps for mental well-being."
        ),
    },
    {
        "title": "Healthy Recipes to Try",
        "body": (
            "Links or descriptions of nutritious recipes for breakfast, lunch,"
            " dinner, snacks, desserts."
        ),
    },
    {
        "title": "Nutrition Tips",
        "body": (
            "Guidelines for balanced eating, portion control, healthy food"
            " swaps, meal prep ideas."
        ),
    },
    {
        "title": "Exercise Ideas",
        "body": (
            "Variety of workouts for different fitness levels and interests"
            " (cardio, strength, flexibility)."
        ),
    },
    {
        "title": "Sleep Hygiene Checklist",
        "body": (
            "Tips for creating a relaxing bedtime routine, improving sleep"
            " environment, getting quality sleep."
        ),
    },
    {
        "title": "Health Insurance Information",
        "body": (
            "Policy number, provider contact information, coverage details,"
            " copayments, deductibles."
        ),
    },
    {
        "title": "Allergy Information",
        "body": (
            "List of allergies, triggers, symptoms, treatment plan, emergency"
            " contact information."
        ),
    },
    {
        "title": "Medical History",
        "body": (
            "Summary of past illnesses, surgeries, medications, immunizations,"
            " family medical history."
        ),
    },
    {
        "title": "Weight Loss Progress Tracker",
        "body": (
            "Starting weight, current weight, goal weight, weight loss"
            " milestones, measurements."
        ),
    },
    {
        "title": "Meditation and Mindfulness Resources",
        "body": (
            "Guided meditations, mindfulness exercises, breathing techniques"
            " for stress reduction."
        ),
    },
    {
        "title": "Health-Related Articles and Blogs",
        "body": (
            "Links to informative articles on health topics, wellness trends,"
            " medical research."
        ),
    },
    {
        "title": "Health Challenges and Solutions",
        "body": (
            "Personal notes on overcoming health obstacles, strategies for"
            " managing chronic conditions."
        ),
    },
    {
        "title": "Fitness Class Schedule",
        "body": (
            "Days, times, locations of fitness classes (yoga, Pilates, Zumba,"
            " strength training)."
        ),
    },
    {
        "title": "Food Diary",
        "body": (
            "Record of daily food intake, calories, macronutrients,"
            " micronutrients, water intake."
        ),
    },
]

_TRAVEL = [
    {
        "title": "Trip Itinerary - Europe Summer 2024",
        "body": (
            "Flights, accommodations, transportation, daily activities,"
            " sightseeing plans, restaurant reservations."
        ),
    },
    {
        "title": "Packing List - Beach Vacation",
        "body": (
            "Clothing, toiletries, electronics, travel documents, beach gear,"
            " first-aid kit."
        ),
    },
    {
        "title": "Travel Budget - Southeast Asia Backpacking",
        "body": (
            "Estimated costs for flights, accommodation, food, transportation,"
            " activities, visas."
        ),
    },
    {
        "title": "Travel Insurance Information",
        "body": (
            "Policy number, provider contact information, coverage details,"
            " claim procedures."
        ),
    },
    {
        "title": "Language Phrasebook - Italian",
        "body": (
            "Common phrases for greetings, directions, ordering food, asking"
            " for help."
        ),
    },
    {
        "title": "Travel Tips - Staying Healthy Abroad",
        "body": (
            "Vaccinations, food and water safety, jet lag prevention, managing"
            " common illnesses."
        ),
    },
    {
        "title": "Bucket List Destinations",
        "body": (
            "Dream travel destinations with reasons for visiting and potential"
            " activities."
        ),
    },
    {
        "title": "Hotel Reviews - Paris",
        "body": (
            "Reviews of hotels in Paris based on location, amenities, price,"
            " service, cleanliness."
        ),
    },
    {
        "title": "Flight Confirmation - Round-trip to Tokyo",
        "body": (
            "Airline, flight numbers, departure and arrival times, seat"
            " assignments, baggage allowance."
        ),
    },
    {
        "title": "Restaurant Recommendations - Rome",
        "body": (
            "List of restaurants in Rome with cuisine type, price range,"
            " location, reviews."
        ),
    },
    {
        "title": "Travel Photography Tips",
        "body": (
            "Equipment recommendations, composition techniques, capturing"
            " different types of travel photos."
        ),
    },
    {
        "title": "Visa Requirements - China",
        "body": (
            "Information on visa types, application process, required"
            " documents, processing times."
        ),
    },
    {
        "title": "Travel Journal - Road Trip Across America",
        "body": (
            "Daily entries documenting experiences, observations, thoughts, and"
            " feelings during the trip."
        ),
    },
    {
        "title": "Transportation Options - London",
        "body": (
            "Information on public transportation (tube, buses), taxis,"
            " ride-sharing services, bike rentals."
        ),
    },
    {
        "title": "Travel Apps and Websites",
        "body": (
            "List of useful apps for booking flights, hotels, finding"
            " restaurants, translating languages, navigating."
        ),
    },
    {
        "title": "Cultural Etiquette Tips - Japan",
        "body": (
            "Customs and traditions to be aware of, do's and don'ts,"
            " appropriate behavior in different settings."
        ),
    },
    {
        "title": "Solo Travel Tips",
        "body": (
            "Advice on staying safe, meeting people, planning activities,"
            " budgeting for solo travelers."
        ),
    },
    {
        "title": "Travel Gear Checklist",
        "body": (
            "Essentials like luggage, backpacks, travel adapters, toiletries,"
            " first-aid kit, travel pillow."
        ),
    },
    {
        "title": "Festivals and Events Calendar - Europe",
        "body": (
            "List of upcoming festivals, cultural events, concerts, exhibitions"
            " in different European countries."
        ),
    },
    {
        "title": "Travel Photography Gear",
        "body": (
            "Camera, lenses, tripod, filters, memory cards, batteries, cleaning"
            " supplies."
        ),
    },
]

_FINANCE = [
    {
        "title": "Monthly Budget - May 2024",
        "body": (
            "Income, expenses, savings goals, spending categories, debt"
            " repayment plan."
        ),
    },
    {
        "title": "Investment Portfolio Summary",
        "body": (
            "Breakdown of investments (stocks, bonds, mutual funds),"
            " performance overview, asset allocation."
        ),
    },
    {
        "title": "Retirement Savings Plan",
        "body": (
            "Contribution schedule, target retirement age, projected retirement"
            " income, investment options."
        ),
    },
    {
        "title": "Tax Preparation Checklist - 2023",
        "body": (
            "Documents needed (W-2, 1099 forms), deductions to claim, tax"
            " filing deadline."
        ),
    },
    {
        "title": "Mortgage Payment Schedule",
        "body": (
            "Loan amount, interest rate, monthly payment, remaining balance,"
            " amortization schedule."
        ),
    },
    {
        "title": "Emergency Fund Progress",
        "body": (
            "Current balance, savings goal, monthly contributions, target"
            " amount (3-6 months of expenses)."
        ),
    },
    {
        "title": "Credit Card Statement - April 2024",
        "body": (
            "Transactions, due date, minimum payment, outstanding balance,"
            " rewards earned."
        ),
    },
    {
        "title": "Financial Goals for 2024",
        "body": (
            "Save for a down payment on a house, pay off student loan debt,"
            " increase retirement contributions."
        ),
    },
    {
        "title": "Investment Research - Tech Stocks",
        "body": (
            "Analysis of potential tech companies to invest in, growth"
            " projections, risk assessment."
        ),
    },
    {
        "title": "Budgeting Tips & Tricks",
        "body": (
            "Strategies for saving money, reducing expenses, tracking spending,"
            " automating savings."
        ),
    },
    {
        "title": "Financial Advisor Contact Information",
        "body": (
            "Name, email address, phone number, website of financial advisor."
        ),
    },
    {
        "title": "Online Banking Login Details",
        "body": (
            "Username, password, security questions, account numbers for online"
            " banking access."
        ),
    },
    {
        "title": "Insurance Policies Summary",
        "body": (
            "Coverage details for health, auto, home, life insurance policies,"
            " contact information for insurers."
        ),
    },
    {
        "title": "Debt Repayment Plan",
        "body": (
            "List of debts (credit cards, student loans), balances, interest"
            " rates, minimum payments, payoff strategies."
        ),
    },
    {
        "title": "Expense Tracking Spreadsheet",
        "body": (
            "Template for tracking daily expenses, categorizing spending,"
            " identifying areas for saving."
        ),
    },
    {
        "title": "Financial News & Analysis",
        "body": (
            "Summary of articles and reports on market trends, economic"
            " outlook, investment strategies."
        ),
    },
    {
        "title": "Personal Finance Resources",
        "body": (
            "Links to helpful websites, blogs, podcasts, books on personal"
            " finance topics."
        ),
    },
    {
        "title": "College Savings Plan - 529 Account",
        "body": (
            "Beneficiary information, investment options, contribution history,"
            " projected college costs."
        ),
    },
    {
        "title": "Estate Planning Documents",
        "body": (
            "Will, power of attorney, healthcare directive, beneficiaries,"
            " executor information."
        ),
    },
    {
        "title": "Charitable Giving Log",
        "body": (
            "Record of donations to charitable organizations, amounts, dates,"
            " tax-deductible status."
        ),
    },
]

# Folder names contains all possibilities for the revelant folder names
# in the task proto.
_FOLDERS = {
    "Recipes": _RECIPES,
    "Tasks": _TASKS,
    "Meeting Notes": _MEETING_NOTES,
    "Personal": _PERSONAL,
    "Work": _WORK,
    "School": _SCHOOL,
    "Home": _HOME,
    "Projects": _PROJECTS,
    "Ideas": _IDEAS,
    "Health": _HEALTH,
    "Travel": _TRAVEL,
    "Finance": _FINANCE,
}


==> anc/code/android_world/task_evals/information_retrieval/proto/state.proto <==
// Format for representing the state of an Android device.

syntax = "proto2";

package android_world.task_evals.information_retrieval.proto;

// Represents app-specific states on an Android device.
message State {
  optional Calendar calendar = 1;
  optional TasksApp tasks_app = 2;
  optional SportsActivityApp sports_activity_app = 3;
  optional NotesApp notes_app = 4;
}

message NotesApp {
  repeated Note notes = 1;
}

message Note {
  optional string folder = 1;
  optional string title = 2;
  optional string body = 3;
  optional string is_todo = 4;
  optional string todo_completed = 5;
}

message SportsActivityApp {
  repeated SportsActivity sports_activities = 1;
}

message SportsActivity {
  optional string name = 1;
  optional string description = 2;

  // For valid categories see _ACTIVITY_CATEGORIES:
  // intelligence/dbw/modeling/eval/task_evals/information_retrieval/activity_app_utils.py
  optional string category = 3;

  // Supported format for start_date:
  // - '<month> <day> <year>'
  //    - e.g. 'October 30 2024'
  optional string start_date = 4;
  // The start time can be specified with the following formats:
  // - <24 hour format>:<minutes>
  //    e.g. 14:40
  // - <12 hour format>am|pm
  //    e.g. 2pm, 11am
  // - <12 hour format>:<minutes>am|pm
  //    e.g. 2:30pm, 11:55am
  optional string start_time = 5;

  // The duration of the activity in minutes. Should only contain numbers or a
  // placeholder value.
  optional string duration = 6;

  // Distance in meters
  optional string total_distance = 7;

  // Elevation is in meters.
  optional string elevation_gain = 8;
  optional string elevation_loss = 9;
}

message TasksApp {
  repeated TasksAppTask tasks_app_tasks = 1;
}

message TasksAppTask {
  optional string title = 1;

  // The priority of the task, an integer from 0 to 3 where 0 is the highest
  // priority.
  optional string importance = 2;

  // The due date is specified with the following format:
  // - '<month> <day> <year>'
  //    - e.g. 'October 30 2024'
  optional string due_date = 3;
  // The due time can be specified with the following formats:
  // - <24 hour format>:<minutes>
  //    e.g. 14:40
  // - <12 hour format>am|pm
  //    e.g. 2pm, 11am
  // - <12 hour format>:<minutes>am|pm
  //    e.g. 2:30pm, 11:55am
  optional string due_time = 4;

  // Follows same format as due_date.
  optional string hide_until_date = 5;

  // Follows same format as due_time.
  optional string hide_until_time = 6;

  // Follows same format as due_date.
  optional string completed_date = 8;

  // Follows same format as due_time.
  optional string completed_time = 9;
  optional string notes = 10;
}

message Calendar {
  optional string app_name = 2;
  repeated Event events = 1;
}

// Represents a Calendar event.
message Event {
  // The start date is specified with the following format:
  // - '<month> <day> <year>'
  //    - e.g. 'October 30 2024'
  optional string start_date = 1;

  // The start time can be specified with the following formats:
  // - <24 hour format>:<minutes>
  //    e.g. 14:40
  // - <12 hour format>am|pm
  //    e.g. 2pm, 11am
  // - <12 hour format>:<minutes>am|pm
  //    e.g. 2:30pm, 11:55am
  optional string start_time = 2;

  // The duration of the event. It needs to specified either in minutes or
  // hours. e.g. '30m', '30 m', '30 minutes'. '2h', '2 h', '2 hours'
  optional string duration = 3;

  optional string description = 4;
  optional string title = 5;
  optional string location = 6;
}


==> anc/code/android_world/task_evals/information_retrieval/proto/state_pb2.py <==
# -*- coding: utf-8 -*-
# Generated by the protocol buffer compiler.  DO NOT EDIT!
# source: android_world/task_evals/information_retrieval/proto/state.proto
# Protobuf Python Version: 4.25.1
"""Generated protocol buffer code."""
from google.protobuf import descriptor as _descriptor
from google.protobuf import descriptor_pool as _descriptor_pool
from google.protobuf import symbol_database as _symbol_database
from google.protobuf.internal import builder as _builder
# @@protoc_insertion_point(imports)

_sym_db = _symbol_database.Default()




DESCRIPTOR = _descriptor_pool.Default().AddSerializedFile(b'\n@android_world/task_evals/information_retrieval/proto/state.proto\x12\x34\x61ndroid_world.task_evals.information_retrieval.proto\"\xe5\x02\n\x05State\x12P\n\x08\x63\x61lendar\x18\x01 \x01(\x0b\x32>.android_world.task_evals.information_retrieval.proto.Calendar\x12Q\n\ttasks_app\x18\x02 \x01(\x0b\x32>.android_world.task_evals.information_retrieval.proto.TasksApp\x12\x64\n\x13sports_activity_app\x18\x03 \x01(\x0b\x32G.android_world.task_evals.information_retrieval.proto.SportsActivityApp\x12Q\n\tnotes_app\x18\x04 \x01(\x0b\x32>.android_world.task_evals.information_retrieval.proto.NotesApp\"U\n\x08NotesApp\x12I\n\x05notes\x18\x01 \x03(\x0b\x32:.android_world.task_evals.information_retrieval.proto.Note\"\\\n\x04Note\x12\x0e\n\x06\x66older\x18\x01 \x01(\t\x12\r\n\x05title\x18\x02 \x01(\t\x12\x0c\n\x04\x62ody\x18\x03 \x01(\t\x12\x0f\n\x07is_todo\x18\x04 \x01(\t\x12\x16\n\x0etodo_completed\x18\x05 \x01(\t\"t\n\x11SportsActivityApp\x12_\n\x11sports_activities\x18\x01 \x03(\x0b\x32\x44.android_world.task_evals.information_retrieval.proto.SportsActivity\"\xc7\x01\n\x0eSportsActivity\x12\x0c\n\x04name\x18\x01 \x01(\t\x12\x13\n\x0b\x64\x65scription\x18\x02 \x01(\t\x12\x10\n\x08\x63\x61tegory\x18\x03 \x01(\t\x12\x12\n\nstart_date\x18\x04 \x01(\t\x12\x12\n\nstart_time\x18\x05 \x01(\t\x12\x10\n\x08\x64uration\x18\x06 \x01(\t\x12\x16\n\x0etotal_distance\x18\x07 \x01(\t\x12\x16\n\x0e\x65levation_gain\x18\x08 \x01(\t\x12\x16\n\x0e\x65levation_loss\x18\t \x01(\t\"g\n\x08TasksApp\x12[\n\x0ftasks_app_tasks\x18\x01 \x03(\x0b\x32\x42.android_world.task_evals.information_retrieval.proto.TasksAppTask\"\xc6\x01\n\x0cTasksAppTask\x12\r\n\x05title\x18\x01 \x01(\t\x12\x12\n\nimportance\x18\x02 \x01(\t\x12\x10\n\x08\x64ue_date\x18\x03 \x01(\t\x12\x10\n\x08\x64ue_time\x18\x04 \x01(\t\x12\x17\n\x0fhide_until_date\x18\x05 \x01(\t\x12\x17\n\x0fhide_until_time\x18\x06 \x01(\t\x12\x16\n\x0e\x63ompleted_date\x18\x08 \x01(\t\x12\x16\n\x0e\x63ompleted_time\x18\t \x01(\t\x12\r\n\x05notes\x18\n \x01(\t\"i\n\x08\x43\x61lendar\x12\x10\n\x08\x61pp_name\x18\x02 \x01(\t\x12K\n\x06\x65vents\x18\x01 \x03(\x0b\x32;.android_world.task_evals.information_retrieval.proto.Event\"w\n\x05\x45vent\x12\x12\n\nstart_date\x18\x01 \x01(\t\x12\x12\n\nstart_time\x18\x02 \x01(\t\x12\x10\n\x08\x64uration\x18\x03 \x01(\t\x12\x13\n\x0b\x64\x65scription\x18\x04 \x01(\t\x12\r\n\x05title\x18\x05 \x01(\t\x12\x10\n\x08location\x18\x06 \x01(\t')

_globals = globals()
_builder.BuildMessageAndEnumDescriptors(DESCRIPTOR, _globals)
_builder.BuildTopDescriptorsAndMessages(DESCRIPTOR, 'android_world.task_evals.information_retrieval.proto.state_pb2', _globals)
if _descriptor._USE_C_DESCRIPTORS == False:
  DESCRIPTOR._options = None
  _globals['_STATE']._serialized_start=123
  _globals['_STATE']._serialized_end=480
  _globals['_NOTESAPP']._serialized_start=482
  _globals['_NOTESAPP']._serialized_end=567
  _globals['_NOTE']._serialized_start=569
  _globals['_NOTE']._serialized_end=661
  _globals['_SPORTSACTIVITYAPP']._serialized_start=663
  _globals['_SPORTSACTIVITYAPP']._serialized_end=779
  _globals['_SPORTSACTIVITY']._serialized_start=782
  _globals['_SPORTSACTIVITY']._serialized_end=981
  _globals['_TASKSAPP']._serialized_start=983
  _globals['_TASKSAPP']._serialized_end=1086
  _globals['_TASKSAPPTASK']._serialized_start=1089
  _globals['_TASKSAPPTASK']._serialized_end=1287
  _globals['_CALENDAR']._serialized_start=1289
  _globals['_CALENDAR']._serialized_end=1394
  _globals['_EVENT']._serialized_start=1396
  _globals['_EVENT']._serialized_end=1515
# @@protoc_insertion_point(module_scope)


==> anc/code/android_world/task_evals/information_retrieval/proto/state_pb2_grpc.py <==
# Generated by the gRPC Python protocol compiler plugin. DO NOT EDIT!
"""Client and server classes corresponding to protobuf-defined services."""
import grpc



==> anc/code/android_world/task_evals/information_retrieval/proto/task.proto <==
// Format for tasks given to agents to perform.

syntax = "proto2";

package android_world.task_evals.information_retrieval.proto;

import "android_world/task_evals/information_retrieval/proto/state.proto";

// Wrapper around Task to create a collection of them.
message Tasks {
  repeated Task tasks = 1;
}

// Represents a single task that an agent is asked to perform
message Task {
  // The name is used as a key in a dictionary containing all tasks and needs to
  // be unique. Using a summary of the task makes it more friendly for
  // debugging.
  optional string name = 1;

  // The complexity of the task. Maps to TaskEval.complexity
  // in android_world/task_evals/task_eval.py.
  optional int32 complexity = 6;

  // What the agent is asked to do, can contain parameters from
  // task_params.
  optional string prompt = 2;

  // Used to define parameters. Parameters can be used in the prompt,
  // relevant_state, and success_criteria to add randomness to tasks.
  // Use cases:
  //  1. Set the field value to '{<task_param.name>}'. This will generate
  //     a single value and replace all instances of that parameter with that
  //     value.
  //  2. {<task_param.name>_without_replacement}. This will generate a new
  //     value for that specific instance and will make sure not to re-use
  //     previously used values.
  repeated TaskParams task_params = 3;

  // The initial state the device should be initialized to before the start of
  // the task. This should contain whatever is necessary to answer the prompt
  // as well as extra events to make the test more robust.
  // Parameters can be used for state values, but will need to be specified
  // in the task_param field.
  optional RelevantState relevant_state = 4;

  // Contains the answer to the prompt given the relevant_state. Parameters can
  // be used here if they are also used in relevant_state.
  optional SuccessCriteria success_criteria = 5;
}

// Defines parameters used in the task.
message TaskParams {
  // The parameter name. To use a parameter, specify it using the format {name}
  // E.g. prompt = "What events do I have on {date}?", where name = "date"
  optional string name = 1;

  // A list of values that the parameter can be set to. Only these values will
  // be used to replace the parameter where specified in the Task.
  repeated string possible_values = 2;
}

message SuccessCriteria {
  // A list of expectations to perform on the answer.  Also specifies how to
  // create the expected answer from the relevant_state. Currently, only
  // supports a single expectation or 2 expectations where one is a DATE_MATCH
  // and the other a TIME_MATCH.
  repeated Expectation expectations = 1;
}

// Specifies how to transform a field from the RelevantState to get the expected
// answer.
message FieldTransformation {
  enum Operation {
    OPERATION_UNKNOWN = 0;

    // Computes the summation of the specified field.
    SUM = 1;

    // Computes the count of the specified field.
    COUNT = 2;

    // Simply returns the value unchanged. If there are multiple fields with
    // field_name, a list containing each value will be created.
    IDENTITY = 3;
  }

  // The operation to perform on the given field in the RelevantState to
  // generate the expected answer.
  optional Operation operation = 1;
  optional string field_name = 2;
}

message Expectation {
  enum MatchType {
    MATCH_TYPE_UNKNOWN = 0;

    // Performs a string match between each element of the expected answer and
    // the agent answer.
    STRING_MATCH = 1;

    // Performs a number match between each element of the expected answer and
    // the agent answer.
    NUMBER_MATCH = 2;

    // Performs a date match between each element of the expected answer and
    // the agent answer.
    DATE_MATCH = 3;

    // Performs a time match between each element of the expected answer and
    // the agent answer.
    TIME_MATCH = 4;
  }

  // The expected answer is defined either by how to generate it from the
  // RelevantState or as the exact answer itself.
  oneof expected_answer {
    FieldTransformation field_transformation = 1;
    // If this is set, simply do the specified match type on the agent answer
    // with this value.
    string expected_value = 2;
  }

  // How to compare/match the value either set or generated in expected_answer.
  // If the expected answer is a list, will perform this match on the unordered
  // lists.
  optional MatchType match_type = 3;

  // The tolerance to use for the absolute difference when performing a match
  // for match type NUMBER_MATCH
  optional float tolerance = 4;
}

message RelevantState {
  optional State state = 1;
  // Lists all conditions that should be excluded for all additional random
  // initial state (not defined in state). Operates as an 'AND'.
  repeated ExclusionCondition exclusion_conditions = 2;
}

// Represents a condition that should be excluded from the initial state.
// An initial state needs to be excluded if (field OPERATION value) == true.
message ExclusionCondition {
  enum Operation {
    OPERATION_UNKNOWN = 0;
    EQUAL_TO = 1;
    CONTAINS = 2;
    GREATER_THAN = 3;
    LESS_THAN = 4;
    GREATER_THAN_OR_EQUAL_TO = 5;
    LESS_THAN_OR_EQUAL_TO = 6;
  }
  optional Operation operation = 1;

  // The field name in the State proto this condition applies to
  optional string field = 2;
  optional string value = 3;
}


==> anc/code/android_world/task_evals/information_retrieval/proto/task_pb2.py <==
# -*- coding: utf-8 -*-
# Generated by the protocol buffer compiler.  DO NOT EDIT!
# source: android_world/task_evals/information_retrieval/proto/task.proto
# Protobuf Python Version: 4.25.1
"""Generated protocol buffer code."""
from google.protobuf import descriptor as _descriptor
from google.protobuf import descriptor_pool as _descriptor_pool
from google.protobuf import symbol_database as _symbol_database
from google.protobuf.internal import builder as _builder
# @@protoc_insertion_point(imports)

_sym_db = _symbol_database.Default()


from android_world.task_evals.information_retrieval.proto import state_pb2 as android__world_dot_task__evals_dot_information__retrieval_dot_proto_dot_state__pb2


DESCRIPTOR = _descriptor_pool.Default().AddSerializedFile(b'\n?android_world/task_evals/information_retrieval/proto/task.proto\x12\x34\x61ndroid_world.task_evals.information_retrieval.proto\x1a@android_world/task_evals/information_retrieval/proto/state.proto\"R\n\x05Tasks\x12I\n\x05tasks\x18\x01 \x03(\x0b\x32:.android_world.task_evals.information_retrieval.proto.Task\"\xcd\x02\n\x04Task\x12\x0c\n\x04name\x18\x01 \x01(\t\x12\x12\n\ncomplexity\x18\x06 \x01(\x05\x12\x0e\n\x06prompt\x18\x02 \x01(\t\x12U\n\x0btask_params\x18\x03 \x03(\x0b\x32@.android_world.task_evals.information_retrieval.proto.TaskParams\x12[\n\x0erelevant_state\x18\x04 \x01(\x0b\x32\x43.android_world.task_evals.information_retrieval.proto.RelevantState\x12_\n\x10success_criteria\x18\x05 \x01(\x0b\x32\x45.android_world.task_evals.information_retrieval.proto.SuccessCriteria\"3\n\nTaskParams\x12\x0c\n\x04name\x18\x01 \x01(\t\x12\x17\n\x0fpossible_values\x18\x02 \x03(\t\"j\n\x0fSuccessCriteria\x12W\n\x0c\x65xpectations\x18\x01 \x03(\x0b\x32\x41.android_world.task_evals.information_retrieval.proto.Expectation\"\xd7\x01\n\x13\x46ieldTransformation\x12\x66\n\toperation\x18\x01 \x01(\x0e\x32S.android_world.task_evals.information_retrieval.proto.FieldTransformation.Operation\x12\x12\n\nfield_name\x18\x02 \x01(\t\"D\n\tOperation\x12\x15\n\x11OPERATION_UNKNOWN\x10\x00\x12\x07\n\x03SUM\x10\x01\x12\t\n\x05\x43OUNT\x10\x02\x12\x0c\n\x08IDENTITY\x10\x03\"\x82\x03\n\x0b\x45xpectation\x12i\n\x14\x66ield_transformation\x18\x01 \x01(\x0b\x32I.android_world.task_evals.information_retrieval.proto.FieldTransformationH\x00\x12\x18\n\x0e\x65xpected_value\x18\x02 \x01(\tH\x00\x12_\n\nmatch_type\x18\x03 \x01(\x0e\x32K.android_world.task_evals.information_retrieval.proto.Expectation.MatchType\x12\x11\n\ttolerance\x18\x04 \x01(\x02\"g\n\tMatchType\x12\x16\n\x12MATCH_TYPE_UNKNOWN\x10\x00\x12\x10\n\x0cSTRING_MATCH\x10\x01\x12\x10\n\x0cNUMBER_MATCH\x10\x02\x12\x0e\n\nDATE_MATCH\x10\x03\x12\x0e\n\nTIME_MATCH\x10\x04\x42\x11\n\x0f\x65xpected_answer\"\xc3\x01\n\rRelevantState\x12J\n\x05state\x18\x01 \x01(\x0b\x32;.android_world.task_evals.information_retrieval.proto.State\x12\x66\n\x14\x65xclusion_conditions\x18\x02 \x03(\x0b\x32H.android_world.task_evals.information_retrieval.proto.ExclusionCondition\"\xb4\x02\n\x12\x45xclusionCondition\x12\x65\n\toperation\x18\x01 \x01(\x0e\x32R.android_world.task_evals.information_retrieval.proto.ExclusionCondition.Operation\x12\r\n\x05\x66ield\x18\x02 \x01(\t\x12\r\n\x05value\x18\x03 \x01(\t\"\x98\x01\n\tOperation\x12\x15\n\x11OPERATION_UNKNOWN\x10\x00\x12\x0c\n\x08\x45QUAL_TO\x10\x01\x12\x0c\n\x08\x43ONTAINS\x10\x02\x12\x10\n\x0cGREATER_THAN\x10\x03\x12\r\n\tLESS_THAN\x10\x04\x12\x1c\n\x18GREATER_THAN_OR_EQUAL_TO\x10\x05\x12\x19\n\x15LESS_THAN_OR_EQUAL_TO\x10\x06')

_globals = globals()
_builder.BuildMessageAndEnumDescriptors(DESCRIPTOR, _globals)
_builder.BuildTopDescriptorsAndMessages(DESCRIPTOR, 'android_world.task_evals.information_retrieval.proto.task_pb2', _globals)
if _descriptor._USE_C_DESCRIPTORS == False:
  DESCRIPTOR._options = None
  _globals['_TASKS']._serialized_start=187
  _globals['_TASKS']._serialized_end=269
  _globals['_TASK']._serialized_start=272
  _globals['_TASK']._serialized_end=605
  _globals['_TASKPARAMS']._serialized_start=607
  _globals['_TASKPARAMS']._serialized_end=658
  _globals['_SUCCESSCRITERIA']._serialized_start=660
  _globals['_SUCCESSCRITERIA']._serialized_end=766
  _globals['_FIELDTRANSFORMATION']._serialized_start=769
  _globals['_FIELDTRANSFORMATION']._serialized_end=984
  _globals['_FIELDTRANSFORMATION_OPERATION']._serialized_start=916
  _globals['_FIELDTRANSFORMATION_OPERATION']._serialized_end=984
  _globals['_EXPECTATION']._serialized_start=987
  _globals['_EXPECTATION']._serialized_end=1373
  _globals['_EXPECTATION_MATCHTYPE']._serialized_start=1251
  _globals['_EXPECTATION_MATCHTYPE']._serialized_end=1354
  _globals['_RELEVANTSTATE']._serialized_start=1376
  _globals['_RELEVANTSTATE']._serialized_end=1571
  _globals['_EXCLUSIONCONDITION']._serialized_start=1574
  _globals['_EXCLUSIONCONDITION']._serialized_end=1882
  _globals['_EXCLUSIONCONDITION_OPERATION']._serialized_start=1730
  _globals['_EXCLUSIONCONDITION_OPERATION']._serialized_end=1882
# @@protoc_insertion_point(module_scope)


==> anc/code/android_world/task_evals/information_retrieval/proto/task_pb2_grpc.py <==
# Generated by the gRPC Python protocol compiler plugin. DO NOT EDIT!
"""Client and server classes corresponding to protobuf-defined services."""
import grpc



==> anc/code/android_world/task_evals/information_retrieval/proto/tasks.textproto <==
## proto-file: third_party/py/android_world/task_evals/information_retrieval/proto/task.proto
# proto-message: Tasks

tasks {
  name: "SimpleCalendarEventsOnDate"
  prompt: "What events do I have {date} in Simple Calendar Pro? Answer with the titles only. If there are multiple titles, format your answer as a comma separated list."
  complexity: 1
  relevant_state {
    state: {
      calendar {
        app_name: "simple calendar pro"
        events {
          start_date: "{date}"
          start_time: "{time}"
          duration: "{duration}"
          title: "{title}"
        }
      }
    }
    exclusion_conditions {
      field: "start_date"
      operation: EQUAL_TO
      value: "{date}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }

  task_params {
    name: "time"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "12am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }

  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "duration"
    possible_values: "30 m"
    possible_values: "60 minutes"
    possible_values: "45min"
    possible_values: "1 h"
    possible_values: "2 hours"
    possible_values: "15 minutes"
    possible_values: "1.5 hours"
    possible_values: "90 min"
    possible_values: "20 min"
    possible_values: "3 h"
    possible_values: "25 minutes"
    possible_values: "10 min"
    possible_values: "50 min"
    possible_values: "2.5 hours"
    possible_values: "75 minutes"
    possible_values: "5 minutes"
  }
  task_params {
    name: "title"
    possible_values: "Data Dive"
    possible_values: "Bug Bash"
    possible_values: "Dan's Birthday Party"
    possible_values: "Trivia Night"
    possible_values: "Product demo"
    possible_values: "Team lunch"
    possible_values: "Coffee with CEO"
    possible_values: "Quarterly review"
    possible_values: "Scrum meeting"
    possible_values: "Doctor's appointment"
    possible_values: "Birthday party"
    possible_values: "Coding challenge"
    possible_values: "Board meeting"
    possible_values: "Marketing strategy workshop"
    possible_values: "Movie night"
    possible_values: "Dinner with friends"
    possible_values: "Concert"
    possible_values: "Game night"
    possible_values: "Date night"
    possible_values: "Weekend trip"
    possible_values: "Family reunion"
    possible_values: "Volunteer cleanup"
    possible_values: "Sports game"
  }
}

tasks {
  name: "SimpleCalendarNextEvent"
  prompt: "What is my next upcoming event in Simple Calendar Pro? Answer with the title only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1

  relevant_state {
    state {
      calendar {
        app_name: "simple calendar pro"
        events {
          start_date: "October 15 2023"
          start_time: "{time}"
          duration: "{duration}"
          title: "{title}"
        }

      }
    }
    # Exclude initial events that are today between 15:34 and {time}
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_date"
      value: "October 15 2023"
    }
    exclusion_conditions {
      operation: LESS_THAN_OR_EQUAL_TO
      field: "start_time"
      value: "{time}"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "start_time"
      value: "15:30"  # Current time device is set to at the start of a task.
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }

  task_params {
    # All possible values are after 15:34.
    name: "time"
    possible_values: "3:53pm"
    possible_values: "21:45"
    possible_values: "5pm"
    possible_values: "17:30"
    possible_values: "16:00"
    possible_values: "18:30"
    possible_values: "18:45"
    possible_values: "7pm"
    possible_values: "7:15pm"
    possible_values: "21:45"
    possible_values: "8pm"
    possible_values: "8:10pm"
    possible_values: "12:00am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "4:00pm"
    possible_values: "16:15"
    possible_values: "9:15pm"
    possible_values: "20:40"
    possible_values: "22:35"
  }
  task_params {
    name: "duration"
    possible_values: "30 m"
    possible_values: "60 minutes"
    possible_values: "45min"
    possible_values: "1 h"
    possible_values: "2 hours"
    possible_values: "15 minutes"
    possible_values: "1.5 hours"
    possible_values: "90 min"
    possible_values: "20 min"
    possible_values: "3 h"
    possible_values: "25 minutes"
    possible_values: "10 min"
    possible_values: "50 min"
    possible_values: "2.5 hours"
    possible_values: "75 minutes"
    possible_values: "5 minutes"
  }
  task_params {
    name: "title"
    possible_values: "Team Meeting"
    possible_values: "1-on-1 with Manager"
    possible_values: "Product demo"
    possible_values: "Team lunch"
    possible_values: "Coffee with CEO"
    possible_values: "Quarterly review"
    possible_values: "Scrum meeting"
    possible_values: "Doctor's appointment"
    possible_values: "Birthday party"
    possible_values: "Coding challenge"
    possible_values: "Board meeting"
    possible_values: "Marketing strategy workshop"
    possible_values: "Movie night"
    possible_values: "Dinner with friends"
    possible_values: "Concert"
    possible_values: "Game night"
    possible_values: "Date night"
    possible_values: "Weekend trip"
    possible_values: "Family reunion"
    possible_values: "Volunteer cleanup"
    possible_values: "Sports game"
  }
}

tasks {
  name: "SimpleCalendarEventOnDateAtTime"
  prompt: "What is on my schedule for {date} at {time} in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state {
      calendar {
        app_name: "simple calendar pro"
        events {
          start_date: "{date}"
          start_time: "{time}"
          title: "{title}"
          duration: "{duration}"
        }
      }
    }
    # Exclude initial events on {date} at {time}
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_date"
      value: "{date}"
    }
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_time"
      value: "{time}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "time"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "12am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }
  task_params {
    name: "duration"
    possible_values: "30 m"
    possible_values: "60 minutes"
    possible_values: "45min"
    possible_values: "1 h"
    possible_values: "2 hours"
    possible_values: "15 minutes"
    possible_values: "1.5 hours"
    possible_values: "90 min"
    possible_values: "20 min"
    possible_values: "3 h"
    possible_values: "25 minutes"
    possible_values: "10 min"
    possible_values: "50 min"
    possible_values: "2.5 hours"
    possible_values: "75 minutes"
    possible_values: "5 minutes"
  }
  task_params {
    name: "title"
    possible_values: "Team Meeting"
    possible_values: "1-on-1 with Manager"
    possible_values: "Product demo"
    possible_values: "Team lunch"
    possible_values: "Coffee with CEO"
    possible_values: "Quarterly review"
    possible_values: "Scrum meeting"
    possible_values: "Doctor's appointment"
    possible_values: "Birthday party"
    possible_values: "Coding challenge"
    possible_values: "Board meeting"
    possible_values: "Marketing strategy workshop"
    possible_values: "Movie night"
    possible_values: "Dinner with friends"
    possible_values: "Concert"
    possible_values: "Game night"
    possible_values: "Date night"
    possible_values: "Weekend trip"
    possible_values: "Family reunion"
    possible_values: "Volunteer cleanup"
    possible_values: "Sports game"
  }
}

tasks {
  name: "SimpleCalendarAnyEventsOnDate"
  prompt: "Do I have any events {date} in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state {
      calendar {
        app_name: "simple calendar pro"
        events {
          start_date: "{date}"
          start_time: "{time_without_replacement}"
          duration: "1 hour"
          title: "{title_without_replacement}"
        }
        events {
          start_date: "{date}"
          start_time: "{time_without_replacement}"
          duration: "1 hour"
          title: "{title_without_replacement}"
        }
        events {
          start_date: "{date}"
          start_time: "{time_without_replacement}"
          duration: "1 hour"
          title: "{title_without_replacement}"
        }
      }
    }
    # Exclude initial events on {date}
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_date"
      value: "{date}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }

  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "title"
    possible_values: "Team Meeting"
    possible_values: "1-on-1 with Manager"
    possible_values: "Product demo"
    possible_values: "Team lunch"
    possible_values: "Coffee with CEO"
    possible_values: "Quarterly review"
    possible_values: "Scrum meeting"
    possible_values: "Doctor's appointment"
    possible_values: "Birthday party"
    possible_values: "Coding challenge"
    possible_values: "Board meeting"
    possible_values: "Marketing strategy workshop"
    possible_values: "Movie night"
    possible_values: "Dinner with friends"
    possible_values: "Concert"
    possible_values: "Game night"
    possible_values: "Date night"
    possible_values: "Weekend trip"
    possible_values: "Family reunion"
    possible_values: "Volunteer cleanup"
    possible_values: "Sports game"
  }
  task_params {
    name: "time"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "12am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }
}

tasks {
  name: "SimpleCalendarNextMeetingWithPerson"
  prompt: "When is my next meeting with {person} in Simple Calendar Pro? Express your answer in the format <month name> <day> <year> <hour in 24-hour format>:<minutes>."
  complexity: 1
  relevant_state {
    state {
      calendar {
        app_name: "simple calendar pro"
        events {
          start_date: "{date}"
          start_time: "{time}"
          title: "Drinks with {person}"
        }
      }
    }
    # Exclude initial events with {person} in the title that are on the same day as {date}
    exclusion_conditions {
      operation: CONTAINS
      field: "title"
      value: "{person}"
    }
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_date"
      value: "{date}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "start_date"
      }
      match_type: DATE_MATCH
    }
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "start_time"
      }
      match_type: TIME_MATCH
    }
  }
  task_params {
    name: "person"
    possible_values: "Amanda"
    possible_values: "John"
    possible_values: "David"
    possible_values: "Lucas"
    possible_values: "James"
    possible_values: "Ava"
    possible_values: "Isabella"
    possible_values: "Mia"
    possible_values: "Elijah"
    possible_values: "Charlotte"
    possible_values: "Emily"
    possible_values: "Muhammad"
    possible_values: "Sofia"
    possible_values: "Mateo"
    possible_values: "Aaliyah"
    possible_values: "Isabella"
    possible_values: "Daniel"
    possible_values: "Mia"
  }
  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "time"
    possible_values: "11:00"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "12am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }
}

tasks {
  name: "SimpleCalendarLocationOfEvent"
  prompt: "What is the location of my {title} event in Simple Calendar Pro? Answer with the location only."
  complexity: 1
  relevant_state {
    state {
      calendar {
        app_name: "simple calendar pro"
        events {
          start_date: "{date}"
          start_time: "{time}"
          title: "{title}"
          location: "{location}"
        }
      }
    }
    # Exclude initial events with {title} in the title
    exclusion_conditions {
      operation: CONTAINS
      field: "title"
      value: "{title}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "location"
      }
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "title"
    possible_values: "Marketing Brainstorm"
    possible_values: "Lunch with Client"
    possible_values: "Team Offsite"
    possible_values: "Product demo"
    possible_values: "Team lunch"
    possible_values: "Coffee with CEO"
    possible_values: "Quarterly review"
    possible_values: "Scrum meeting"
    possible_values: "Doctor's appointment"
    possible_values: "Birthday party"
    possible_values: "Coding challenge"
    possible_values: "Board meeting"
    possible_values: "Marketing strategy workshop"
    possible_values: "Movie night"
    possible_values: "Dinner with friends"
    possible_values: "Concert"
    possible_values: "Game night"
    possible_values: "Date night"
    possible_values: "Weekend trip"
    possible_values: "Family reunion"
    possible_values: "Volunteer cleanup"
    possible_values: "Sports game"
  }
  task_params {
    name: "location"
    possible_values: "Conference Room A"
    possible_values: "McDonald's"
    possible_values: "100 Main St Chicago"
    possible_values: "City Park"
    possible_values: "The Coffee Bean"
    possible_values: "Sarah's apartment"
    possible_values: "Conference Room A"
    possible_values: "Zoom meeting"
    possible_values: "Riverside Restaurant"
    possible_values: "Local library"
    possible_values: "Bowling alley"
    possible_values: "Community center"
    possible_values: "Online"
    possible_values: "The beach"
    possible_values: "John's backyard"
    possible_values: "State Park"
    possible_values: "Art Museum"
    possible_values: "Hiking trail"
    possible_values: "Downtown"
    possible_values: "Mall"
    possible_values: "The gym"
    possible_values: "School auditorium"
    possible_values: "Virtual"
  }
  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "time"
    possible_values: "11:00"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "12am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }
}

tasks {
  name: "SimpleCalendarEventsInNextWeek"
  prompt: "What events do I have in the next week in Simple Calendar Pro? Assume the week starts from Monday. Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state {
      calendar {

        app_name: "simple calendar pro"
        events {
          start_date: "{date_without_replacement}"
          start_time: "{time_without_replacement}"
          duration: "{duration}"
          title: "{title}"
        }
        events {
          start_date: "{date_without_replacement}"
          start_time: "{time_without_replacement}"
          title: "{title_without_replacement}"
        }
      }
    }
    # Exclude inital events between today and October 22
    exclusion_conditions {
      operation: LESS_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "October 22 2023"  # The last day of "next week"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "October 15 2023"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }

  # all dates are within the next week, excluding today
  task_params {
    name: "date"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
  }

  task_params {
    name: "duration"
    possible_values: "30 m"
    possible_values: "60 minutes"
    possible_values: "45min"
    possible_values: "1 h"
    possible_values: "2 hours"
    possible_values: "15 minutes"
    possible_values: "1.5 hours"
    possible_values: "90 min"
    possible_values: "20 min"
    possible_values: "3 h"
    possible_values: "25 minutes"
    possible_values: "10 min"
    possible_values: "50 min"
    possible_values: "2.5 hours"
    possible_values: "75 minutes"
    possible_values: "5 minutes"
  }
  task_params {
    name: "title"
    possible_values: "Product demo"
    possible_values: "Team lunch"
    possible_values: "Coffee with CEO"
    possible_values: "Quarterly review"
    possible_values: "Scrum meeting"
    possible_values: "Doctor's appointment"
    possible_values: "Birthday party"
    possible_values: "Coding challenge"
    possible_values: "Board meeting"
    possible_values: "Marketing strategy workshop"
    possible_values: "Meet with {person}"
    possible_values: "Movie night"
    possible_values: "Dinner with friends"
    possible_values: "Concert"
    possible_values: "Game night"
    possible_values: "Date night"
    possible_values: "Weekend trip"
    possible_values: "Family reunion"
    possible_values: "Volunteer cleanup"
    possible_values: "Sports game"
  }
  task_params {
    name: "person"
    possible_values: "Amanda"
    possible_values: "John"
    possible_values: "David"
    possible_values: "Lucas"
    possible_values: "James"
    possible_values: "Ava"
    possible_values: "Isabella"
    possible_values: "Mia"
    possible_values: "Elijah"
    possible_values: "Charlotte"
    possible_values: "Emily"
    possible_values: "Muhammad"
    possible_values: "Sofia"
    possible_values: "Mateo"
    possible_values: "Aaliyah"
    possible_values: "Isabella"
    possible_values: "Daniel"
    possible_values: "Mia"
  }
  task_params {
    name: "time"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12:00pm"
    possible_values: "6:30am"
    possible_values: "8pm"
    possible_values: "12:00am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }
}

tasks {
  name: "SimpleCalendarFirstEventAfterStartTime"
  prompt: "What is my first event after {time} {date} in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state {
      calendar {
        app_name: "simple calendar pro"
        events {
          start_date: "{date}"
          start_time: "{time}"
          duration: "{duration}"
          title: "{title}"
        }
      }
    }
    # Exclude initial events that are after {time} on {date}
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_date"
      value: "{date}"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "start_time"
      value: "{time}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "title"
    possible_values: "Sales Call"
    possible_values: "Client Meeting"
    possible_values: "Training Session"
    possible_values: "Project Kickoff"
    possible_values: "Team Brainstorming"
    possible_values: "Dentist Appointment"
    possible_values: "Haircut"
    possible_values: "Grocery Shopping"
    possible_values: "School Pickup"
    possible_values: "Soccer Practice"
  }
  task_params {
    name: "time"
    possible_values: "18:05"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "5:20pm"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }
  task_params {
    name: "duration"
    possible_values: "30 m"
    possible_values: "60 minutes"
    possible_values: "45min"
    possible_values: "1 h"
    possible_values: "2 hours"
    possible_values: "15 minutes"
    possible_values: "1.5 hours"
    possible_values: "90 min"
    possible_values: "20 min"
    possible_values: "3 h"
    possible_values: "25 minutes"
    possible_values: "10 min"
    possible_values: "50 min"
    possible_values: "2.5 hours"
    possible_values: "75 minutes"
    possible_values: "5 minutes"
  }
}
tasks {
  name: "SimpleCalendarEventsInTimeRange"
  prompt: "Do I have any events between {start_time} and 8pm {date} in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state {
      calendar {
        app_name: "simple calendar pro"
        events {
          start_date: "{date}"
          start_time: "{start_time}"
          duration: "{duration}"
          title: "{title}"
        }
      }
    }
    # Exclude events on {date} that start between {start_time} and 8 pm.
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_date"
      value: "{date}"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "start_time"
      value: "{start_time}"
    }
    exclusion_conditions {
      operation: LESS_THAN_OR_EQUAL_TO
      field: "start_time"
      value: "8pm"
    }
  }

  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }

  task_params {
    # Needs to be < 8pm for the prompt to make sense
    name: "start_time"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "5:20pm"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "4:15pm"
    possible_values: "11:30am"
  }
  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "title"
    possible_values: "Gym"
    possible_values: "Dinner with Friends"
    possible_values: "Happy Hour"
    possible_values: "Evening Walk"
    possible_values: "Yoga Class"
    possible_values: "Run in the Park"
    possible_values: "Cooking Class"
    possible_values: "Movie Night"
    possible_values: "Grocery Shopping"
    possible_values: "Pick up Kids from School"
  }
  task_params {
    name: "duration"
    possible_values: "30 m"
    possible_values: "60 minutes"
    possible_values: "45min"
    possible_values: "1 h"
    possible_values: "2 hours"
    possible_values: "15 minutes"
    possible_values: "1.5 hours"
    possible_values: "90 min"
    possible_values: "20 min"
    possible_values: "3 h"
    possible_values: "25 minutes"
    possible_values: "10 min"
    possible_values: "50 min"
    possible_values: "2.5 hours"
    possible_values: "75 minutes"
    possible_values: "5 minutes"
  }
}

tasks {
  name: "TasksDueOnDate"
  prompt: "What tasks do I have due {date} in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state: {
      tasks_app {
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{date}"
          importance: "{importance_without_replacement}"
          hide_until_date: "October 10 2023"
          hide_until_time: "8:00"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{date}"
          importance: "{importance_without_replacement}"
          hide_until_date: "October 9 2023"
          hide_until_time: "10:00"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{date}"
          importance: "{importance_without_replacement}"
          hide_until_date: "October 11 2023"
          hide_until_time: "9:00"
          notes: "{notes_without_replacement}"
        }
      }
    }
    exclusion_conditions {
      field: "due_date"
      operation: EQUAL_TO
      value: "{date}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "importance"
    possible_values: "0"
    possible_values: "0"
    possible_values: "1"
    possible_values: "1"
    possible_values: "2"
    possible_values: "2"
    possible_values: "3"
    possible_values: "3"
  }
  task_params {
    name: "title"
    possible_values: "Complete project proposal"
    possible_values: "Review code changes"
    possible_values: "Schedule team meeting"
    possible_values: "Submit expense report"
    possible_values: "Update website content"
    possible_values: "Review quarterly goals"
    possible_values: "Organize files and folders"
    possible_values: "Draft marketing email"
    possible_values: "Attend networking event"
    possible_values: "Prepare presentation for meeting"
    possible_values: "Call client for follow-up"
    possible_values: "Research market trends"
    possible_values: "Follow up on support tickets"
    possible_values: "Prepare agenda for weekly meeting"
    possible_values: "Book flights for conference"
    possible_values: "Plan team outing"
    possible_values: "Participate in brainstorming session"
    possible_values: "Review performance metrics"
    possible_values: "Attend training session"
    possible_values: "Send report to manager"
  }

  task_params {
    name: "notes"
    possible_values: "Remember to complete this task."
    possible_values: "This task is important."
    possible_values: "Don't forget to follow up on this task."
    possible_values: "Double-check calculations."
    possible_values: "Confirm meeting location."
    possible_values: "Follow up with team members."
    possible_values: "Prepare presentation slides."
    possible_values: "Update project status."
    possible_values: "Check email for updates."
    possible_values: "Review feedback from client."
    possible_values: "Complete paperwork."
    possible_values: "Schedule follow-up meeting."
  }
}

tasks {
  name: "TasksHighPriorityTasks"
  prompt: "What are my high priority tasks in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state {
      tasks_app {
        tasks_app_tasks {
          title: "{task_title}"
          importance: "0"
          due_date: "{due_date}"
          due_time: "{time}"
          hide_until_date: "{hide_until_date}"
          hide_until_time: "{time}"
          notes: "{notes}"
        }
      }
    }
    exclusion_conditions {
      field: "importance"
      operation: EQUAL_TO
      value: "0"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "task_title"
    possible_values: "Complete project proposal"
    possible_values: "Review code changes"
    possible_values: "Schedule team meeting"
    possible_values: "Submit expense report"
    possible_values: "Update website content"
    possible_values: "Review quarterly goals"
    possible_values: "Organize files and folders"
    possible_values: "Draft marketing email"
    possible_values: "Attend networking event"
    possible_values: "Prepare presentation for meeting"
    possible_values: "Call client for follow-up"
    possible_values: "Research market trends"
    possible_values: "Follow up on support tickets"
    possible_values: "Prepare agenda for weekly meeting"
    possible_values: "Book flights for conference"
    possible_values: "Plan team outing"
    possible_values: "Participate in brainstorming session"
    possible_values: "Review performance metrics"
    possible_values: "Attend training session"
    possible_values: "Send report to manager"
  }

  task_params {
    name: "notes"
    possible_values: "Remember to complete this task."
    possible_values: "This task is important."
    possible_values: "Don't forget to follow up on this task."
    possible_values: "Double-check calculations."
    possible_values: "Confirm meeting location."
    possible_values: "Follow up with team members."
    possible_values: "Prepare presentation slides."
    possible_values: "Update project status."
    possible_values: "Check email for updates."
    possible_values: "Review feedback from client."
    possible_values: "Complete paperwork."
    possible_values: "Schedule follow-up meeting."
  }

  task_params {
    name: "due_date"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
  }

  task_params {
    name: "time"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "12am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"

  }

  task_params {
    name: "hide_until_date"
    possible_values: "October 10 2023"
    possible_values: "October 11 2023"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 14 2023"
    possible_values: "October 15 2023"
  }
}

tasks {
  name: "TasksHighPriorityTasksDueOnDate"
  prompt: "Which tasks with high priority are due {date} in the Tasks app? Answer with the title only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state {
      tasks_app {
        tasks_app_tasks {
          title: "{title}"
          importance: "0"
          due_date: "{date}"
          due_time: "{time}"
        }
      }
    }
    exclusion_conditions {
      field: "due_date"
      operation: EQUAL_TO
      value: "{date}"
    }
    exclusion_conditions {
      field: "importance"
      operation: EQUAL_TO
      value: "0"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }
  task_params {
    name: "time"
    possible_values: "5:00pm"
    possible_values: "12:00pm"
    possible_values: "8:00am"
    possible_values: "11:59pm"
    possible_values: "2:00pm"
    possible_values: "9:00am"
    possible_values: "3:30pm"
    possible_values: "10:00am"
    possible_values: "4:45pm"
    possible_values: "7:00pm"
  }
  task_params {
    name: "title"
    possible_values: "Project Milestone Review"
    possible_values: "Submit Budget Report"
    possible_values: "Proposal Draft Submission"
    possible_values: "Team Sync-Up Meeting"
    possible_values: "Client Feedback Session"
    possible_values: "Code Review"
    possible_values: "Marketing Campaign Launch"
    possible_values: "Product Design Review"
    possible_values: "Stakeholder Update Meeting"
    possible_values: "Quarterly Sales Review"
  }
}

tasks {
  name: "TasksDueNextWeek"
  prompt: "How many tasks do I have due next week in Tasks app? Assume the week starts from Monday. Express your answer as a single integer."
  complexity: 1
  relevant_state {
    state: {
      tasks_app {
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{due_date_without_replacement}"
          hide_until_date: "October 10 2023"
          hide_until_time: "8:00"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{due_date_without_replacement}"
          hide_until_date: "October 9 2023"
          hide_until_time: "10:00"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{due_date_without_replacement}"
          hide_until_date: "October 11 2023"
          hide_until_time: "9:00"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{due_date_without_replacement}"
          hide_until_date: "October 11 2023"
          hide_until_time: "9:00"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{due_date_without_replacement}"
          hide_until_date: "October 11 2023"
          hide_until_time: "9:00"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{due_date_without_replacement}"
          hide_until_date: "October 11 2023"
          hide_until_time: "9:00"
          notes: "{notes_without_replacement}"
        }
      }
    }
    exclusion_conditions {
      field: "due_date"
      operation: LESS_THAN_OR_EQUAL_TO
      value: "October 22 2023"  # Adjust to the end date of next week
    }
    exclusion_conditions {
      field: "due_date"
      operation: GREATER_THAN_OR_EQUAL_TO
      value: "October 16 2023"  # Adjust to the start date of next week
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: COUNT
        field_name: "tasks_app_tasks"
      }
      match_type: NUMBER_MATCH
    }
  }

  task_params {
    name: "title"
    possible_values: "Complete project proposal"
    possible_values: "Review code changes"
    possible_values: "Schedule team meeting"
    possible_values: "Submit expense report"
    possible_values: "Update website content"
    possible_values: "Review quarterly goals"
    possible_values: "Organize files and folders"
    possible_values: "Draft marketing email"
    possible_values: "Attend networking event"
    possible_values: "Prepare presentation for meeting"
    possible_values: "Call client for follow-up"
    possible_values: "Research market trends"
    possible_values: "Follow up on support tickets"
    possible_values: "Prepare agenda for weekly meeting"
    possible_values: "Book flights for conference"
    possible_values: "Plan team outing"
    possible_values: "Participate in brainstorming session"
    possible_values: "Review performance metrics"
    possible_values: "Attend training session"
    possible_values: "Send report to manager"
    possible_values: "Dinner with friends"
    possible_values: "Organize movie night"
    possible_values: "Exercise session with coach"
    possible_values: "Read book for book club"
    possible_values: "Plan family reunion"
  }

  task_params {
    name: "notes"
    possible_values: "This is high priority."
    possible_values: "This is urgent."
    possible_values: "Remember to review ahead of time."
    possible_values: "Double-check details."
    possible_values: "Schedule time on calendar."
    possible_values: "Follow up with others."
    possible_values: "Send emails to everyone."
    possible_values: "Send an update."
    possible_values: "Monitor email for updates on this."
    possible_values: "Check handwritten notes."
    possible_values: "Complete survey."
    possible_values: "Schedule follow-up tasks."
  }

  task_params {
    name: "due_date"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
  }
}

tasks {
  name: "TasksCompletedTasksForDate"
  prompt: "Which tasks have I completed for {date} in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state: {
      tasks_app {
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{date}"
          hide_until_date: "October 10 2023"
          hide_until_time: "{time_without_replacement}"
          completed_date: "{completed_date}"
          completed_time: "{time_without_replacement}"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{date}"
          hide_until_date: "October 9 2023"
          hide_until_time: "{time_without_replacement}"
          completed_date: "{completed_date}"
          completed_time: "{time_without_replacement}"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          due_date: "{date}"
          hide_until_date: "October 11 2023"
          hide_until_time: "{time_without_replacement}"
          completed_date: "{completed_date}"
          completed_time: "{time_without_replacement}"
          notes: "{notes_without_replacement}"
        }
      }
    }
    exclusion_conditions {
      field: "due_date"
      operation: EQUAL_TO
      value: "{date}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }

  task_params {
    name: "title"
    possible_values: "Complete project proposal"
    possible_values: "Review code changes"
    possible_values: "Schedule team meeting"
    possible_values: "Submit expense report"
    possible_values: "Update website content"
    possible_values: "Review quarterly goals"
    possible_values: "Organize files and folders"
    possible_values: "Draft marketing email"
    possible_values: "Attend networking event"
    possible_values: "Prepare presentation for meeting"
    possible_values: "Call client for follow-up"
    possible_values: "Research market trends"
    possible_values: "Follow up on support tickets"
    possible_values: "Prepare agenda for weekly meeting"
    possible_values: "Book flights for conference"
    possible_values: "Plan team outing"
    possible_values: "Participate in brainstorming session"
    possible_values: "Review performance metrics"
    possible_values: "Attend training session"
    possible_values: "Send report to manager"
    possible_values: "Dinner with friends"
    possible_values: "Organize movie night"
    possible_values: "Exercise session with coach"
    possible_values: "Read book for book club"
    possible_values: "Plan family reunion"
  }

  task_params {
    name: "notes"
    possible_values: "This is high priority."
    possible_values: "This is urgent."
    possible_values: "Remember to review ahead of time."
    possible_values: "Double-check details."
    possible_values: "Schedule time on calendar."
    possible_values: "Follow up with others."
    possible_values: "Send emails to everyone."
    possible_values: "Send an update."
    possible_values: "Monitor email for updates on this."
    possible_values: "Check handwritten notes."
    possible_values: "Complete survey."
    possible_values: "Schedule follow-up tasks."
  }

  task_params {
    name: "date"
    possible_values: "October 10 2023"
    possible_values: "October 11 2023"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 14 2023"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
  }

  task_params {
    name: "completed_date"
    possible_values: "October 10 2023"
    possible_values: "October 11 2023"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 14 2023"
    possible_values: "October 15 2023"
  }

  task_params {
    name: "time"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "12am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }
}

tasks {
  name: "TasksIncompleteTasksOnDate"
  prompt: "What incomplete tasks do I have still have to do by {date} in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list."
  complexity: 1
  relevant_state {
    state: {
      tasks_app {
        tasks_app_tasks {
          title: "{title_without_replacement}"
          importance: "{importance_without_replacement}"
          due_date: "{date}"
          hide_until_date: "October 10 2023"
          hide_until_time: "{time_without_replacement}"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          importance: "{importance_without_replacement}"
          due_date: "{date}"
          hide_until_date: "October 9 2023"
          hide_until_time: "{time_without_replacement}"
          notes: "{notes_without_replacement}"
        }
        tasks_app_tasks {
          title: "{title_without_replacement}"
          importance: "{importance_without_replacement}"
          due_date: "{date}"
          hide_until_date: "October 11 2023"
          hide_until_time: "{time_without_replacement}"
          notes: "{notes_without_replacement}"
        }
      }
    }
    # No task should be added before due_date that is incomplete
    exclusion_conditions {
      field: "due_date"
      operation: LESS_THAN_OR_EQUAL_TO
      value: "{date}"
    }
    exclusion_conditions {
      field: "completed_date"
      operation: EQUAL_TO
      value: "0"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "title"
      }
      match_type: STRING_MATCH
    }
  }

  task_params {
    name: "title"
    possible_values: "Complete project proposal"
    possible_values: "Review code changes"
    possible_values: "Schedule team meeting"
    possible_values: "Submit expense report"
    possible_values: "Update website content"
    possible_values: "Review quarterly goals"
    possible_values: "Organize files and folders"
    possible_values: "Draft marketing email"
    possible_values: "Attend networking event"
    possible_values: "Prepare presentation for meeting"
    possible_values: "Call client for follow-up"
    possible_values: "Research market trends"
    possible_values: "Follow up on support tickets"
    possible_values: "Prepare agenda for weekly meeting"
    possible_values: "Book flights for conference"
    possible_values: "Plan team outing"
    possible_values: "Participate in brainstorming session"
    possible_values: "Review performance metrics"
    possible_values: "Attend training session"
    possible_values: "Send report to manager"
    possible_values: "Dinner with friends"
    possible_values: "Organize movie night"
    possible_values: "Exercise session with coach"
    possible_values: "Read book for book club"
    possible_values: "Plan family reunion"
  }

  task_params {
    name: "importance"
    possible_values: "0"
    possible_values: "1"
    possible_values: "2"
    possible_values: "3"
  }

  task_params {
    name: "notes"
    possible_values: "This is high priority."
    possible_values: "This is urgent."
    possible_values: "Remember to review ahead of time."
    possible_values: "Double-check details."
    possible_values: "Schedule time on calendar."
    possible_values: "Follow up with others."
    possible_values: "Send emails to everyone."
    possible_values: "Send an update."
    possible_values: "Monitor email for updates on this."
    possible_values: "Check handwritten notes."
    possible_values: "Complete survey."
    possible_values: "Schedule follow-up tasks."
  }

  task_params {
    name: "date"
    possible_values: "October 15 2023"
    possible_values: "October 16 2023"
    possible_values: "October 17 2023"
    possible_values: "October 18 2023"
    possible_values: "October 19 2023"
    possible_values: "October 20 2023"
    possible_values: "October 21 2023"
    possible_values: "October 22 2023"
    possible_values: "October 23 2023"
    possible_values: "October 24 2023"
    possible_values: "October 25 2023"
    possible_values: "October 26 2023"
    possible_values: "October 27 2023"
    possible_values: "October 28 2023"
    possible_values: "October 29 2023"
  }

  task_params {
    name: "time"
    possible_values: "11:00am"
    possible_values: "1:30pm"
    possible_values: "9:45am"
    possible_values: "21:45"
    possible_values: "10:00am"
    possible_values: "3:15pm"
    possible_values: "12pm"
    possible_values: "6:30am"
    possible_values: "8:00pm"
    possible_values: "12am"
    possible_values: "5:20pm"
    possible_values: "23:59"
    possible_values: "7:45am"
    possible_values: "4pm"
    possible_values: "10:30am"
    possible_values: "16:15"
    possible_values: "2:45am"
    possible_values: "9:15pm"
    possible_values: "11:30am"
    possible_values: "20:00"
  }
}

tasks {
  name: "SportsTrackerActivitiesOnDate"
  prompt: "What activities did I do {date} in the OpenTracks app? Answer with the activity type only. If there are multiple types, format your answer in a comma separated list."
  complexity: 2
  relevant_state {
    state {
      sports_activity_app {
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{date}"
          start_time: "{start_time_without_replacement}"
          category: "{category_without_replacement}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance_without_replacement}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{date}"
          start_time: "{start_time_without_replacement}"
          category: "{category_without_replacement}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance_without_replacement}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
      }
    }

    # Ensure no activities exist with the same date
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_date"
      value: "{date}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "category"
      }
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "date"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 11 2023"
    possible_values: "October 10 2023"
    possible_values: "October 9 2023"
    possible_values: "October 8 2023"
    possible_values: "October 7 2023"
    possible_values: "October 6 2023"
    possible_values: "October 5 2023"
    possible_values: "October 4 2023"
    possible_values: "October 3 2023"
    possible_values: "October 2 2023"
    possible_values: "October 1 2023"
    possible_values: "September 30 2023"
    possible_values: "September 29 2023"
    possible_values: "September 28 2023"
    possible_values: "September 27 2023"
    possible_values: "September 26 2023"
    possible_values: "September 25 2023"
    possible_values: "September 24 2023"
  }

  task_params {
    name: "category"
    possible_values: "running"
    possible_values: "cycling"
    possible_values: "swimming"
    possible_values: "hiking"
    possible_values: "mountain biking"
    possible_values: "kayaking"
    possible_values: "skiing"
    possible_values: "snow boarding"
    possible_values: "skate boarding"
    possible_values: "climbing"
    possible_values: "inline skating"
    possible_values: "sailing"
  }

  task_params {
    name: "duration"
    possible_values: "15"
    possible_values: "30"
    possible_values: "45"
    possible_values: "60"
    possible_values: "90"
    possible_values: "120"
    possible_values: "40"
    possible_values: "50"
    possible_values: "75"
    possible_values: "80"
    possible_values: "20"
    possible_values: "105"
    possible_values: "135"
    possible_values: "150"
    possible_values: "165"
    possible_values: "180"
    possible_values: "210"
    possible_values: "240"
    possible_values: "270"
  }

  task_params {
    name: "distance"
    possible_values: "100"
    possible_values: "300"
    possible_values: "500"
    possible_values: "800"
    possible_values: "1000"
    possible_values: "1200"
    possible_values: "1500"
    possible_values: "2000"
    possible_values: "2500"
    possible_values: "3000"
    possible_values: "3500"
    possible_values: "4000"
    possible_values: "4500"
    possible_values: "5000"
    possible_values: "6000"
    possible_values: "7000"
    possible_values: "8000"
    possible_values: "9000"
    possible_values: "10000"
    possible_values: "12000"
  }

  task_params {
    name: "start_time"
    possible_values: "8:00am"
    possible_values: "10:30am"
    possible_values: "5:00pm"
    possible_values: "6:30am"
    possible_values: "9:45am"
    possible_values: "2:15pm"
    possible_values: "7:00am"
    possible_values: "11:00am"
    possible_values: "4:00pm"
    possible_values: "1:30pm"
    possible_values: "5:45pm"
    possible_values: "6:15am"
    possible_values: "7:30am"
    possible_values: "3:45pm"
    possible_values: "10:15am"
    possible_values: "2:45pm"
    possible_values: "8:45am"
    possible_values: "9:15am"
    possible_values: "12:00pm"
    possible_values: "5:30pm"
  }

  task_params {
    name: "elevation"
    possible_values: "50"
    possible_values: "100"
    possible_values: "250"
    possible_values: "150"
    possible_values: "75"
    possible_values: "300"
    possible_values: "200"
    possible_values: "400"
    possible_values: "350"
    possible_values: "450"
    possible_values: "550"
    possible_values: "600"
    possible_values: "800"
    possible_values: "700"
    possible_values: "900"
    possible_values: "1000"
    possible_values: "650"
    possible_values: "1100"
    possible_values: "1200"
    possible_values: "850"
  }

  task_params {
    name: "activity_name"
    possible_values: "More tired than usual today"
    possible_values: "Need more strength and conditioning"
    possible_values: "Slow day"
    possible_values: "Laps around the lake"
    possible_values: "Trying and failing to keep up with John"
    possible_values: "Quick outing"
    possible_values: "Recovery day"
    possible_values: "Active Rest Day"
    possible_values: "Skill work"
    possible_values: "Mindful Movement"
    possible_values: "Outdoor Adventure"
    possible_values: "Light Workout"
    possible_values: "Intense day"
    possible_values: "Quick Sweat"
    possible_values: "Lunch Break Fitness"
  }

  task_params {
    name: "activity_description"
    possible_values: "Shared laughs and made memories with friends."
    possible_values: "Enjoyed a fun outing with good company."
    possible_values: "Had a blast with my favorite people."
    possible_values: "Created lasting memories that I'll cherish."
    possible_values: "Experienced something unforgettable."
    possible_values: "Captured moments that will bring a smile to my face."
    possible_values: "Wandered off the beaten path."
    possible_values: "Ventured into uncharted territory."
    possible_values: "Stepped outside my comfort zone."
    possible_values: "Pushed my boundaries and tried something different."
    possible_values: "Tested my limits and grew as a person."
    possible_values: "Pushed myself harder than I thought I could."
    possible_values: "Gained new knowledge and skills."
    possible_values: "Expanded my understanding of the world."
    possible_values: "Opened my mind to new perspectives."
    possible_values: "Enjoyed the warmth of the sunshine on my skin."
    possible_values: "Relaxed and recharged under the sun."
    possible_values: "Embraced the rain and got soaked."
    possible_values: "Found joy in the downpour."
    possible_values: "Faced the weather head-on and conquered it."
    possible_values: "Showed resilience in the face of adversity."
  }
}

tasks {
  name: "SportsTrackerActivitiesCountForWeek"
  prompt: "How many {category} activities did I do this week in the OpenTracks app? Assume the week starts from Monday. Express your answer as a single integer."
  complexity: 1
  relevant_state {
    state {
      sports_activity_app {
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{start_date_without_replacement}"
          start_time: "{start_time_without_replacement}"
          category: "{category}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance_without_replacement}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{start_date_without_replacement}"
          start_time: "{start_time_without_replacement}"
          category: "{category}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance_without_replacement}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
      }
    }
    # Ensure that no other activities with the specified category exist within the timeframe
    exclusion_conditions {
      operation: CONTAINS
      field: "category"
      value: "{category}"
    }
    exclusion_conditions {
      operation: LESS_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "October 15 2023"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "October 9 2023"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: COUNT
        field_name: "sports_activities"
      }
      match_type: NUMBER_MATCH
    }
  }

  task_params {
    name: "start_date"
    possible_values: "October 9 2023"
    possible_values: "October 10 2023"
    possible_values: "October 11 2023"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 14 2023"
    possible_values: "October 15 2023"
  }
  task_params {
    name: "category"
    possible_values: "running"
    possible_values: "cycling"
    possible_values: "swimming"
    possible_values: "hiking"
    possible_values: "mountain biking"
    possible_values: "kayaking"
    possible_values: "skiing"
    possible_values: "snow boarding"
    possible_values: "skate boarding"
    possible_values: "climbing"
    possible_values: "inline skating"
    possible_values: "sailing"
  }

  task_params {
    name: "duration"
    possible_values: "15"
    possible_values: "30"
    possible_values: "45"
    possible_values: "60"
    possible_values: "90"
    possible_values: "120"
    possible_values: "40"
    possible_values: "50"
    possible_values: "75"
    possible_values: "80"
    possible_values: "20"
    possible_values: "105"
    possible_values: "135"
    possible_values: "150"
    possible_values: "165"
    possible_values: "180"
    possible_values: "210"
    possible_values: "240"
    possible_values: "270"
  }

  task_params {
    name: "distance"
    possible_values: "100"
    possible_values: "300"
    possible_values: "500"
    possible_values: "800"
    possible_values: "1000"
    possible_values: "1200"
    possible_values: "1500"
    possible_values: "2000"
    possible_values: "2500"
    possible_values: "3000"
    possible_values: "3500"
    possible_values: "4000"
    possible_values: "4500"
    possible_values: "5000"
    possible_values: "6000"
    possible_values: "7000"
    possible_values: "8000"
    possible_values: "9000"
    possible_values: "10000"
    possible_values: "12000"
  }

  task_params {
    name: "start_time"
    possible_values: "8:00am"
    possible_values: "10:30am"
    possible_values: "5:00pm"
    possible_values: "6:30am"
    possible_values: "9:45am"
    possible_values: "2:15pm"
    possible_values: "7:00am"
    possible_values: "11:00am"
    possible_values: "4:00pm"
    possible_values: "1:30pm"
    possible_values: "5:45pm"
    possible_values: "6:15am"
    possible_values: "7:30am"
    possible_values: "3:45pm"
    possible_values: "10:15am"
    possible_values: "2:45pm"
    possible_values: "8:45am"
    possible_values: "9:15am"
    possible_values: "12:00pm"
    possible_values: "5:30pm"
  }

  task_params {
    name: "elevation"
    possible_values: "50"
    possible_values: "100"
    possible_values: "250"
    possible_values: "150"
    possible_values: "75"
    possible_values: "300"
    possible_values: "200"
    possible_values: "400"
    possible_values: "350"
    possible_values: "450"
    possible_values: "550"
    possible_values: "600"
    possible_values: "800"
    possible_values: "700"
    possible_values: "900"
    possible_values: "1000"
    possible_values: "650"
    possible_values: "1100"
    possible_values: "1200"
    possible_values: "850"
  }

  task_params {
    name: "activity_name"
    possible_values: "More tired than usual today"
    possible_values: "Need more strength and conditioning"
    possible_values: "Slow day"
    possible_values: "Laps around the lake"
    possible_values: "Trying and failing to keep up with John"
    possible_values: "Quick outing"
    possible_values: "Recovery day"
    possible_values: "Active Rest Day"
    possible_values: "Skill work"
    possible_values: "Mindful Movement"
    possible_values: "Outdoor Adventure"
    possible_values: "Light Workout"
    possible_values: "Intense day"
    possible_values: "Quick Sweat"
    possible_values: "Lunch Break Fitness"
  }

  task_params {
    name: "activity_description"
    possible_values: "Shared laughs and made memories with friends."
    possible_values: "Enjoyed a fun outing with good company."
    possible_values: "Had a blast with my favorite people."
    possible_values: "Created lasting memories that I'll cherish."
    possible_values: "Experienced something unforgettable."
    possible_values: "Captured moments that will bring a smile to my face."
    possible_values: "Wandered off the beaten path."
    possible_values: "Ventured into uncharted territory."
    possible_values: "Stepped outside my comfort zone."
    possible_values: "Pushed my boundaries and tried something different."
    possible_values: "Tested my limits and grew as a person."
    possible_values: "Pushed myself harder than I thought I could."
    possible_values: "Gained new knowledge and skills."
    possible_values: "Expanded my understanding of the world."
    possible_values: "Opened my mind to new perspectives."
    possible_values: "Enjoyed the warmth of the sunshine on my skin."
    possible_values: "Relaxed and recharged under the sun."
    possible_values: "Embraced the rain and got soaked."
    possible_values: "Found joy in the downpour."
    possible_values: "Faced the weather head-on and conquered it."
    possible_values: "Showed resilience in the face of adversity."
  }
}

tasks {
  name: "SportsTrackerActivityDuration"
  prompt: "How long was my {category} activity {date} in the OpenTracks app? Express your answer in minutes as a single integer."
  complexity: 1
  relevant_state {
    state {
      sports_activity_app {
        sports_activities {
          name: "{activity_name}"
          description: "{activity_description}"
          start_date: "{date}"
          start_time: "{start_time}"
          category: "{category}"
          duration: "{duration}"
          total_distance: "{distance}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
      }
    }
    exclusion_conditions {
      operation: EQUAL_TO
      field: "start_date"
      value: "{date}"
    }
    exclusion_conditions {
      operation: CONTAINS
      field: "category"
      value: "{category}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "duration"
      }
      match_type: NUMBER_MATCH
    }
  }
  task_params {
    name: "date"
    possible_values: "October 5 2023"
    possible_values: "October 6 2023"
    possible_values: "October 7 2023"
    possible_values: "October 8 2023"
    possible_values: "October 9 2023"
    possible_values: "October 10 2023"
    possible_values: "October 11 2023"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 14 2023"
    possible_values: "October 15 2023"
  }
  task_params {
    name: "category"
    possible_values: "running"
    possible_values: "cycling"
    possible_values: "swimming"
    possible_values: "hiking"
    possible_values: "mountain biking"
    possible_values: "kayaking"
    possible_values: "skiing"
    possible_values: "snow boarding"
    possible_values: "skate boarding"
    possible_values: "climbing"
    possible_values: "inline skating"
    possible_values: "sailing"
  }

  task_params {
    name: "duration"
    possible_values: "15"
    possible_values: "30"
    possible_values: "45"
    possible_values: "60"
    possible_values: "90"
    possible_values: "120"
    possible_values: "40"
    possible_values: "50"
    possible_values: "75"
    possible_values: "80"
    possible_values: "20"
    possible_values: "105"
    possible_values: "135"
    possible_values: "150"
    possible_values: "165"
    possible_values: "180"
    possible_values: "210"
    possible_values: "240"
    possible_values: "270"
  }

  task_params {
    name: "distance"
    possible_values: "100"
    possible_values: "300"
    possible_values: "500"
    possible_values: "800"
    possible_values: "1000"
    possible_values: "1200"
    possible_values: "1500"
    possible_values: "2000"
    possible_values: "2500"
    possible_values: "3000"
    possible_values: "3500"
    possible_values: "4000"
    possible_values: "4500"
    possible_values: "5000"
    possible_values: "6000"
    possible_values: "7000"
    possible_values: "8000"
    possible_values: "9000"
    possible_values: "10000"
    possible_values: "12000"
  }

  task_params {
    name: "start_time"
    possible_values: "8:00am"
    possible_values: "10:30am"
    possible_values: "5:00pm"
    possible_values: "6:30am"
    possible_values: "9:45am"
    possible_values: "2:15pm"
    possible_values: "7:00am"
    possible_values: "11:00am"
    possible_values: "4:00pm"
    possible_values: "1:30pm"
    possible_values: "5:45pm"
    possible_values: "6:15am"
    possible_values: "7:30am"
    possible_values: "3:45pm"
    possible_values: "10:15am"
    possible_values: "2:45pm"
    possible_values: "8:45am"
    possible_values: "9:15am"
    possible_values: "12:00pm"
    possible_values: "5:30pm"
  }

  task_params {
    name: "elevation"
    possible_values: "50"
    possible_values: "100"
    possible_values: "250"
    possible_values: "150"
    possible_values: "75"
    possible_values: "300"
    possible_values: "200"
    possible_values: "400"
    possible_values: "350"
    possible_values: "450"
    possible_values: "550"
    possible_values: "600"
    possible_values: "800"
    possible_values: "700"
    possible_values: "900"
    possible_values: "1000"
    possible_values: "650"
    possible_values: "1100"
    possible_values: "1200"
    possible_values: "850"
  }

  task_params {
    name: "activity_name"
    possible_values: "More tired than usual today"
    possible_values: "Need more strength and conditioning"
    possible_values: "Slow day"
    possible_values: "Laps around the lake"
    possible_values: "Trying and failing to keep up with John"
    possible_values: "Quick outing"
    possible_values: "Recovery day"
    possible_values: "Active Rest Day"
    possible_values: "Skill work"
    possible_values: "Mindful Movement"
    possible_values: "Outdoor Adventure"
    possible_values: "Light Workout"
    possible_values: "Intense day"
    possible_values: "Quick Sweat"
    possible_values: "Lunch Break Fitness"
  }

  task_params {
    name: "activity_description"
    possible_values: "Shared laughs and made memories with friends."
    possible_values: "Enjoyed a fun outing with good company."
    possible_values: "Had a blast with my favorite people."
    possible_values: "Created lasting memories that I'll cherish."
    possible_values: "Experienced something unforgettable."
    possible_values: "Captured moments that will bring a smile to my face."
    possible_values: "Wandered off the beaten path."
    possible_values: "Ventured into uncharted territory."
    possible_values: "Stepped outside my comfort zone."
    possible_values: "Pushed my boundaries and tried something different."
    possible_values: "Tested my limits and grew as a person."
    possible_values: "Pushed myself harder than I thought I could."
    possible_values: "Gained new knowledge and skills."
    possible_values: "Expanded my understanding of the world."
    possible_values: "Opened my mind to new perspectives."
    possible_values: "Enjoyed the warmth of the sunshine on my skin."
    possible_values: "Relaxed and recharged under the sun."
    possible_values: "Embraced the rain and got soaked."
    possible_values: "Found joy in the downpour."
    possible_values: "Faced the weather head-on and conquered it."
    possible_values: "Showed resilience in the face of adversity."
  }
}

tasks {
  name: "SportsTrackerLongestDistanceActivity"
  prompt: "What was the longest distance covered in a {category} activity in the OpenTracks app this week? Assume the week starts from Monday. Express your answer as a single number in meters rounded to the nearest integer."
  complexity: 1
  relevant_state {
    state {
      sports_activity_app {
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{start_date_without_replacement}"
          start_time: "{start_time_without_replacement}"
          category: "{category}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
      }
    }
    # Exclude activities of the specified category for the whole week
    # that have a distance greater than the relevant state's activity
    exclusion_conditions {
      operation: CONTAINS
      field: "category"
      value: "{category}"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "total_distance"
      value: "{distance}"
    }
    exclusion_conditions {
      operation: LESS_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "October 15 2023"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "October 9 2023"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: IDENTITY
        field_name: "total_distance"
      }
      match_type: NUMBER_MATCH
      # Tolerance of 10 meters to account for rounding errors when displayed in
      # kilometers
      tolerance: 10
    }
  }

  task_params {
    name: "start_date"
    possible_values: "October 9 2023"
    possible_values: "October 10 2023"
    possible_values: "October 11 2023"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 14 2023"
    possible_values: "October 15 2023"
  }
  task_params {
    name: "category"
    possible_values: "running"
    possible_values: "cycling"
    possible_values: "swimming"
    possible_values: "hiking"
    possible_values: "mountain biking"
    possible_values: "kayaking"
    possible_values: "skiing"
    possible_values: "snow boarding"
    possible_values: "skate boarding"
    possible_values: "climbing"
    possible_values: "inline skating"
    possible_values: "sailing"
  }

  task_params {
    name: "duration"
    possible_values: "15"
    possible_values: "30"
    possible_values: "45"
    possible_values: "60"
    possible_values: "90"
    possible_values: "120"
    possible_values: "40"
    possible_values: "50"
    possible_values: "75"
    possible_values: "80"
    possible_values: "20"
    possible_values: "105"
    possible_values: "135"
    possible_values: "150"
    possible_values: "165"
    possible_values: "180"
    possible_values: "210"
    possible_values: "240"
    possible_values: "270"
  }

  task_params {
    name: "distance"
    possible_values: "100"
    possible_values: "300"
    possible_values: "500"
    possible_values: "800"
    possible_values: "1000"
    possible_values: "1200"
    possible_values: "1500"
    possible_values: "2000"
    possible_values: "2500"
    possible_values: "3000"
    possible_values: "3500"
    possible_values: "4000"
    possible_values: "4500"
    possible_values: "5000"
    possible_values: "6000"
    possible_values: "7000"
    possible_values: "8000"
    possible_values: "9000"
    possible_values: "10000"
    possible_values: "12000"
  }

  task_params {
    name: "start_time"
    possible_values: "8:00am"
    possible_values: "10:30am"
    possible_values: "5:00pm"
    possible_values: "6:30am"
    possible_values: "9:45am"
    possible_values: "2:15pm"
    possible_values: "7:00am"
    possible_values: "11:00am"
    possible_values: "4:00pm"
    possible_values: "1:30pm"
    possible_values: "5:45pm"
    possible_values: "6:15am"
    possible_values: "7:30am"
    possible_values: "3:45pm"
    possible_values: "10:15am"
    possible_values: "2:45pm"
    possible_values: "8:45am"
    possible_values: "9:15am"
    possible_values: "12:00pm"
    possible_values: "5:30pm"
  }

  task_params {
    name: "elevation"
    possible_values: "50"
    possible_values: "100"
    possible_values: "250"
    possible_values: "150"
    possible_values: "75"
    possible_values: "300"
    possible_values: "200"
    possible_values: "400"
    possible_values: "350"
    possible_values: "450"
    possible_values: "550"
    possible_values: "600"
    possible_values: "800"
    possible_values: "700"
    possible_values: "900"
    possible_values: "1000"
    possible_values: "650"
    possible_values: "1100"
    possible_values: "1200"
    possible_values: "850"
  }

  task_params {
    name: "activity_name"
    possible_values: "More tired than usual today"
    possible_values: "Need more strength and conditioning"
    possible_values: "Slow day"
    possible_values: "Laps around the lake"
    possible_values: "Trying and failing to keep up with John"
    possible_values: "Quick outing"
    possible_values: "Recovery day"
    possible_values: "Active Rest Day"
    possible_values: "Skill work"
    possible_values: "Mindful Movement"
    possible_values: "Outdoor Adventure"
    possible_values: "Light Workout"
    possible_values: "Intense day"
    possible_values: "Quick Sweat"
    possible_values: "Lunch Break Fitness"
  }
  task_params {
    name: "activity_description"
    possible_values: "Shared laughs and made memories with friends."
    possible_values: "Enjoyed a fun outing with good company."
    possible_values: "Had a blast with my favorite people."
    possible_values: "Created lasting memories that I'll cherish."
    possible_values: "Experienced something unforgettable."
    possible_values: "Captured moments that will bring a smile to my face."
    possible_values: "Wandered off the beaten path."
    possible_values: "Ventured into uncharted territory."
    possible_values: "Stepped outside my comfort zone."
    possible_values: "Pushed my boundaries and tried something different."
    possible_values: "Tested my limits and grew as a person."
    possible_values: "Pushed myself harder than I thought I could."
    possible_values: "Gained new knowledge and skills."
    possible_values: "Expanded my understanding of the world."
    possible_values: "Opened my mind to new perspectives."
    possible_values: "Enjoyed the warmth of the sunshine on my skin."
    possible_values: "Relaxed and recharged under the sun."
    possible_values: "Embraced the rain and got soaked."
    possible_values: "Found joy in the downpour."
    possible_values: "Faced the weather head-on and conquered it."
    possible_values: "Showed resilience in the face of adversity."
  }
}

tasks {
  name: "SportsTrackerTotalDurationForCategoryThisWeek"
  prompt: "What was the total duration of {category} activities in the OpenTracks app this week? Assume the week starts from Monday. Express your answer in minutes as a single integer."
  complexity: 1
  relevant_state {
    state {
      sports_activity_app {
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{start_date_without_replacement}"
          start_time: "{start_time_without_replacement}"
          category: "{category}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance_without_replacement}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{start_date_without_replacement}"
          start_time: "{start_time_without_replacement}"
          category: "{category}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance_without_replacement}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
      }
    }
    # Exclude activities of the same category for the whole week
    exclusion_conditions {
      operation: CONTAINS
      field: "category"
      value: "{category}"
    }
    exclusion_conditions {
      operation: LESS_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "October 15 2023"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "October 9 2023"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: SUM
        field_name: "duration"
      }
      match_type: NUMBER_MATCH
    }
  }

  task_params {
    name: "start_date"
    possible_values: "October 9 2023"
    possible_values: "October 10 2023"
    possible_values: "October 11 2023"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 14 2023"
    possible_values: "October 15 2023"
  }
  task_params {
    name: "category"
    possible_values: "running"
    possible_values: "cycling"
    possible_values: "swimming"
    possible_values: "hiking"
    possible_values: "mountain biking"
    possible_values: "kayaking"
    possible_values: "skiing"
    possible_values: "snow boarding"
    possible_values: "skate boarding"
    possible_values: "climbing"
    possible_values: "inline skating"
    possible_values: "sailing"
  }

  task_params {
    name: "duration"
    possible_values: "15"
    possible_values: "30"
    possible_values: "45"
    possible_values: "60"
    possible_values: "90"
    possible_values: "120"
    possible_values: "40"
    possible_values: "50"
    possible_values: "75"
    possible_values: "80"
    possible_values: "20"
    possible_values: "105"
    possible_values: "135"
    possible_values: "150"
    possible_values: "165"
    possible_values: "180"
    possible_values: "210"
    possible_values: "240"
    possible_values: "270"
  }

  task_params {
    name: "distance"
    possible_values: "100"
    possible_values: "300"
    possible_values: "500"
    possible_values: "800"
    possible_values: "1000"
    possible_values: "1200"
    possible_values: "1500"
    possible_values: "2000"
    possible_values: "2500"
    possible_values: "3000"
    possible_values: "3500"
    possible_values: "4000"
    possible_values: "4500"
    possible_values: "5000"
    possible_values: "6000"
    possible_values: "7000"
    possible_values: "8000"
    possible_values: "9000"
    possible_values: "10000"
    possible_values: "12000"
  }

  task_params {
    name: "start_time"
    possible_values: "8:00am"
    possible_values: "10:30am"
    possible_values: "5:00pm"
    possible_values: "6:30am"
    possible_values: "9:45am"
    possible_values: "2:15pm"
    possible_values: "7:00am"
    possible_values: "11:00am"
    possible_values: "4:00pm"
    possible_values: "1:30pm"
    possible_values: "5:45pm"
    possible_values: "6:15am"
    possible_values: "7:30am"
    possible_values: "3:45pm"
    possible_values: "10:15am"
    possible_values: "2:45pm"
    possible_values: "8:45am"
    possible_values: "9:15am"
    possible_values: "12:00pm"
    possible_values: "5:30pm"
  }

  task_params {
    name: "elevation"
    possible_values: "50"
    possible_values: "100"
    possible_values: "250"
    possible_values: "150"
    possible_values: "75"
    possible_values: "300"
    possible_values: "200"
    possible_values: "400"
    possible_values: "350"
    possible_values: "450"
    possible_values: "550"
    possible_values: "600"
    possible_values: "800"
    possible_values: "700"
    possible_values: "900"
    possible_values: "1000"
    possible_values: "650"
    possible_values: "1100"
    possible_values: "1200"
    possible_values: "850"
  }

  task_params {
    name: "activity_name"
    possible_values: "More tired than usual today"
    possible_values: "Need more strength and conditioning"
    possible_values: "Slow day"
    possible_values: "Laps around the lake"
    possible_values: "Trying and failing to keep up with John"
    possible_values: "Quick outing"
    possible_values: "Recovery day"
    possible_values: "Active Rest Day"
    possible_values: "Skill work"
    possible_values: "Mindful Movement"
    possible_values: "Outdoor Adventure"
    possible_values: "Light Workout"
    possible_values: "Intense day"
    possible_values: "Quick Sweat"
    possible_values: "Lunch Break Fitness"
  }
  task_params {
    name: "activity_description"
    possible_values: "Shared laughs and made memories with friends."
    possible_values: "Enjoyed a fun outing with good company."
    possible_values: "Had a blast with my favorite people."
    possible_values: "Created lasting memories that I'll cherish."
    possible_values: "Experienced something unforgettable."
    possible_values: "Captured moments that will bring a smile to my face."
    possible_values: "Wandered off the beaten path."
    possible_values: "Ventured into uncharted territory."
    possible_values: "Stepped outside my comfort zone."
    possible_values: "Pushed my boundaries and tried something different."
    possible_values: "Tested my limits and grew as a person."
    possible_values: "Pushed myself harder than I thought I could."
    possible_values: "Gained new knowledge and skills."
    possible_values: "Expanded my understanding of the world."
    possible_values: "Opened my mind to new perspectives."
    possible_values: "Enjoyed the warmth of the sunshine on my skin."
    possible_values: "Relaxed and recharged under the sun."
    possible_values: "Embraced the rain and got soaked."
    possible_values: "Found joy in the downpour."
    possible_values: "Faced the weather head-on and conquered it."
    possible_values: "Showed resilience in the face of adversity."
  }
}

tasks {
  name: "SportsTrackerTotalDistanceForCategoryOverInterval"
  prompt: "What was the total distance covered for {category} activities in the OpenTracks app from {start_date} to {end_date}? Express your answer as a single number in meters rounded to the nearest integer."
  complexity: 2
  relevant_state {
    state {
      sports_activity_app {
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{start_date}"
          start_time: "{start_time_without_replacement}"
          category: "{category}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance_without_replacement}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
        sports_activities {
          name: "{activity_name_without_replacement}"
          description: "{activity_description_without_replacement}"
          start_date: "{start_date}"
          start_time: "{start_time_without_replacement}"
          category: "{category}"
          duration: "{duration_without_replacement}"
          total_distance: "{distance_without_replacement}"
          elevation_gain: "{elevation_without_replacement}"
          elevation_loss: "{elevation_without_replacement}"
        }
      }
    }
    # Exclude activities of the specified category occurring between the start and end dates
    exclusion_conditions {
      operation: CONTAINS
      field: "category"
      value: "{category}"
    }
    exclusion_conditions {
      operation: GREATER_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "{start_date}"
    }
    exclusion_conditions {
      operation: LESS_THAN_OR_EQUAL_TO
      field: "start_date"
      value: "{end_date}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: SUM
        field_name: "total_distance"
      }
      match_type: NUMBER_MATCH
      # Tolerance of 10 meters to account for rounding errors when displayed in
      # kilometers
      tolerance: 10
    }
  }
  task_params {
    name: "start_date"
    possible_values: "October 1 2023"
    possible_values: "October 2 2023"
    possible_values: "October 3 2023"
    possible_values: "October 4 2023"
    possible_values: "October 5 2023"
    possible_values: "October 6 2023"
    possible_values: "October 7 2023"
    possible_values: "October 8 2023"
    possible_values: "October 9 2023"
  }

  task_params {
    name: "end_date"
    possible_values: "October 10 2023"
    possible_values: "October 11 2023"
    possible_values: "October 12 2023"
    possible_values: "October 13 2023"
    possible_values: "October 14 2023"
    possible_values: "October 15 2023"
  }

  task_params {
    name: "category"
    possible_values: "running"
    possible_values: "cycling"
    possible_values: "swimming"
    possible_values: "hiking"
    possible_values: "mountain biking"
    possible_values: "kayaking"
    possible_values: "skiing"
    possible_values: "snow boarding"
    possible_values: "skate boarding"
    possible_values: "climbing"
    possible_values: "inline skating"
    possible_values: "sailing"
  }

  task_params {
    name: "duration"
    possible_values: "15"
    possible_values: "30"
    possible_values: "45"
    possible_values: "60"
    possible_values: "90"
    possible_values: "120"
    possible_values: "40"
    possible_values: "50"
    possible_values: "75"
    possible_values: "80"
    possible_values: "20"
    possible_values: "105"
    possible_values: "135"
    possible_values: "150"
    possible_values: "165"
    possible_values: "180"
    possible_values: "210"
    possible_values: "240"
    possible_values: "270"
  }

  task_params {
    name: "distance"
    possible_values: "100"
    possible_values: "300"
    possible_values: "500"
    possible_values: "800"
    possible_values: "1000"
    possible_values: "1200"
    possible_values: "1500"
    possible_values: "2000"
    possible_values: "2500"
    possible_values: "3000"
    possible_values: "3500"
    possible_values: "4000"
    possible_values: "4500"
    possible_values: "5000"
    possible_values: "6000"
    possible_values: "7000"
    possible_values: "8000"
    possible_values: "9000"
    possible_values: "10000"
    possible_values: "12000"
  }

  task_params {
    name: "start_time"
    possible_values: "8:00am"
    possible_values: "10:30am"
    possible_values: "5:00pm"
    possible_values: "6:30am"
    possible_values: "9:45am"
    possible_values: "2:15pm"
    possible_values: "7:00am"
    possible_values: "11:00am"
    possible_values: "4:00pm"
    possible_values: "1:30pm"
    possible_values: "5:45pm"
    possible_values: "6:15am"
    possible_values: "7:30am"
    possible_values: "3:45pm"
    possible_values: "10:15am"
    possible_values: "2:45pm"
    possible_values: "8:45am"
    possible_values: "9:15am"
    possible_values: "12:00pm"
    possible_values: "5:30pm"
  }

  task_params {
    name: "elevation"
    possible_values: "50"
    possible_values: "100"
    possible_values: "250"
    possible_values: "150"
    possible_values: "75"
    possible_values: "300"
    possible_values: "200"
    possible_values: "400"
    possible_values: "350"
    possible_values: "450"
    possible_values: "550"
    possible_values: "600"
    possible_values: "800"
    possible_values: "700"
    possible_values: "900"
    possible_values: "1000"
    possible_values: "650"
    possible_values: "1100"
    possible_values: "1200"
    possible_values: "850"
  }

  task_params {
    name: "activity_name"
    possible_values: "More tired than usual today"
    possible_values: "Need more strength and conditioning"
    possible_values: "Slow day"
    possible_values: "Laps around the lake"
    possible_values: "Trying and failing to keep up with John"
    possible_values: "Quick outing"
    possible_values: "Recovery day"
    possible_values: "Active Rest Day"
    possible_values: "Skill work"
    possible_values: "Mindful Movement"
    possible_values: "Outdoor Adventure"
    possible_values: "Light Workout"
    possible_values: "Intense day"
    possible_values: "Quick Sweat"
    possible_values: "Lunch Break Fitness"
  }
  task_params {
    name: "activity_description"
    possible_values: "Shared laughs and made memories with friends."
    possible_values: "Enjoyed a fun outing with good company."
    possible_values: "Had a blast with my favorite people."
    possible_values: "Created lasting memories that I'll cherish."
    possible_values: "Experienced something unforgettable."
    possible_values: "Captured moments that will bring a smile to my face."
    possible_values: "Wandered off the beaten path."
    possible_values: "Ventured into uncharted territory."
    possible_values: "Stepped outside my comfort zone."
    possible_values: "Pushed my boundaries and tried something different."
    possible_values: "Tested my limits and grew as a person."
    possible_values: "Pushed myself harder than I thought I could."
    possible_values: "Gained new knowledge and skills."
    possible_values: "Expanded my understanding of the world."
    possible_values: "Opened my mind to new perspectives."
    possible_values: "Enjoyed the warmth of the sunshine on my skin."
    possible_values: "Relaxed and recharged under the sun."
    possible_values: "Embraced the rain and got soaked."
    possible_values: "Found joy in the downpour."
    possible_values: "Faced the weather head-on and conquered it."
    possible_values: "Showed resilience in the face of adversity."
  }
}

tasks {
  name: "NotesRecipeIngredientCount"
  prompt: "What quantity of {ingredient} do I need for the recipe '{title}' in the Joplin app? Express your answer in the format <amount> <unit> where both the amount and unit exactly match the format in the recipe."
  complexity: 1
  relevant_state {
    state: {
      notes_app {
        notes {
          folder: "Recipes"
          title: "{title}"
          body: "{body}"
          is_todo: "false"
        }
      }
    }
    exclusion_conditions {
      operation: CONTAINS
      field: "title"
      value: "{title}"
    }
  }
  success_criteria {
    expectations {
      expected_value: "{ingredient_quantity}"
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "title"
    possible_values: "Pancake Recipe"
    possible_values: "Spaghetti Carbonara"
    possible_values: "Chocolate Cake"
    possible_values: "Chicken Alfredo"
    possible_values: "Vegetable Stir-fry"
    possible_values: "Beef Stew"
    possible_values: "Lasagna"
    possible_values: "Salmon Salad"
    possible_values: "Tacos"
    possible_values: "Fruit Smoothie"
  }

  task_params {
    name: "ingredient_quantity"
    possible_values: "1 cup"
    possible_values: "2 cups"
    possible_values: "1/2 cup"
    possible_values: "3/4 cup"
    possible_values: "1/4 cup"
    possible_values: "1 tablespoon"
    possible_values: "2 tablespoons"
    possible_values: "1 teaspoon"
    possible_values: "2 teaspoons"
    possible_values: "3 teaspoons"
  }

  task_params {
    name: "ingredient"
    possible_values: "almond flour"
    possible_values: "coconut sugar"
    possible_values: "chia seeds"
    possible_values: "tahini"
    possible_values: "matcha powder"
    possible_values: "acai berries"
    possible_values: "goji berries"
    possible_values: "spirulina"
    possible_values: "maca powder"
    possible_values: "hemp seeds"
    possible_values: "arrowroot powder"
    possible_values: "quinoa flakes"
    possible_values: "buckwheat groats"
    possible_values: "millet"
  }

  task_params {
    name: "body"
    possible_values: "Ingredients:\n- 1 cup all-purpose flour\n- 1/2 cup granulated sugar\n- {ingredient_quantity} {ingredient}\n- 1 teaspoon baking powder\n- 2 tablespoons unsalted butter\n- 1/4 teaspoon salt\n\nInstructions:\n1. Preheat oven to 350°F (175°C).\n2. In a mixing bowl, combine all-purpose flour, granulated sugar, and baking powder.\n3. Add unsalted butter and salt, mixing until well combined.\n4. Grease a baking dish and pour the mixture into it.\n5. Bake in preheated oven for 25-30 minutes, or until golden brown.\n6. Let cool for a few minutes before serving.\n"
    possible_values: "Ingredients:\n- {ingredient_quantity} {ingredient}\n- 2 cups all-purpose flour\n- 1/2 cup granulated sugar\n- 1 tablespoon baking powder\n- 1/2 teaspoon salt\n- 1 cup milk\n\nInstructions:\n1. Preheat oven to 400°F (200°C).\n2. In a mixing bowl, combine all-purpose flour, granulated sugar, baking powder, and salt.\n3. Stir in milk until just combined.\n4. Drop dough by spoonfuls onto a greased baking sheet.\n5. Bake for 15-18 minutes, or until golden brown.\n6. Serve warm with butter or jam.\n"
    possible_values: "Ingredients:\n- 2 cups rolled oats\n- {ingredient_quantity} {ingredient}\n- 1/2 cup packed brown sugar\n- 1 teaspoon baking powder\n- 1/2 teaspoon cinnamon\n- 1/4 teaspoon salt\n\nInstructions:\n1. Preheat oven to 350°F (175°C).\n2. In a mixing bowl, combine rolled oats, brown sugar, baking powder, cinnamon, and salt.\n3. Stir in melted butter until mixture is crumbly.\n4. Press mixture into a greased baking dish.\n5. Bake for 25-30 minutes, or until edges are golden brown.\n6. Let cool before cutting into squares.\n"
    possible_values: "Ingredients:\n- 1 1/2 cups all-purpose flour\n- 1/2 cup granulated sugar\n- 1/4 cup unsweetened cocoa powder\n- {ingredient_quantity} {ingredient}\n- 1 teaspoon baking powder\n- 1/4 teaspoon salt\n\nInstructions:\n1. Preheat oven to 350°F (175°C).\n2. In a mixing bowl, combine all-purpose flour, granulated sugar, cocoa powder, baking powder, and salt.\n3. Stir in melted butter and milk until well combined.\n4. Pour batter into a greased baking dish.\n5. Bake for 20-25 minutes, or until a toothpick inserted into the center comes out clean.\n6. Let cool before cutting into squares.\n"
    possible_values: "Ingredients:\n- 1 1/2 cups all-purpose flour\n- 1/2 cup packed brown sugar\n- 1 teaspoon baking powder\n- 1/2 teaspoon baking soda\n- 1/4 teaspoon salt\n- {ingredient_quantity} {ingredient}\n\nInstructions:\n1. Preheat oven to 375°F (190°C).\n2. In a mixing bowl, combine all-purpose flour, brown sugar, baking powder, baking soda, and salt.\n3. Stir in mashed bananas, melted butter, egg, and vanilla extract until just combined.\n4. Pour batter into a greased loaf pan.\n5. Bake for 50-60 minutes, or until a toothpick inserted into the center comes out clean.\n6. Let cool in the pan for 10 minutes before transferring to a wire rack to cool completely.\n"
    possible_values: "Ingredients:\n- 1 cup whole wheat flour\n- 1/2 cup brown sugar\n- 1 teaspoon baking soda\n- {ingredient_quantity} {ingredient}\n- 2 tablespoons olive oil\n- 1/4 teaspoon cinnamon\n\nInstructions:\n1. Preheat oven to 375°F (190°C).\n2. In a mixing bowl, combine whole wheat flour, brown sugar, and baking soda.\n3. Add olive oil and cinnamon, mixing until well combined.\n4. Grease a baking dish and pour the mixture into it.\n5. Bake in preheated oven for 20-25 minutes, or until cooked through.\n6. Let cool for a few minutes before serving.\n"
    possible_values: "Ingredients:\n- 2 cups rolled oats\n- 1/2 cup honey\n- 1 teaspoon vanilla extract\n- {ingredient_quantity} {ingredient}\n- 1/2 cup almond butter\n- 1/4 cup chopped nuts\n\nInstructions:\n1. Preheat oven to 350°F (175°C).\n2. In a mixing bowl, combine rolled oats, honey, and vanilla extract.\n3. Add almond butter and chopped nuts, mixing until well combined.\n4. Press the mixture into a lined baking pan.\n5. Bake in preheated oven for 15-20 minutes, or until golden brown.\n6. Let cool completely before cutting into bars.\n"
    possible_values: "Ingredients:\n- 1 cup quinoa\n- 2 cups vegetable broth\n- 1/2 cup diced tomatoes\n- 1/4 cup chopped bell peppers\n- 1/4 cup sliced olives\n- {ingredient_quantity} {ingredient}\n\nInstructions:\n1. Rinse quinoa under cold water.\n2. In a saucepan, bring vegetable broth to a boil.\n3. Add quinoa, diced tomatoes, bell peppers, and olives to the saucepan.\n4. Reduce heat, cover, and simmer for 15-20 minutes, or until quinoa is cooked and liquid is absorbed.\n5. Fluff quinoa with a fork before serving.\n"
    possible_values: "Ingredients:\n- 1 cup cooked chickpeas\n- 1/2 cup tahini\n- 1/4 cup lemon juice\n- {ingredient_quantity} {ingredient}\n- 2 cloves garlic\n- 1/4 teaspoon cumin\n\nInstructions:\n1. In a food processor, combine cooked chickpeas, tahini, lemon juice, garlic, and cumin.\n2. Process until smooth and creamy.\n3. Transfer hummus to a serving bowl.\n4. Drizzle with olive oil and sprinkle with paprika before serving.\n"
    possible_values: "Ingredients:\n- 2 cups cooked quinoa\n- 1/2 cup black beans\n- {ingredient_quantity} {ingredient}\n- 1/4 cup corn kernels\n- 1/4 cup diced tomatoes\n- 1/4 cup chopped cilantro\n\nInstructions:\n1. In a large bowl, combine cooked quinoa, black beans, corn kernels, diced tomatoes, and chopped cilantro.\n2. Toss until well mixed.\n3. Serve as a side dish or use as a filling for burritos or tacos.\n"
    possible_values: "Ingredients:\n- 1 cup cooked lentils\n- 1/2 cup diced onions\n- 1/4 cup chopped carrots\n- 1/4 cup chopped celery\n- {ingredient_quantity} {ingredient}\n- 1/4 cup vegetable broth\n\nInstructions:\n1. In a saucepan, sauté diced onions, chopped carrots, and chopped celery until softened.\n2. Add cooked lentils and vegetable broth to the saucepan.\n3. Simmer for 10-15 minutes, or until heated through.\n4. Season with salt and pepper to taste.\n"
    possible_values: "Ingredients:\n- 1 cup cooked brown rice\n- {ingredient_quantity} {ingredient}\n- 1/2 cup diced bell peppers\n- 1/4 cup sliced mushrooms\n- 1/4 cup chopped spinach\n- 1/4 cup shredded cheese\n\nInstructions:\n1. In a skillet, sauté diced bell peppers, sliced mushrooms, and chopped spinach until tender.\n2. Add cooked brown rice to the skillet and stir until heated through.\n3. Sprinkle shredded cheese over the rice mixture and cover until melted.\n4. Serve hot as a side dish or as a filling for burritos.\n"

  }
}

tasks {
  name: "NotesMeetingAttendeeCount"
  prompt: "How many attendees were present in the meeting titled '{title}' in the Joplin app? Express your answer as just a single number."
  complexity: 1
  relevant_state {
    state: {
      notes_app {
        notes {
          folder: "Meeting Notes"
          title: "{title}"
          body: "{body}"
          is_todo: "false"
        }
      }
    }
    exclusion_conditions {
      operation: CONTAINS
      field: "title"
      value: "{title}"
    }
  }
  success_criteria {
    expectations {
      expected_value: "{attendee_count}"
      match_type: NUMBER_MATCH
    }
  }
  task_params {
    name: "title"
    possible_values: "Team Weekly Sync"
    possible_values: "Client Quarterly Review"
    possible_values: "Project Kickoff Meeting"
    possible_values: "Budget Planning Session"
    possible_values: "Sales Strategy Discussion"
    possible_values: "Product Roadmap Alignment"
    possible_values: "Marketing Campaign Planning"
    possible_values: "Development Sprint Review"
    possible_values: "Customer Feedback Session"
    possible_values: "Executive Board Meeting"
    possible_values: "Financial Performance Analysis"
    possible_values: "Product Launch Preparation"
    possible_values: "Training Workshop for New Hires"
    possible_values: "Vendor Negotiation Meeting"
    possible_values: "Strategic Partnership Discussion"
    possible_values: "Departmental Alignment Meeting"
    possible_values: "Quality Assurance Review"
    possible_values: "Project Status Update"
    possible_values: "Employee Performance Evaluation"
    possible_values: "Company All-Hands Meeting"
  }

  task_params {
    name: "attendee_count"
    possible_values: "5"
    possible_values: "10"
    possible_values: "15"
    possible_values: "20"
    possible_values: "25"
    possible_values: "30"
    possible_values: "35"
    possible_values: "40"
    possible_values: "45"
    possible_values: "50"
    possible_values: "55"
    possible_values: "60"
    possible_values: "65"
    possible_values: "70"
    possible_values: "75"
    possible_values: "80"
    possible_values: "85"
    possible_values: "90"
    possible_values: "95"
    possible_values: "100"
  }

  task_params {
    name: "body"
    possible_values: "Meeting Notes:\n- Discussed project milestones\n- Assigned action items to team members\n- Reviewed budget allocation\n- Decided on next meeting date\n- Attended by {attendee_count} participants\n"
    possible_values: "Meeting Minutes:\n- Presented sales performance metrics\n- Brainstormed marketing strategies\n- Addressed client concerns\n- {attendee_count} attendees were present\n"
    possible_values: "Meeting Recap:\n- Analyzed customer feedback\n- Proposed product feature enhancements\n- Scheduled follow-up meetings\n- {attendee_count} individuals attended\n"
    possible_values: "Meeting Summary:\n- Reviewed quarterly goals\n- Evaluated team performance\n- Identified areas for improvement\n- {attendee_count} people were present\n"
    possible_values: "Meeting Highlights:\n- Reviewed project timeline\n- Discussed resource allocation\n- Collaborated on problem-solving\n- {attendee_count} attendees participated\n"
    possible_values: "Meeting Details:\n- Discussed upcoming project deadlines\n- Reviewed customer feedback\n- Assigned tasks to team members\n- {attendee_count} people attended\n"
    possible_values: "Meeting Discussion:\n- Brainstormed ideas for product improvement\n- Discussed marketing strategies\n- Addressed customer concerns\n- {attendee_count} participants attended\n"
    possible_values: "Meeting Agenda:\n- Review project progress\n- Discuss upcoming deadlines\n- Assign tasks\n- {attendee_count} participants were present\n"
    possible_values: "Meeting Review:\n- Evaluate team performance\n- Discuss challenges faced\n- Plan for future tasks\n- {attendee_count} attendees were present\n"
    possible_values: "Meeting Outcome:\n- Agreed upon next steps\n- Set goals for the upcoming week\n- Assigned responsibilities\n- {attendee_count} individuals attended\n"
    possible_values: "Meeting Wrap-up:\n- Summarize key discussion points\n- Set action items\n- Confirm next meeting date\n- {attendee_count} participants participated\n"
    possible_values: "Meeting Highlights:\n- Review project milestones\n- Discuss budget allocation\n- Assign tasks\n- {attendee_count} people were present\n"
    possible_values: "Meeting Agenda:\n- Review project status\n- Plan upcoming tasks\n- Discuss resource allocation\n- {attendee_count} individuals attended\n"
    possible_values: "Meeting Feedback:\n- Provide input on project progress\n- Suggest improvements\n- Discuss challenges faced\n- {attendee_count} attendees participated\n"
    possible_values: "Meeting Discussion:\n- Brainstorm ideas for upcoming projects\n- Review customer feedback\n- Plan marketing strategies\n- {attendee_count} people attended\n"
    possible_values: "Meeting Action Items:\n- Assign tasks to team members\n- Set deadlines\n- Confirm responsibilities\n- {attendee_count} participants were present\n"
    possible_values: "Meeting Summary:\n- Review key decisions made\n- Discuss project timeline\n- Assign action items\n- {attendee_count} attendees participated\n"
    possible_values: "Meeting Follow-up:\n- Review action items from previous meeting\n- Assign new tasks\n- Confirm deadlines\n- {attendee_count} individuals were present\n"
    possible_values: "Meeting Outcome:\n- Review project progress\n- Discuss challenges\n- Plan next steps\n- {attendee_count} people attended\n"
  }
}

tasks {
  name: "NotesIsTodo"
  prompt: "Is the note titled '{title}' in the Joplin app marked as a todo item? Respond with either 'True' if it is a todo or 'False' if not."
  complexity: 1
  relevant_state {
    state {
      notes_app {
        notes {
          title: "{title}"
          is_todo: "{is_todo}"
          folder: "{folder}"
          body: "{body}"
        }
      }
    }
    exclusion_conditions {
      operation: EQUAL_TO
      field: "title"
      value: "{title}"
    }
  }
  success_criteria {
    expectations {
      expected_value: "{is_todo}"
      match_type: STRING_MATCH
    }
  }
  task_params {
    name: "title"
    possible_values: "Grocery List"
    possible_values: "Meeting Agenda"
    possible_values: "Project Proposal"
    possible_values: "Daily Journal"
    possible_values: "To-Do List"
    possible_values: "Research Notes"
    possible_values: "Travel Itinerary"
    possible_values: "Recipe Collection"
    possible_values: "Budget Spreadsheet"
    possible_values: "Training Manual"
  }

  task_params {
    name: "is_todo"
    possible_values: "True"
    possible_values: "False"
  }

  task_params {
    name: "body"
    possible_values: "Buy milk, eggs, bread, and cereal from the grocery store."
    possible_values: "Meeting with client at 2 PM to discuss project requirements."
    possible_values: "Call mom to wish her a happy birthday."
    possible_values: "Finish presentation slides for the team meeting tomorrow."
    possible_values: "Pick up dry cleaning from the tailor on Main Street."
    possible_values: "Review chapter 5 for upcoming history exam."
    possible_values: "Book flight tickets for vacation next month."
    possible_values: "Research new workout routines for fitness goals."
    possible_values: "Schedule dentist appointment for next week."
    possible_values: "Write thank you cards for colleagues who helped with the project."
  }
  task_params {
    name: "folder"
    possible_values: "Personal"
    possible_values: "Work"
    possible_values: "School"
    possible_values: "Home"
    possible_values: "Projects"
    possible_values: "Ideas"
    possible_values: "Recipes"
    possible_values: "Finance"
    possible_values: "Health"
    possible_values: "Travel"
  }
}

tasks {
  name: "NotesTodoItemCount"
  prompt: "How many to-dos do I have in the '{folder}' folder in the Joplin app? Express your answer as just a single number."
  complexity: 1
  relevant_state {
    state {
      notes_app {
        notes {
          folder: "{folder}"
          title: "{title_without_replacement}"
          body: "{body_without_replacement}"
          is_todo: "True"
        }
        notes {
          folder: "{folder}"
          title: "{title_without_replacement}"
          body: "{body_without_replacement}"
          is_todo: "True"
        }
        notes {
          folder: "{folder}"
          title: "{title_without_replacement}"
          body: "{body_without_replacement}"
          is_todo: "True"
        }
      }
    }
    exclusion_conditions {
      operation: EQUAL_TO
      field: "is_todo"
      value: "True"
    }

    exclusion_conditions {
      operation: EQUAL_TO
      field: "folder"
      value: "{folder}"
    }
  }
  success_criteria {
    expectations {
      field_transformation {
        operation: COUNT
        field_name: "is_todo"
      }
      match_type: NUMBER_MATCH
    }
  }

  task_params {
    name: "folder"
    possible_values: "Personal"
    possible_values: "Work"
    possible_values: "School"
    possible_values: "Home"
    possible_values: "Projects"
    possible_values: "Ideas"
    possible_values: "Recipes"
    possible_values: "Finance"
    possible_values: "Health"
    possible_values: "Travel"
  }
  task_params {
    name: "title"
    possible_values: "Grocery List"
    possible_values: "Meeting Agenda"
    possible_values: "Personal Goals"
    possible_values: "Work Tasks"
    possible_values: "Home Improvement"
    possible_values: "Study Notes"
    possible_values: "Recipe Ideas"
    possible_values: "Financial Plan"
    possible_values: "Health Routine"
    possible_values: "Travel Itinerary"
  }

  task_params {
    name: "body"
    possible_values: "Buy milk, eggs, bread, and cereal from the grocery store."
    possible_values: "Discuss project updates, assign tasks, and review deadlines."
    possible_values: "Exercise 3 times a week, read 1 book per month, and save $500."
    possible_values: "Complete quarterly report, schedule team meeting, and follow up with clients."
    possible_values: "Paint the living room, fix leaky faucet, and organize closet."
    possible_values: "Review chapters 1-5 for upcoming exam, create flashcards, and practice problems."
    possible_values: "Try new pasta recipe with homemade sauce and garlic bread."
    possible_values: "Create monthly budget, track expenses, and set savings goals."
    possible_values: "Go for a 30-minute run, do yoga for flexibility, and meditate for relaxation."
    possible_values: "Book flights, reserve accommodations, and plan sightseeing activities."
  }
}


==> anc/code/android_world/task_evals/information_retrieval/proto_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for manipulating the task and initialization protos."""

from collections.abc import Iterator
import datetime
import random
import re
from typing import Any, TypeVar

from android_world.task_evals.information_retrieval import datetime_utils as datetime_utils_ir
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2
from android_world.utils import fuzzy_match_lib
from google.protobuf import message

ExpectedAnswer = TypeVar(
    'ExpectedAnswer',
    str,
    datetime.datetime,
    datetime.date,
    datetime.time,
    float,
    int,
)

AppData = TypeVar(
    'AppData', state_pb2.Event, state_pb2.TasksAppTask, state_pb2.SportsActivity
)

FieldMessage = TypeVar(
    'FieldMessage',
    state_pb2.Event,
    task_pb2.Expectation,
    state_pb2.TasksAppTask,
    state_pb2.SportsActivity,
    task_pb2.ExclusionCondition,
)


def _combine_date_and_time(
    answer1: ExpectedAnswer, answer2: ExpectedAnswer
) -> str | datetime.datetime:
  """Combines two expectations into a single answer.

  Combines them in the following ways:
   - one of the inputs is a date and the other is a time - will output a
   datetime
   - all other combinations will be combined as a string with a single space
   between the two.

  Args:
    answer1: The first answer to be merged.
    answer2: The second answer to be merged

  Returns:
    The merged result, either a datetime or a string.
  """
  if isinstance(answer1, datetime.date) and isinstance(answer2, datetime.time):
    return datetime.datetime(
        answer1.year, answer1.month, answer1.day, answer2.hour, answer2.minute
    )
  elif isinstance(answer2, datetime.date) and isinstance(
      answer1, datetime.time
  ):
    return datetime.datetime(
        answer2.year, answer2.month, answer2.day, answer1.hour, answer1.minute
    )
  else:
    raise ValueError(f'Unsupported combination: {answer1} and {answer2}')


def _check_match_types(
    match_types: list[task_pb2.Expectation.MatchType],
) -> None:
  """Checks if the match types are supported."""

  if len(match_types) == 1 or not match_types:
    return
  if len(match_types) > 2:
    raise ValueError(
        'Unsupported combined match types: {}'.format([
            task_pb2.Expectation.MatchType.Name(match_type)
            for match_type in match_types
        ])
    )
  if set(match_types) != set((
      task_pb2.Expectation.MatchType.DATE_MATCH,
      task_pb2.Expectation.MatchType.TIME_MATCH,
  )):
    raise ValueError(
        'Unsupported combined match types: {}'.format([
            task_pb2.Expectation.MatchType.Name(match_type)
            for match_type in match_types
        ])
    )


def _cast_answers_to_type(
    match_types: list[task_pb2.Expectation.MatchType], answers: list[str]
) -> list[ExpectedAnswer]:
  if not match_types:
    return answers
  match match_types:
    case [task_pb2.Expectation.MatchType.STRING_MATCH]:
      return [str(answer) for answer in answers]
    case [task_pb2.Expectation.MatchType.NUMBER_MATCH]:
      return [float(answer) for answer in answers]
    case [task_pb2.Expectation.MatchType.DATE_MATCH]:
      return [
          datetime.datetime.strptime(
              answer, datetime_utils_ir.DATE_FORMAT
          ).date()
          for answer in answers
      ]
    case [task_pb2.Expectation.MatchType.TIME_MATCH]:
      return [
          datetime.datetime.strptime(answer, '%H:%M').time()
          for answer in answers
      ]
    case [
        task_pb2.Expectation.MatchType.DATE_MATCH,
        task_pb2.Expectation.MatchType.TIME_MATCH,
    ]:
      return [
          datetime.datetime.strptime(
              answer, datetime_utils_ir.DATE_FORMAT + ' %H:%M'
          )
          for answer in answers
      ]
    case _:
      raise ValueError(f'Unsupported match types: {match_types}')


def check_agent_answer(agent_answer: str, task: task_pb2.Task) -> bool:
  """Checks if the agent answer matches the task's expectations."""
  # If there are multiple answers, they are separated by commas
  answers = [answer.strip() for answer in agent_answer.split(',')]
  match_types = list(
      map(
          lambda expectation: expectation.match_type,
          task.success_criteria.expectations,
      )
  )
  _check_match_types(match_types)

  try:
    type_cast_answers = _cast_answers_to_type(match_types, answers)
  except ValueError as e:
    raise ValueError('Answer given in the incorrect format.') from e

  expected_answers = get_expected_answer(task)
  comparator = lambda x, y: x == y
  if task_pb2.Expectation.MatchType.STRING_MATCH in match_types:
    comparator = fuzzy_match_lib.fuzzy_match
  elif (
      task_pb2.Expectation.MatchType.NUMBER_MATCH in match_types
      and task.success_criteria.expectations[0].HasField('tolerance')
  ):
    comparator = (
        lambda x, y: abs(x - y)
        < task.success_criteria.expectations[0].tolerance
    )
  if len(type_cast_answers) != len(expected_answers):
    return False
  return all(
      any(comparator(x, y) for y in expected_answers) for x in type_cast_answers
  )


def get_expected_answer(
    task: task_pb2.Task,
) -> list[ExpectedAnswer]:
  """Gets the expected answer from the task's success criteria."""
  expected_answers = []
  for expectation in task.success_criteria.expectations:
    if expectation.HasField('expected_value'):
      return _cast_answers_to_type(
          [expectation.match_type], [expectation.expected_value]
      )
    field_transformation = expectation.field_transformation
    field_values = _get_field_values(
        task.relevant_state.state, field_transformation.field_name
    )
    expected_answer = []
    # SUM and COUNT are of type NUMBER_MATCH so handle those first.
    if (
        field_transformation.operation
        == task_pb2.FieldTransformation.Operation.SUM
    ):
      return [sum((float(value) for value in field_values))]
    elif (
        field_transformation.operation
        == task_pb2.FieldTransformation.Operation.COUNT
    ):
      return [len(list(field_values))]
    elif expectation.match_type == task_pb2.Expectation.MatchType.STRING_MATCH:
      return list(field_values)
    elif expectation.match_type == task_pb2.Expectation.MatchType.NUMBER_MATCH:
      return [float(value) for value in field_values]
    elif expectation.match_type == task_pb2.Expectation.MatchType.DATE_MATCH:
      expected_answer.extend([
          datetime.datetime.strptime(
              value, datetime_utils_ir.DATE_FORMAT
          ).date()
          for value in field_values
      ])
    elif expectation.match_type == task_pb2.Expectation.MatchType.TIME_MATCH:
      expected_answer.extend(
          [datetime_utils_ir.parse_time(value) for value in field_values]
      )
    if not expected_answers:
      expected_answers.extend(expected_answer)
    else:
      expected_answers = [
          _combine_date_and_time(answer1, answer2)
          for answer1, answer2 in zip(expected_answers, expected_answer)
      ]
  return expected_answers


def _get_field_values(proto: message.Message, field_name: str) -> Iterator[Any]:
  """Gets the values for the given field_name from a proto."""
  for field, _ in proto.ListFields():
    field_value = getattr(proto, field.name)
    is_repeated_field = not isinstance(
        field_value, message.Message
    ) and not isinstance(field_value, str)
    if field.name == field_name:
      if is_repeated_field:
        for value in field_value:
          yield value
      else:
        yield field_value
    elif isinstance(field_value, message.Message):
      yield from _get_field_values(field_value, field_name)
    elif is_repeated_field:
      for element in field_value:
        yield from _get_field_values(element, field_name)


def _remove_used_params(
    used_params: dict[str, Any], all_params: list[task_pb2.TaskParams]
) -> None:
  """Removes the used params from the list of params."""
  for index, param in enumerate(all_params):
    if (
        param.name not in used_params
        or used_params[param.name] not in param.possible_values
    ):
      continue
    used_value = used_params[param.name]
    new_param = task_pb2.TaskParams()
    new_param.CopyFrom(param)
    new_param.possible_values.remove(used_value)
    all_params[index] = new_param


def format_state_with_params(
    state: state_pb2.State,
    task_params: dict[str, Any],
    all_params: list[task_pb2.TaskParams],
) -> None:
  """Formats the state with the task params and all_params if necessary."""
  # Make a copy of the list so that the caller's copy isn't affected.
  unused_params = all_params.copy()
  _remove_used_params(task_params, unused_params)
  for field, _ in state.ListFields():
    app_proto: (
        state_pb2.Calendar
        | state_pb2.TasksAppTask
        | state_pb2.SportsActivityApp
    ) = getattr(state, field.name)
    for app_field, _ in app_proto.ListFields():
      if app_field.name == 'app_name':
        continue
      app_data_list = getattr(app_proto, app_field.name)
      for app_data in app_data_list:
        for app_data_field, _ in app_data.ListFields():
          _format_field_if_exists(
              app_data, app_data_field.name, task_params, unused_params
          )


def format_relevant_state_with_params(
    relevant_state: task_pb2.RelevantState,
    task_params: dict[str, Any],
    all_params: list[task_pb2.TaskParams],
) -> None:
  unused_params = all_params.copy()
  _remove_used_params(task_params, unused_params)
  format_state_with_params(relevant_state.state, task_params, unused_params)
  for condition in relevant_state.exclusion_conditions:
    _format_field_if_exists(condition, 'value', task_params, unused_params)


def _format_params_with_params(
    task_params: list[task_pb2.TaskParams], params: dict[str, Any]
):
  for task_param in task_params:
    for index, possible_value in enumerate(task_param.possible_values):
      task_param.possible_values[index] = possible_value.format(**params)
  for param_name, param_value in params.items():
    if isinstance(param_value, str):
      params[param_name] = param_value.format(**params)


def initialize_proto(task: task_pb2.Task, task_params: dict[str, Any]):
  _format_params_with_params(list(task.task_params), task_params)
  _format_success_criteria_with_params(task.success_criteria, task_params)
  format_relevant_state_with_params(
      task.relevant_state, task_params, list(task.task_params)
  )


def _format_success_criteria_with_params(
    success_criteria: task_pb2.SuccessCriteria, task_params: dict[str, Any]
):
  for expectation in success_criteria.expectations:
    if expectation.HasField('expected_value'):
      _format_field_if_exists(expectation, 'expected_value', task_params, [])


def _format_field_if_exists(
    proto: FieldMessage,
    field_name: str,
    task_params: dict[str, Any],
    unused_params: list[task_pb2.TaskParams],
):
  """Formats the field if it exists with the params.

  Formats each field with task_params. Additionaly, if the field has a param
  with '_without_replacement' in its name, it will pick parameters from
  unused_params to format it. These picked parameter values will then be
  removed from the unused_params list.

  Args:
    proto: The proto whose field will be formatted.
    field_name: The name of the field to format.
    task_params: The task's parameters to format the field with.
    unused_params: Extra list of parameters to chose from if task_params does
      not fully format the field.
  """
  if proto.HasField(field_name):
    if '_without_replacement}' in str(getattr(proto, field_name)):
      _format_without_replacement(proto, field_name, unused_params)
    else:
      setattr(
          proto,
          field_name,
          getattr(proto, field_name).format(**task_params),
      )


def _format_without_replacement(
    proto: FieldMessage,
    field_name: str,
    unused_params: list[task_pb2.TaskParams],
):
  """Handles field formatting when the param name contains '_without_replacement'.

  The field's parameter value will be chosen from the unused_params list and
  that value will then be removed as a possible value from that list.

  Args:
    proto: The proto whose field will be formatted.
    field_name: The name of the field to format.
    unused_params: A list of TaskParams containing possible values that have not
      yet been used for other field formatting.
  """
  field_value = getattr(proto, field_name)
  # Get the names of the parameter:
  without_replacement_params = [
      param_name[1 : param_name.find('_without_replacement')]
      for param_name in re.findall(r'\{.+?\}', field_value)
      if param_name.endswith('without_replacement}')
  ]
  for param_name in without_replacement_params:
    original_param_name = param_name + '_without_replacement'
    new_value = None
    for task_param in unused_params:
      if task_param.name == param_name:
        new_value = random.choice(list(task_param.possible_values))
        _remove_used_params({task_param.name: new_value}, unused_params)
        break

    setattr(
        proto,
        field_name,
        getattr(proto, field_name).format(**{original_param_name: new_value}),
    )


_T = TypeVar('_T')


def compare(
    field_value: _T,
    operator: task_pb2.ExclusionCondition.Operation,
    comparison_value: _T,
) -> bool:
  """Compares the field value against the comparison value using the operator."""
  if operator == task_pb2.ExclusionCondition.Operation.EQUAL_TO:
    return field_value == comparison_value
  elif operator == task_pb2.ExclusionCondition.Operation.GREATER_THAN:
    return field_value > comparison_value
  elif (
      operator == task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO
  ):
    return field_value >= comparison_value
  elif operator == task_pb2.ExclusionCondition.Operation.LESS_THAN:
    return field_value < comparison_value
  elif operator == task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO:
    return field_value <= comparison_value
  elif operator == task_pb2.ExclusionCondition.Operation.CONTAINS:
    return comparison_value in str(field_value)
  else:
    raise ValueError(f'Unsupported operator: {operator}')


==> anc/code/android_world/task_evals/information_retrieval/proto_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import datetime
from typing import Any
from absl.testing import absltest
from absl.testing import parameterized
from android_world.task_evals.information_retrieval import proto_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2
from android_world.task_evals.utils import sqlite_schema_utils


class ProtoUtilsTest(parameterized.TestCase):

  @parameterized.parameters([
      (
          [
              state_pb2.Event(
                  start_date='{month} {day} 2023',
                  duration='{duration}',
                  location='{location}',
                  description='{description}',
              )
          ],
          {
              'month': 'October',
              'day': '1',
              'extra': 'extra',
              'duration': '60m',
              'location': 'Mountain View',
              'description': 'Meeting',
          },
          [],
          [
              state_pb2.Event(
                  start_date='October 1 2023',
                  duration='60m',
                  location='Mountain View',
                  description='Meeting',
              )
          ],
      ),
      (
          [
              state_pb2.Event(
                  start_date='{date}',
                  duration='{duration}',
                  start_time='{time}',
              ),
              state_pb2.Event(
                  start_date='{date_without_replacement}',
                  duration='{duration_without_replacement}',
                  start_time='{time_without_replacement}',
              ),
          ],
          {
              'date': 'next Tuesday',
              'time': '12:30',
              'duration': '1h',
          },
          [
              task_pb2.TaskParams(
                  name='date', possible_values=['next Tuesday', 'today']
              ),
              task_pb2.TaskParams(
                  name='time', possible_values=['12:30', '5pm']
              ),
              task_pb2.TaskParams(
                  name='duration', possible_values=['15m', '1h']
              ),
          ],
          [
              state_pb2.Event(
                  start_date='next Tuesday',
                  duration='1h',
                  start_time='12:30',
              ),
              state_pb2.Event(
                  start_date='today',
                  duration='15m',
                  start_time='5pm',
              ),
          ],
      ),
  ])
  def test_format_calendar_state_with_params(
      self,
      events: list[state_pb2.Event],
      chosen_params: dict[str, Any],
      all_params: list[task_pb2.TaskParams],
      expected_events: list[sqlite_schema_utils.CalendarEvent],
  ):
    calendar = state_pb2.Calendar(events=events)
    state = state_pb2.State(calendar=calendar)
    expected_all_params = []
    for param in all_params:
      expected_param = task_pb2.TaskParams()
      expected_param.CopyFrom(param)
      expected_all_params.append(expected_param)
    proto_utils.format_state_with_params(state, chosen_params, all_params)

    self.assertEqual(
        list(state.calendar.events),
        expected_events,
    )
    # Make sure all_params hasn't been modified.
    self.assertEqual(
        all_params,
        expected_all_params,
    )

  @parameterized.parameters([
      (
          [
              state_pb2.TasksAppTask(
                  due_date='{month} {day} 2023',
                  importance='{importance}',
                  title='{title}',
              )
          ],
          {
              'month': 'October',
              'day': '1',
              'extra': 'extra',
              'importance': '3',
              'title': 'Unimportant task',
          },
          [],
          [
              state_pb2.TasksAppTask(
                  due_date='October 1 2023',
                  importance='3',
                  title='Unimportant task',
              )
          ],
      ),
      (
          [
              state_pb2.TasksAppTask(
                  completed_date='{date}',
                  title='{title}',
                  importance='{importance}',
              ),
              state_pb2.TasksAppTask(
                  completed_date='{date_without_replacement}',
                  title='{title_without_replacement}',
                  importance='{importance_without_replacement}',
              ),
          ],
          {
              'date': 'next Tuesday',
              'title': 'Pay Rent',
              'importance': '0',
          },
          [
              task_pb2.TaskParams(
                  name='date', possible_values=['next Tuesday', 'today']
              ),
              task_pb2.TaskParams(
                  name='title', possible_values=['Pay Rent', 'Unimportant task']
              ),
              task_pb2.TaskParams(
                  name='importance', possible_values=['0', '3']
              ),
          ],
          [
              state_pb2.TasksAppTask(
                  completed_date='next Tuesday',
                  importance='0',
                  title='Pay Rent',
              ),
              state_pb2.TasksAppTask(
                  completed_date='today',
                  importance='3',
                  title='Unimportant task',
              ),
          ],
      ),
  ])
  def test_format_tasks_app_state_with_params(
      self,
      tasks_app_tasks: list[state_pb2.TasksAppTask],
      chosen_params: dict[str, Any],
      all_params: list[task_pb2.TaskParams],
      expected_tasks: list[sqlite_schema_utils.Task],
  ):
    tasks_app = state_pb2.TasksApp(tasks_app_tasks=tasks_app_tasks)
    state = state_pb2.State(tasks_app=tasks_app)
    expected_all_params = []
    for param in all_params:
      expected_param = task_pb2.TaskParams()
      expected_param.CopyFrom(param)
      expected_all_params.append(expected_param)
    proto_utils.format_state_with_params(state, chosen_params, all_params)

    self.assertEqual(
        list(state.tasks_app.tasks_app_tasks),
        expected_tasks,
    )
    self.assertEqual(all_params, expected_all_params)

  def test_format_initial_calendar_state_with_params(self):
    params = {
        'month': 'October',
        'day': '1',
        'extra': 'extra',
        'duration': '60m',
        'location': 'Mountain View',
        'description': 'Meeting',
    }

    event = state_pb2.Event()
    event.start_date = '{month} {day} 2023'
    event.duration = '{duration}'
    event.location = '{location}'
    event.description = '{description}'

    expected_event = state_pb2.Event()
    expected_event.start_date = 'October 1 2023'
    expected_event.duration = '60m'
    expected_event.location = 'Mountain View'
    expected_event.description = 'Meeting'

    exclusion_condition = task_pb2.ExclusionCondition()
    exclusion_condition.operation = task_pb2.ExclusionCondition.EQUAL_TO
    exclusion_condition.field = 'start_date'
    exclusion_condition.value = '{month} {day}'
    expected_exclusion_condition = task_pb2.ExclusionCondition()
    expected_exclusion_condition.operation = (
        task_pb2.ExclusionCondition.EQUAL_TO
    )
    expected_exclusion_condition.field = 'start_date'
    expected_exclusion_condition.value = 'October 1'
    calendar = state_pb2.Calendar(events=[event, event, event])
    relevant_state = task_pb2.RelevantState(
        state=state_pb2.State(calendar=calendar),
        exclusion_conditions=[exclusion_condition],
    )
    proto_utils.format_relevant_state_with_params(relevant_state, params, [])

    self.assertEqual(
        list(relevant_state.state.calendar.events),
        [expected_event, expected_event, expected_event],
    )
    self.assertEqual(
        list(relevant_state.exclusion_conditions),
        [expected_exclusion_condition],
    )

  def test_format_initial_tasks_app_state_with_params(self):
    params = {
        'month': 'October',
        'day': '1',
        'extra': 'extra',
        'importance': '0',
        'title': 'Pay Rent',
    }

    tasks_app_task = state_pb2.TasksAppTask()
    tasks_app_task.due_date = '{month} {day} 2023'
    tasks_app_task.title = '{title}'
    tasks_app_task.importance = '{importance}'

    expected_task = state_pb2.TasksAppTask()
    expected_task.due_date = 'October 1 2023'
    expected_task.title = 'Pay Rent'
    expected_task.importance = '0'

    exclusion_condition = task_pb2.ExclusionCondition()
    exclusion_condition.operation = task_pb2.ExclusionCondition.EQUAL_TO
    exclusion_condition.field = 'due_date'
    exclusion_condition.value = '{month} {day}'
    expected_exclusion_condition = task_pb2.ExclusionCondition()
    expected_exclusion_condition.operation = (
        task_pb2.ExclusionCondition.EQUAL_TO
    )
    expected_exclusion_condition.field = 'due_date'
    expected_exclusion_condition.value = 'October 1'
    tasks_app = state_pb2.TasksApp(
        tasks_app_tasks=[tasks_app_task, tasks_app_task, tasks_app_task]
    )
    relevant_state = task_pb2.RelevantState(
        state=state_pb2.State(tasks_app=tasks_app),
        exclusion_conditions=[exclusion_condition],
    )
    proto_utils.format_relevant_state_with_params(relevant_state, params, [])

    self.assertEqual(
        list(relevant_state.state.tasks_app.tasks_app_tasks),
        [expected_task, expected_task, expected_task],
    )
    self.assertEqual(
        list(relevant_state.exclusion_conditions),
        [expected_exclusion_condition],
    )

  @parameterized.parameters([
      (
          task_pb2.Task(
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='{month} {day} 2023',
                                  duration='{duration}',
                                  location='{location}',
                                  description='{description}',
                              )
                          ]
                      )
                  ),
                  exclusion_conditions=[
                      task_pb2.ExclusionCondition(
                          operation=task_pb2.ExclusionCondition.EQUAL_TO,
                          field='start_date',
                          value='{month} {day} 2023',
                      )
                  ],
              ),
              task_params=[
                  task_pb2.TaskParams(
                      name='month', possible_values=['October', 'November']
                  ),
                  task_pb2.TaskParams(name='day', possible_values=['1', '2']),
                  task_pb2.TaskParams(
                      name='duration', possible_values=['60m', '1h']
                  ),
              ],
          ),
          {
              'month': 'October',
              'day': '1',
              'extra': 'extra',
              'duration': '60m',
              'location': 'Mountain View',
              'description': 'Meeting',
          },
          task_pb2.Task(
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='October 1 2023',
                                  duration='60m',
                                  location='Mountain View',
                                  description='Meeting',
                              )
                          ]
                      )
                  ),
                  exclusion_conditions=[
                      task_pb2.ExclusionCondition(
                          operation=task_pb2.ExclusionCondition.EQUAL_TO,
                          field='start_date',
                          value='October 1 2023',
                      )
                  ],
              ),
              task_params=[
                  task_pb2.TaskParams(
                      name='month', possible_values=['October', 'November']
                  ),
                  task_pb2.TaskParams(name='day', possible_values=['1', '2']),
                  task_pb2.TaskParams(
                      name='duration', possible_values=['60m', '1h']
                  ),
              ],
          ),
      ),
      (
          task_pb2.Task(
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='{month} {day} 2023',
                                  duration='{duration}',
                                  location='{location}',
                                  description='{description}',
                              ),
                              state_pb2.Event(
                                  start_date='{month_without_replacement}',
                                  duration='{duration_without_replacement}',
                                  location='{location_without_replacement}',
                              ),
                          ]
                      )
                  ),
                  exclusion_conditions=[
                      task_pb2.ExclusionCondition(
                          operation=task_pb2.ExclusionCondition.EQUAL_TO,
                          field='start_date',
                          value='{month} {day} 2023',
                      )
                  ],
              ),
              task_params=[
                  task_pb2.TaskParams(
                      name='month',
                      possible_values=['{CURRENT_MONTH}', '{NEXT_MONTH}'],
                  ),
                  task_pb2.TaskParams(name='day', possible_values=['1', '2']),
                  task_pb2.TaskParams(
                      name='duration', possible_values=['60m', '30m']
                  ),
                  task_pb2.TaskParams(
                      name='location',
                      possible_values=['Mountain View', 'London'],
                  ),
              ],
          ),
          {
              'month': '{CURRENT_MONTH}',
              'CURRENT_MONTH': 'October',
              'day': '1',
              'extra': 'extra',
              'duration': '60m',
              'location': 'Mountain View',
              'description': 'Meeting',
              'NEXT_MONTH': 'November',
          },
          task_pb2.Task(
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='October 1 2023',
                                  duration='60m',
                                  location='Mountain View',
                                  description='Meeting',
                              ),
                              state_pb2.Event(
                                  start_date='November',
                                  duration='30m',
                                  location='London',
                              ),
                          ]
                      )
                  ),
                  exclusion_conditions=[
                      task_pb2.ExclusionCondition(
                          operation=task_pb2.ExclusionCondition.EQUAL_TO,
                          field='start_date',
                          value='October 1 2023',
                      )
                  ],
              ),
              task_params=[
                  task_pb2.TaskParams(
                      name='month', possible_values=['October', 'November']
                  ),
                  task_pb2.TaskParams(name='day', possible_values=['1', '2']),
                  task_pb2.TaskParams(
                      name='duration', possible_values=['60m', '30m']
                  ),
                  task_pb2.TaskParams(
                      name='location',
                      possible_values=['Mountain View', 'London'],
                  ),
              ],
          ),
      ),
  ])
  def test_format_calendar_proto_with_params(
      self,
      task: task_pb2.Task,
      chosen_params: dict[str, Any],
      expected_proto: task_pb2.Task,
  ):
    proto_utils.initialize_proto(task, chosen_params)

    self.assertEqual(
        task,
        expected_proto,
    )

  @parameterized.parameters([
      (
          datetime.date(2023, 10, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.EQUAL_TO,
          True,
      ),
      (
          datetime.date(2023, 11, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.EQUAL_TO,
          False,
      ),
      (
          datetime.time(8, 54),
          datetime.time(20, 15),
          task_pb2.ExclusionCondition.Operation.EQUAL_TO,
          False,
      ),
      (
          'Meeting with David',
          'David',
          task_pb2.ExclusionCondition.Operation.CONTAINS,
          True,
      ),
      (
          'Meeting with David',
          'John',
          task_pb2.ExclusionCondition.Operation.CONTAINS,
          False,
      ),
      (
          datetime.date(2023, 11, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.GREATER_THAN,
          True,
      ),
      (
          datetime.date(2023, 10, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.GREATER_THAN,
          False,
      ),
      (
          datetime.time(8, 54),
          datetime.time(20, 15),
          task_pb2.ExclusionCondition.Operation.GREATER_THAN,
          False,
      ),
      (
          datetime.date(2023, 11, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
          True,
      ),
      (
          datetime.date(2023, 10, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
          True,
      ),
      (
          datetime.time(8, 54),
          datetime.time(20, 15),
          task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
          False,
      ),
      (
          datetime.date(2023, 11, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.LESS_THAN,
          False,
      ),
      (
          datetime.date(2023, 10, 10),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.LESS_THAN,
          True,
      ),
      (
          datetime.time(8, 54),
          datetime.time(20, 15),
          task_pb2.ExclusionCondition.Operation.LESS_THAN,
          True,
      ),
      (
          datetime.date(2023, 11, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO,
          False,
      ),
      (
          datetime.date(2023, 10, 15),
          datetime.date(2023, 10, 15),
          task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO,
          True,
      ),
      (
          datetime.time(8, 54),
          datetime.time(20, 15),
          task_pb2.ExclusionCondition.Operation.LESS_THAN_OR_EQUAL_TO,
          True,
      ),
      (0, 3, task_pb2.ExclusionCondition.Operation.EQUAL_TO, False),
  ])
  def test_compare(
      self,
      field_value: Any,
      conditional_value: Any,
      operator: task_pb2.ExclusionCondition.Operation,
      expected_value: bool,
  ):
    self.assertEqual(
        proto_utils.compare(field_value, operator, conditional_value),
        expected_value,
    )

  @parameterized.parameters([
      (
          state_pb2.State(
              calendar=state_pb2.Calendar(
                  events=[
                      state_pb2.Event(
                          start_date='October 15 2023',
                          start_time='12:30',
                          duration='30m',
                          location='library',
                      ),
                      state_pb2.Event(
                          start_date='October 16 2023',
                          start_time='15:30',
                          duration='30m',
                          location='meeting room A',
                      ),
                  ]
              )
          ),
          'start_date',
          ['October 15 2023', 'October 16 2023'],
      ),
      (
          state_pb2.State(
              tasks_app=state_pb2.TasksApp(
                  tasks_app_tasks=[
                      state_pb2.TasksAppTask(
                          due_date='October 17 2023',
                          importance='2',
                          title='Chores',
                      ),
                      state_pb2.TasksAppTask(
                          due_date='October 18 2023',
                          importance='0',
                          title='Important task',
                      ),
                  ]
              ),
          ),
          'title',
          ['Chores', 'Important task'],
      ),
  ])
  def test_get_field_values(
      self,
      message: state_pb2.State,
      field_name: str,
      expected_values: list[Any],
  ):
    self.assertEqual(
        list(proto_utils._get_field_values(message, field_name)),
        expected_values,
    )

  @parameterized.parameters([
      (
          task_pb2.Task(
              name='test_task',
              prompt='Test calendar',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='October 15 2023',
                                  start_time='12:30',
                                  duration='30m',
                                  location='library',
                                  title='Meet with Sam',
                              ),
                              state_pb2.Event(
                                  start_date='October 16 2023',
                                  start_time='15:30',
                                  duration='30m',
                                  title='Presentation',
                              ),
                          ]
                      ),
                  )
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              operation=task_pb2.FieldTransformation.Operation.IDENTITY,
                              field_name='title',
                          ),
                          match_type=task_pb2.Expectation.MatchType.STRING_MATCH,
                      ),
                  ]
              ),
          ),
          ['Meet with Sam', 'Presentation'],
      ),
      (
          task_pb2.Task(
              name='test_task',
              prompt='Test tasks_app',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      tasks_app=state_pb2.TasksApp(
                          tasks_app_tasks=[
                              state_pb2.TasksAppTask(
                                  due_date='October 17 2023',
                                  importance='2',
                                  title='Chores',
                              ),
                              state_pb2.TasksAppTask(
                                  due_date='October 18 2023',
                                  importance='0',
                                  title='Important task',
                              ),
                          ]
                      )
                  )
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              operation=task_pb2.FieldTransformation.Operation.COUNT,
                              field_name='tasks_app_tasks',
                          )
                      ),
                  ]
              ),
          ),
          [2],
      ),
      (
          task_pb2.Task(
              name='test_task',
              prompt='Test sports app',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      sports_activity_app=state_pb2.SportsActivityApp(
                          sports_activities=[
                              state_pb2.SportsActivity(
                                  total_distance='200',
                                  name='Morning Run',
                                  category='running',
                              ),
                              state_pb2.SportsActivity(
                                  total_distance='500',
                                  name='Morning Run',
                                  category='running',
                              ),
                          ]
                      )
                  )
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              operation=task_pb2.FieldTransformation.Operation.SUM,
                              field_name='total_distance',
                          )
                      ),
                  ]
              ),
          ),
          [700],
      ),
      (
          task_pb2.Task(
              name='test_task',
              prompt='Test tasks_app',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      tasks_app=state_pb2.TasksApp(
                          tasks_app_tasks=[
                              state_pb2.TasksAppTask(
                                  due_date='October 17 2023',
                                  due_time='12:30',
                                  importance='2',
                                  title='Chores',
                              ),
                              state_pb2.TasksAppTask(
                                  due_date='October 18 2023',
                                  due_time='8:30',
                                  importance='0',
                                  title='Important task',
                              ),
                          ]
                      )
                  )
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              operation=task_pb2.FieldTransformation.Operation.IDENTITY,
                              field_name='due_date',
                          ),
                          match_type=task_pb2.Expectation.MatchType.DATE_MATCH,
                      ),
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              field_name='due_time',
                          ),
                          match_type=task_pb2.Expectation.MatchType.TIME_MATCH,
                      ),
                  ]
              ),
          ),
          [
              datetime.datetime(
                  year=2023, month=10, day=17, hour=12, minute=30
              ),
              datetime.datetime(year=2023, month=10, day=18, hour=8, minute=30),
          ],
      ),
  ])
  def test_get_expected_answer(
      self,
      task: task_pb2.Task,
      expected_values: list[Any],
  ):
    self.assertEqual(proto_utils.get_expected_answer(task), expected_values)

  @parameterized.parameters([
      (
          'Meet with Sam',
          task_pb2.Task(
              name='test_task',
              prompt='Test task',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='October 15 2023',
                                  start_time='10am',
                                  title='Meet with Sam',
                              ),
                              state_pb2.Event(
                                  start_date='October 15 2023',
                                  start_time='10am',
                                  title='Dentist appointment',
                              ),
                          ]
                      ),
                  ),
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              field_name='title',
                              operation=task_pb2.FieldTransformation.Operation.IDENTITY,
                          ),
                          match_type=task_pb2.Expectation.MatchType.STRING_MATCH,
                      ),
                  ]
              ),
          ),
          False,
      ),
      (
          'Dentist appointment, Meet with Sam',
          task_pb2.Task(
              name='test_task',
              prompt='Test task',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='October 15 2023',
                                  start_time='10am',
                                  title='Meet with Sam',
                              ),
                              state_pb2.Event(
                                  start_date='October 15 2023',
                                  start_time='10am',
                                  title='Dentist appointment',
                              ),
                          ]
                      ),
                  ),
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              field_name='title',
                              operation=task_pb2.FieldTransformation.Operation.IDENTITY,
                          ),
                          match_type=task_pb2.Expectation.MatchType.STRING_MATCH,
                      ),
                  ]
              ),
          ),
          True,
      ),
      (
          'Meet with Sam October 15 2023, Presentation October 16 2023',
          task_pb2.Task(
              name='test_task',
              prompt='Test calendar',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='October 15 2023',
                                  start_time='12:30',
                                  duration='30m',
                                  location='library',
                                  title='Meet with Sam',
                              ),
                              state_pb2.Event(
                                  start_date='October 16 2023',
                                  start_time='15:30',
                                  duration='30m',
                                  title='Presentation',
                              ),
                          ]
                      ),
                  )
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              field_name='title',
                              operation=task_pb2.FieldTransformation.Operation.IDENTITY,
                          ),
                          match_type=task_pb2.Expectation.MatchType.STRING_MATCH,
                      ),
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              field_name='start_date',
                              operation=task_pb2.FieldTransformation.Operation.IDENTITY,
                          ),
                          match_type=task_pb2.Expectation.MatchType.DATE_MATCH,
                      ),
                  ]
              ),
          ),
          ValueError(
              "Unsupported combined match types: ['STRING_MATCH', 'DATE_MATCH']"
          ),
      ),
      (
          'You had 2 events totaling 60 minutes.',
          task_pb2.Task(
              name='test_task',
              prompt='Test calendar',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      calendar=state_pb2.Calendar(
                          events=[
                              state_pb2.Event(
                                  start_date='October 15 2023',
                                  start_time='12:30',
                                  duration='30',
                                  location='library',
                                  title='Meet with Sam',
                              ),
                              state_pb2.Event(
                                  start_date='October 16 2023',
                                  start_time='15:30',
                                  duration='30',
                                  title='Presentation',
                              ),
                          ]
                      ),
                  )
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              operation=task_pb2.FieldTransformation.Operation.SUM,
                              field_name='duration',
                          )
                      ),
                  ]
              ),
          ),
          ValueError('Answer given in the incorrect format.'),
      ),
      (
          '10000',
          task_pb2.Task(
              name='test_task',
              prompt='Test task',
              relevant_state=task_pb2.RelevantState(
                  state=state_pb2.State(
                      sports_activity_app=state_pb2.SportsActivityApp(
                          sports_activities=[
                              state_pb2.SportsActivity(
                                  start_date='October 15 2023',
                                  name='Workout',
                                  total_distance='9895',
                              ),
                              state_pb2.SportsActivity(
                                  start_date='October 10 2023',
                                  name='Workout 2',
                                  total_distance='100',
                              ),
                          ]
                      ),
                  ),
              ),
              success_criteria=task_pb2.SuccessCriteria(
                  expectations=[
                      task_pb2.Expectation(
                          field_transformation=task_pb2.FieldTransformation(
                              field_name='total_distance',
                              operation=task_pb2.FieldTransformation.Operation.SUM,
                          ),
                          match_type=task_pb2.Expectation.MatchType.NUMBER_MATCH,
                          tolerance=10,
                      ),
                  ]
              ),
          ),
          True,
      ),
  ])
  def test_check_agent_answer(
      self, agent_answer, task, expected: bool | Exception
  ):
    if isinstance(expected, bool):
      got = proto_utils.check_agent_answer(agent_answer, task)
      self.assertEqual(expected, got)
    else:
      with self.assertRaises(type(expected)) as exception:
        proto_utils.check_agent_answer(agent_answer, task)
      self.assertEqual(exception.exception.args, expected.args)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/information_retrieval/task_app_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Functions for adding, deleting, and listing tasks for Tasks app database.

https://f-droid.org/en/packages/org.tasks/
"""

import datetime
import random
import uuid
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals.information_retrieval import calendar_utils
from android_world.task_evals.information_retrieval import datetime_utils as datetime_utils_ir
from android_world.task_evals.information_retrieval import proto_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.utils import datetime_utils

_PRIMARY_KEY = '_id'
_TASK_TABLE = 'tasks'
_DB_PATH = '/data/data/org.tasks/databases/database'
_APP_NAME = 'tasks'


def setup_task_state(
    relevant_state: state_pb2.TasksApp,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
    env: interface.AsyncEnv,
) -> None:
  clear_task_db(env)
  tasks = []
  for task in relevant_state.tasks_app_tasks:
    tasks.append(create_task_from_proto(task))
  tasks += generate_random_tasks(20, exclusion_conditions)
  random.shuffle(tasks)
  add_tasks(tasks, env)


def create_task_from_proto(
    task: state_pb2.TasksAppTask,
) -> sqlite_schema_utils.Task:
  """Creates a Task object from a state_pb2.TasksAppTask proto."""
  due_date_ts = 0
  hide_until_date_ts = 0
  completed_date_ts = 0
  if task.HasField('due_date'):
    due_date_ts = (
        calendar_utils.convert_datetime_to_unix_ts(task.due_date, task.due_time)
        * 1000
    )
  # created date is 1 week before due date.
  created_date_ts = due_date_ts - 7 * 3600
  if task.HasField('hide_until_date'):
    hide_until_date_ts = (
        calendar_utils.convert_datetime_to_unix_ts(
            task.hide_until_date, task.hide_until_time
        )
        * 1000
    )
  if task.HasField('completed_date'):
    completed_date_ts = (
        calendar_utils.convert_datetime_to_unix_ts(
            task.completed_date, task.completed_time
        )
        * 1000
    )
  notes = task.notes if task.HasField('notes') else None
  importance = int(task.importance) if task.HasField('importance') else 2
  return sqlite_schema_utils.Task(
      title=task.title,
      importance=importance,
      dueDate=due_date_ts,
      hideUntil=hide_until_date_ts,
      completed=completed_date_ts,
      created=created_date_ts,
      modified=created_date_ts,
      notes=notes,
      remoteId=str(uuid.uuid4().int),
      recurrence=None,
  )


def add_tasks(
    rows: list[sqlite_schema_utils.Task], env: interface.AsyncEnv
) -> None:
  sqlite_utils.insert_rows_to_remote_db(
      rows,
      _PRIMARY_KEY,
      _TASK_TABLE,
      _DB_PATH,
      _APP_NAME,
      env,
  )
  adb_utils.close_app(_APP_NAME, env.controller)  # Register changes.


def clear_task_db(env: interface.AsyncEnv) -> None:
  """Clears the task database."""
  sqlite_utils.delete_all_rows_from_table(_TASK_TABLE, _DB_PATH, env, _APP_NAME)
  adb_utils.close_app(_APP_NAME, env.controller)  # Register changes.


def list_rows(
    env: interface.AsyncEnv,
) -> list[sqlite_schema_utils.Task]:
  return sqlite_utils.get_rows_from_remote_device(
      _TASK_TABLE,
      _DB_PATH,
      sqlite_schema_utils.Task,
      env,
  )


def _generate_random_task():
  """Generates a single random sqlite_schema_utils.Task object."""
  new_task = state_pb2.TasksAppTask()
  new_task.title = random.choice(list(_TASKS.keys()))
  if random.choice([True, False]):
    new_task.notes = _TASKS[new_task.title]
  new_task.importance = str(random.choice([0, 1, 2, 3]))
  random_due_datetime = datetime_utils.generate_random_datetime()
  new_task.due_date = random_due_datetime.date().strftime(
      datetime_utils_ir.DATE_FORMAT
  )
  new_task.due_time = random_due_datetime.time().strftime('%H:%M')
  # Make sure the hide_until_date is before the due date
  random_hide_until_datetime = datetime_utils.generate_random_datetime(
      window_size=datetime.timedelta(days=5),
      window_center=random_due_datetime - datetime.timedelta(days=6),
  )
  new_task.hide_until_date = random_hide_until_datetime.date().strftime(
      '%B %d %Y'
  )
  new_task.hide_until_time = random_hide_until_datetime.time().strftime('%H:%M')
  is_completed = random.choice([True, False])
  if is_completed:
    # Make sure completed date is before current time
    random_completed_datetime = datetime_utils.generate_random_datetime(
        window_center=device_constants.DT - datetime.timedelta(days=14)
    )
    new_task.completed_date = random_completed_datetime.date().strftime(
        datetime_utils_ir.DATE_FORMAT
    )
    new_task.completed_time = random_completed_datetime.time().strftime('%H:%M')
  return create_task_from_proto(new_task)


def generate_random_tasks(
    num_tasks: int,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
) -> list[sqlite_schema_utils.Task]:
  """Generates random tasks with the given exclusion conditions."""
  return sqlite_schema_utils.get_random_items(
      num_tasks,
      generate_item_fn=_generate_random_task,
      filter_fn=lambda x: check_task_conditions(x, exclusion_conditions),
  )


def check_task_conditions(
    task: sqlite_schema_utils.Task,
    exclusion_conditions: list[task_pb2.ExclusionCondition],
) -> bool:
  """Evaluates the specified task against a set of exclusion conditions.

  A task is considered eligible if it does not satisfy all of the conditions
  specified in the exclusion_conditions list. Each condition is checked against
  various fields of the task such as importance, completed date, due date, and
  title. The task is eligible if not all of these conditions are met, ensuring
  it doesn't fall under any exclusion criteria defined.

  Args:
    task: The task to check
    exclusion_conditions: All the conditions the task will be checked against,
      if they are all met, this task should be excluded and does not meet the
      conditions.

  Returns:
    A bool, True if the task does not meet all of the exclusion conditions,
    False otherwise.
  """
  if not exclusion_conditions:
    return True
  # Keeps track of whether an exclusion condition is met.
  all_conditions_met = True
  for condition in exclusion_conditions:
    if condition.field == 'due_date':
      condition_value = datetime_utils_ir.get_date(condition.value)
      due_datetime = datetime_utils.timestamp_to_localized_datetime(
          int(task.dueDate / 1000)
      )

      all_conditions_met = all_conditions_met and proto_utils.compare(
          due_datetime.date(), condition.operation, condition_value
      )
    if condition.field == 'completed_date':
      completed_datetime = datetime_utils.timestamp_to_localized_datetime(
          int(task.completed / 1000)
      )
      # Tasks app uses 0 in completed_date to indicate it's not complete.
      if condition.value == '0':
        all_conditions_met = all_conditions_met and proto_utils.compare(
            int(task.completed), condition.operation, 0
        )
      else:
        condition_value = datetime_utils_ir.get_date(condition.value)
        all_conditions_met = all_conditions_met and proto_utils.compare(
            completed_datetime.date(), condition.operation, condition_value
        )

    elif condition.field == 'title':
      all_conditions_met = all_conditions_met and proto_utils.compare(
          task.title.lower(), condition.operation, condition.value.lower()
      )
    elif condition.field == 'importance':
      all_conditions_met = all_conditions_met and proto_utils.compare(
          int(task.importance), condition.operation, int(condition.value)
      )

  return not all_conditions_met


_TASKS = {
    'Grocery Shopping': (
        'Don\t forget milk, eggs, and bread. Also need to pick up snacks for'
        ' the kids.'
    ),
    'Finish Project Proposal': (
        'Deadline is Friday. Need to finalize budget and timeline sections.'
    ),
    'Schedule Dentist Appointment': (
        "Teeth cleaning overdue. Call Dr. Smith's office."
    ),
    'Water Plants': (
        'Check moisture level before watering. Fertilize succulents.'
    ),
    'Meal Prep for the Week': (
        'Make a grocery list based on planned meals. Cook chicken and chop'
        ' veggies on Sunday.'
    ),
    'Research Vacation Destinations': (
        'Looking for beach destinations with family-friendly activities.'
    ),
    "Read 'The Martian'": 'Started last week. Aim to finish by next weekend.',
    'Call Grandma': (
        'Catch up on family news. Ask for her famous cookie recipe.'
    ),
    'Change Air Filter': (
        'Last changed 3 months ago. Buy a new filter at the hardware store.'
    ),
    'Brainstorm Blog Post Ideas': (
        "Need 5 new topics for the next month's content calendar."
    ),
    "Renew Driver's License": (
        'Expires next month. Check DMV website for requirements.'
    ),
    'Organize Closet': (
        'Donate old clothes and shoes. Put winter clothes in storage.'
    ),
    'Submit Expense Report': (
        'Deadline is Wednesday. Attach receipts for all purchases.'
    ),
    'Attend Team Meeting': (
        'Agenda includes project updates and brainstorming new initiatives.'
    ),
    'Learn to Play Guitar': (
        'Practice chords for 30 minutes every day. Find online tutorials.'
    ),
    'Reply to Emails': (
        'Inbox is overflowing. Prioritize urgent messages and unsubscribe from'
        ' unwanted lists.'
    ),
    'Clean Out Fridge': (
        'Check expiration dates and discard old food. Wipe down shelves.'
    ),
    'Create Budget for Next Month': (
        'Track income and expenses. Set savings goals.'
    ),
    'Back Up Computer Files': (
        'Use external hard drive or cloud storage. Schedule regular backups.'
    ),
    'Take Dog to the Vet': 'Annual checkup and vaccinations due.',
}


==> anc/code/android_world/task_evals/information_retrieval/task_app_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from absl.testing import absltest
from absl.testing import parameterized
from android_world.task_evals.information_retrieval import task_app_utils
from android_world.task_evals.information_retrieval.proto import state_pb2
from android_world.task_evals.information_retrieval.proto import task_pb2


class TaskAppUtilsTest(parameterized.TestCase):

  @parameterized.parameters([
      (
          state_pb2.TasksAppTask(
              due_date='October 15 2023',
              due_time='12:30',
              importance='2',
              title='Meeting',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='due_date',
                  value='October 15 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          False,
      ),
      (
          state_pb2.TasksAppTask(
              completed_date='October 22 2023',
              due_date='October 25 2023',
              importance='1',
              title='Meeting',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='completed_date',
                  value='October 24 2023',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          True,
      ),
      (
          state_pb2.TasksAppTask(
              hide_until_date='October 22 2023',
              hide_until_time='12:30',
              importance='3',
              title='Meeting',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='hide_until_time',
                  value='12:30pm',
                  operation=task_pb2.ExclusionCondition.Operation.EQUAL_TO,
              )
          ],
          False,
      ),
      (
          state_pb2.TasksAppTask(
              due_date='October 22 2023',
              due_time='12:30',
              importance='1',
              title='Meeting with David',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='due_date',
                  value='October 24 2023',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN,
              ),
              task_pb2.ExclusionCondition(
                  field='title',
                  value='David',
                  operation=task_pb2.ExclusionCondition.Operation.CONTAINS,
              ),
          ],
          True,
      ),
      (
          state_pb2.TasksAppTask(
              completed_date='October 22 2023',
              importance='0',
              title='Meeting with David',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='title',
                  value='Jane',
                  operation=task_pb2.ExclusionCondition.Operation.CONTAINS,
              )
          ],
          True,
      ),
      (
          state_pb2.TasksAppTask(
              due_date='October 15 2023',
              due_time='12:30',
              importance='2',
              title='Meeting',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='due_date',
                  value='October 15 2023',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
              )
          ],
          False,
      ),
      (
          state_pb2.TasksAppTask(
              hide_until_date='October 22 2023',
              hide_until_time='12:30',
              importance='2',
              title='Meeting',
          ),
          [
              task_pb2.ExclusionCondition(
                  field='importance',
                  value='3',
                  operation=task_pb2.ExclusionCondition.Operation.GREATER_THAN_OR_EQUAL_TO,
              )
          ],
          True,
      ),
  ])
  def test_check_task_conditions(
      self,
      tasks_app_task: state_pb2.TasksAppTask,
      exclusion_conditions: list[task_pb2.ExclusionCondition],
      expected_value: bool,
  ):
    task = task_app_utils.create_task_from_proto(tasks_app_task)
    self.assertEqual(
        task_app_utils.check_task_conditions(task, exclusion_conditions),
        expected_value,
    )


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/miniwob/miniwob_base.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Abstract base class representing a Mini World of Bits (MiniWoB) task in Android."""

import abc
import time

from android_env import env_interface
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals import task_eval

_APP_NAME = "com.google.androidenv.miniwob"
_MAIN_ACTIVITY = f"{_APP_NAME}/{_APP_NAME}.app.MainActivity"


def _extract_data(
    action: str, env: env_interface.AndroidEnvInterface
) -> str | None:
  """Issues broadcast and extracts data with retries."""
  for _ in range(3):
    raw = adb_utils.send_android_intent("broadcast", action, env)
    result = adb_utils.extract_broadcast_data(
        raw.generic.output.decode("utf-8")
    )
    if result is not None:
      return result
    time.sleep(1)  # App still needs to load.
  return None


def _get_episode_utterance(env: env_interface.AndroidEnvInterface) -> str:
  """Gets the utterance for the current episode by querying MiniWob Android app."""
  utterance = _extract_data(f"{_APP_NAME}.app.GET_UTTERANCE_ACTION", env)
  if utterance is None:
    raise ValueError("Could not extract utterance; something went wrong.")
  return utterance


def get_episode_reward(env: env_interface.AndroidEnvInterface) -> float:
  """Gets the reward for the current episode by querying MiniWob Android app."""
  reward = _extract_data(f"{_APP_NAME}.app.GET_REWARD_ACTION", env)
  if reward is None:
    raise ValueError("Could not extract reward; something went wrong.")
  if not reward:  # Episode is not terminated.
    return 0.0
  return float(int(reward))


def is_episode_terminated(env: env_interface.AndroidEnvInterface) -> bool:
  """Checks if the current episode is terminated."""
  return get_episode_reward(env) != 0.0


class MiniWoBTask(task_eval.TaskEval, abc.ABC):
  """Abstract base class representing a Mini World of Bits (MiniWoB) task in Android.

  This class serves as a lighweight template for creating specific task
  instances within the MiniWoB framework, integrating with the Android
  environment for task execution.

  Each MiniWoBTask is characterized by a unique task name and an utterance
  that is dynamically generated and populated during task initialization.
  The utterance, generated through MiniWoB's JavaScript logic, provides the
  instructions for the task to be executed on the Android device. The evaluation
  logic is also providd by MiniWoB.
  """

  start_on_home_screen = False

  schema = {
      "type": "object",
      "properties": {
          "task_name": {"type": "string"},
          # This is filled in in `initialize_task`. The utterance is generated
          # by MiniWoB JavaScript logic. Once task is initialized, we fill it
          # in by querying the MiniWoB app on Android.
          "utterance": {"type": "string"},
      },
      "required": ["task_name"],
  }
  template = (
      "Follow the instructions shown on the top of the screen: {utterance}"
  )
  app_names = (_APP_NAME,)
  complexity = 3

  @property
  def goal(self) -> str:
    if not self.initialized:
      raise ValueError(
          "MiniWoB task must be initialized using initialize_task "
          "before the goal can be retrieved."
      )
    return super().goal

  def _initialize_apps(self, env: interface.AsyncEnv) -> None:
    """Initializes the MiniWoB apps."""

  def initialize_task(self, env: interface.AsyncEnv):
    """Initializes the MiniWoB task.

    Configures the task, i.e. loads HTML file for given task name. Starts the
    episode.

    Args:
      env: AndroidEnv instance.
    """
    super().initialize_task(env)
    task_name = self.params["task_name"]
    task_config = f'{{"task":"{task_name}"}}'
    adb_utils.start_activity(
        _MAIN_ACTIVITY,
        ["--es", "RL_TASK_APP_CONFIG", f"'{task_config}'"],
        env.controller,
    )
    time.sleep(1)
    # Reset and start the task.
    adb_utils.start_activity(
        _MAIN_ACTIVITY, ["--ez", "reset", "true"], env.controller
    )
    adb_utils.start_activity(
        _MAIN_ACTIVITY, ["--ez", "step", "true"], env.controller
    )
    self._params["utterance"] = _get_episode_utterance(env.controller)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return float(get_episode_reward(env.controller) == 1.0)


==> anc/code/android_world/task_evals/miniwob/miniwob_base_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import time
from unittest import mock
from absl.testing import absltest
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals.miniwob import miniwob_base


@mock.patch.object(adb_utils, "extract_broadcast_data")
@mock.patch.object(adb_utils, "send_android_intent")
class Testintents(absltest.TestCase):

  def test_get_episode_utterance_valid(self, mock_send_intent, mock_extract):
    mock_env = mock.Mock()
    mock_send_intent.return_value = mock.Mock(
        generic=mock.Mock(output=b"encoded data")
    )
    mock_extract.return_value = "test utterance"

    actual_utterance = miniwob_base._get_episode_utterance(mock_env)
    self.assertEqual(actual_utterance, "test utterance")
    mock_send_intent.assert_called_with(
        "broadcast",
        f"{miniwob_base._APP_NAME}.app.GET_UTTERANCE_ACTION",
        mock_env,
    )
    mock_extract.assert_called_once()

  def test_get_episode_utterance_invalid(self, mock_send_intent, mock_extract):
    mock_env = mock.Mock()
    mock_send_intent.return_value = mock.Mock(
        generic=mock.Mock(output=b"encoded data")
    )
    mock_extract.return_value = None

    with self.assertRaises(ValueError):
      miniwob_base._get_episode_utterance(mock_env)

  def test_get_episode_reward_success(self, mock_send_intent, mock_extract):
    mock_env = mock.Mock()
    mock_send_intent.return_value = mock.Mock(
        generic=mock.Mock(output=b"encoded reward")
    )
    mock_extract.return_value = "1"

    reward = miniwob_base.get_episode_reward(mock_env)
    self.assertEqual(reward, 1)
    mock_send_intent.assert_called_with(
        "broadcast",
        f"{miniwob_base._APP_NAME}.app.GET_REWARD_ACTION",
        mock_env,
    )
    mock_extract.assert_called_once()

  def test_get_episode_reward_not_terminated(
      self, mock_send_intent, mock_extract
  ):
    mock_env = mock.Mock()
    mock_send_intent.return_value = mock.Mock(
        generic=mock.Mock(output=b"encoded reward")
    )
    mock_extract.return_value = ""

    reward = miniwob_base.get_episode_reward(mock_env)
    self.assertEqual(reward, 0)
    mock_send_intent.assert_called_with(
        "broadcast",
        f"{miniwob_base._APP_NAME}.app.GET_REWARD_ACTION",
        mock_env,
    )
    mock_extract.assert_called_once()

  def test_get_episode_reward_failure(self, mock_send_intent, mock_extract):
    mock_env = mock.Mock()
    mock_send_intent.return_value = mock.Mock(
        generic=mock.Mock(output=b"encoded reward")
    )
    mock_extract.return_value = None

    with self.assertRaises(ValueError):
      miniwob_base.get_episode_reward(mock_env)


class TestableMiniWoBTaskForTest(miniwob_base.MiniWoBTask):

  @classmethod
  def generate_random_params(cls):
    return {"task_name": "test_task"}


@mock.patch.object(adb_utils, "start_activity")
@mock.patch.object(time, "sleep")
@mock.patch.object(miniwob_base, "_get_episode_utterance")
class TestMiniWoBTask(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_env = mock.create_autospec(interface.AsyncEnv)
    self.params = {"task_name": "test_task"}
    self.mock_task = TestableMiniWoBTaskForTest(
        TestableMiniWoBTaskForTest.generate_random_params()
    )

  def test_initialize_task(
      self, mock_get_utterance, unused_mock_sleep, mock_start_activity
  ):
    mock_get_utterance.return_value = "test utterance"

    self.mock_task.initialize_task(self.mock_env)

    expected_calls = [
        mock.call(
            miniwob_base._MAIN_ACTIVITY,
            ["--es", "RL_TASK_APP_CONFIG", '\'{"task":"test_task"}\''],
            self.mock_env.controller,
        ),
        mock.call(
            miniwob_base._MAIN_ACTIVITY,
            ["--ez", "reset", "true"],
            self.mock_env.controller,
        ),
        mock.call(
            miniwob_base._MAIN_ACTIVITY,
            ["--ez", "step", "true"],
            self.mock_env.controller,
        ),
    ]
    mock_start_activity.assert_has_calls(expected_calls, any_order=False)
    self.assertIn("utterance", self.mock_task.params)
    self.assertEqual(self.mock_task.params["utterance"], "test utterance")

  @mock.patch.object(miniwob_base, "get_episode_reward")
  def test_is_successful(
      self,
      mock_get_reward,
      unused_mock_get_utterance,
      unused_mock_sleep,
      unused_mock_start_activity,
  ):
    self.mock_task.initialize_task(self.mock_env)
    mock_get_reward.return_value = 1
    self.assertEqual(self.mock_task.is_successful(self.mock_env), 1)

    mock_get_reward.return_value = False
    self.assertEqual(self.mock_task.is_successful(self.mock_env), 0)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/miniwob/miniwob_registry.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""MiniWoB registry; it dynamically creates tasks.

In MiniWoB, a task is defined via it's HTML file. For each MiniWoB task we
dynamically create a new task class.
"""

from android_world.task_evals.miniwob import miniwob_base

TASK_REGISTRY = {}

# Subset of tasks used for evaluation.
TASK_REGISTRY_SUBSET = {}

# The names of the HTML files, modulo the .html suffix, corresponding to the
# supported tasks that can be run. All tasks have been verified to be correct
# and achievable on an Android device by a human.
_NAMES = [
    ## Original MiniWoB++ tasks:
    # keep-sorted start
    'bisect-angle',
    'book-flight',
    'choose-date',
    'choose-date-easy',
    'choose-date-medium',
    'choose-list',
    'circle-center',
    'click-button',
    'click-button-sequence',
    'click-checkboxes',
    'click-checkboxes-large',
    'click-checkboxes-soft',
    'click-checkboxes-transfer',
    'click-collapsible',
    'click-collapsible-2',
    'click-color',
    'click-dialog',
    'click-dialog-2',
    'click-link',
    'click-menu-2',
    'click-option',
    'click-pie',
    'click-scroll-list',
    'click-shades',
    'click-shape',
    'click-tab',
    'click-tab-2',
    'click-tab-2-easy',
    'click-tab-2-hard',
    'click-tab-2-medium',
    'click-test',
    'click-test-2',
    'click-test-transfer',
    'click-widget',
    'copy-paste',
    'copy-paste-2',
    'count-shape',
    'count-sides',
    'drag-box',
    # Drag sometimes is scroll, but task easily done by human in 1-shot.
    'drag-item',
    'email-inbox',
    'email-inbox-delete',
    'email-inbox-forward',
    'email-inbox-forward-nl',
    'email-inbox-forward-nl-turk',
    'email-inbox-important',
    'email-inbox-nl-turk',
    'email-inbox-noscroll',
    'email-inbox-reply',
    'email-inbox-star-reply',
    'enter-date',
    'enter-password',
    'enter-text',
    'enter-text-2',
    'enter-text-dynamic',
    'enter-time',
    'find-midpoint',
    'find-word',
    'focus-text',
    'focus-text-2',
    'grid-coordinate',
    'guess-number',
    'highlight-text',
    'highlight-text-2',
    'identify-shape',
    'login-user',
    'login-user-popup',
    'multi-layouts',
    'multi-orderings',
    'navigate-tree',
    'read-table',
    'read-table-2',
    'resize-textarea',
    'right-angle',
    'scroll-text',
    'scroll-text-2',
    'search-engine',
    'simon-says',
    'simple-algebra',
    'simple-arithmetic',
    'social-media',
    'social-media-all',
    'social-media-some',
    'terminal',
    'text-transform',
    'tic-tac-toe',
    'unicode-test',
    'use-autocomplete',
    'use-colorwheel',
    'use-colorwheel-2',
    'use-slider',
    'visual-addition',
    # keep-sorted end
    ## Removed tasks kept for posterity:
    # These tasks require near-realtime movement and are unable to be achieved
    # by humans operating on emulators, thus we exclude them.
    # 'chase-circle',
    # Too hard to click in emulator.
    # 'moving-items',
    # These tasks break or are much harder due to HTML rendering on Android
    # webview. Comments for each task:
    # Technically possible, but unnecessarily harder due to touch interface.
    # Drags will scroll screen moving task out of view.
    # 'drag-cube',
    # 'drag-items-grid',  # Elements are not interactable on Android.
    # 'drag-items',  # Elements are not interactable on Android.
    # Technically possible, but unnecessarily harder due to touch interface.
    # Drags will scroll screen moving task out of view.
    # 'drag-shapes',
    # 'drag-sort-numbers',  # Elements are not interactable on Android.
    # 'text-editor',  # Cannot underline everything. Weird glitch.
    # 'number-checkboxes',  # Not correctly rendered: Only three columns.
    # Sliders don't work with Android
    # 'use-slider-2',  # Slider implementation not working.
    # 'use-spinner',  # Slider implementation not working.
    # The menu responsiveness breaks and task does not behave as intended.
    # 'click-menu'
]

# Subset of tasks used in Synapse paper (https://arxiv.org/pdf/2306.07863.pdf).
_NAMES_SUBSET = [
    'book-flight',
    'choose-date',
    'choose-list',
    'click-button',
    'click-button-sequence',
    'click-checkboxes',
    'click-checkboxes-large',
    'click-checkboxes-soft',
    'click-checkboxes-transfer',
    'click-collapsible',
    'click-collapsible-2',
    'click-color',
    'click-dialog',
    'click-dialog-2',
    'click-link',
    'click-menu',
    'click-option',
    'click-pie',
    'click-scroll-list',
    'click-shades',
    'click-shape',
    'click-tab',
    'click-tab-2',
    'click-tab-2-hard',
    'click-test',
    'click-test-2',
    'click-widget',
    'copy-paste',
    'copy-paste-2',
    'count-shape',
    'email-inbox',
    'email-inbox-forward-nl',
    'email-inbox-forward-nl-turk',
    'email-inbox-nl-turk',
    'enter-date',
    'enter-password',
    'enter-text',
    'enter-text-dynamic',
    'enter-time',
    'find-word',
    'focus-text',
    'focus-text-2',
    'grid-coordinate',
    'guess-number',
    'identify-shape',
    'login-user',
    'login-user-popup',
    'multi-layouts',
    'multi-orderings',
    'navigate-tree',
    'read-table',
    'search-engine',
    'simple-algebra',
    'simple-arithmetic',
    'social-media',
    'social-media-all',
    'social-media-some',
    'terminal',
    'text-transform',
    'tic-tac-toe',
    'unicode-test',
    'use-autocomplete',
    'use-slider',
    'use-spinner',
]


def _create_class_name(html_file_name: str) -> str:
  """Converts a hyphen-separated string to CamelCase with 'MiniWob' suffix.

  E.g., use-slider -> UseSliderMiniWob.

  Args:
      html_file_name: A string in hyphen-separated format.

  Returns:
      A CamelCase string with 'MiniWob' prefix.
  """
  parts = html_file_name.split('-')
  camel_case = ''.join(part.capitalize() for part in parts)
  return f'MiniWob{camel_case}'


def _build_task_class(task_name: str) -> miniwob_base.MiniWoBTask:
  """Dynamically builds and returns a new subclass of MiniWoBTask.

  Args:
    task_name: The name of the task for which class is to be created.

  Returns:
    A subclass of MiniWoBTask that is dynamically created.

  Example:
    >>> BookFlightMiniWob = _build_task_class("book-flight")
    >>> isinstance(BookFlightMiniWob, miniwob_base.MiniWoBTask)
    True
  """

  @classmethod
  def generate_random_params(cls):  # pylint:disable=unused-argument
    """Sets the task: i.e. which HTML file should be loaded."""
    return {'task_name': task_name}

  return type(
      _create_class_name(name),
      (miniwob_base.MiniWoBTask,),
      {'generate_random_params': generate_random_params},
  )


for name in _NAMES:
  task_class = _build_task_class(name)
  TASK_REGISTRY[name] = task_class
  if name in _NAMES_SUBSET:
    TASK_REGISTRY_SUBSET[name] = task_class


==> anc/code/android_world/task_evals/robustness_study/goal_template_variation.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utilities needed for task template variation study."""

from android_world.task_evals.composite import system as system_composite
from android_world.task_evals.single import audio_recorder
from android_world.task_evals.single import expense
from android_world.task_evals.single import markor
from android_world.task_evals.single import osmand
from android_world.task_evals.single import phone
from android_world.task_evals.single import simple_gallery_pro
from android_world.task_evals.single import sms
from android_world.task_evals.single.calendar import calendar

ADDITIONAL_TASK_TEMPLATES = {
    audio_recorder.AudioRecorderRecordAudioWithFileName.__name__: [
        (
            "Utilize the Audio Recorder app to capture an audio clip and save"
            ' it under the name "{file_name}".'
        ),
        (
            "Capture an audio recording and store it with the designated name"
            ' "{file_name}" using the Audio Recorder application.'
        ),
        (
            "Record an audio clip, ensuring its saved with the filename"
            ' "{file_name}" through the Audio Recorder app.'
        ),
        (
            "Employ the Audio Recorder app to record an audio clip, making sure"
            ' to save it with the name "{file_name}".'
        ),
    ],
    calendar.SimpleCalendarAddOneEventRelativeDay.__name__: [
        (
            "Using Simple Calendar Pro, schedule an event for this"
            " {day_of_week} at {hour} o'clock titled '{event_title}' with the"
            " description '{event_description}'. Ensure the event duration is"
            " {duration_mins} minutes."
        ),
        (
            "Create a calendar entry in Simple Calendar Pro for this"
            " {day_of_week} at {hour}h labeled '{event_title}' and detailed"
            " with '{event_description}'. Set the event duration to"
            " {duration_mins} minutes."
        ),
        (
            "Employ Simple Calendar Pro to set up a calendar event for this"
            " {day_of_week} at {hour}h with the title '{event_title}' and a"
            " brief '{event_description}'. Specify the event duration as"
            " {duration_mins} minutes."
        ),
        (
            "Establish a calendar event in Simple Calendar Pro for this"
            " {day_of_week} at {hour} o'clock, naming it '{event_title}' and"
            " describing it as '{event_description}'. Make sure the event lasts"
            " for {duration_mins} minutes."
        ),
    ],
    calendar.SimpleCalendarDeleteOneEvent.__name__: [
        (
            "Remove the calendar event titled '{event_title}' at {hour} o'clock"
            " on {year}-{month}-{day} from Simple Calendar Pro."
        ),
        (
            "Utilize Simple Calendar Pro to delete the event scheduled for"
            "{hour}h on {year}-{month}-{day} labeled '{event_title}'."
        ),
        (
            "In Simple Calendar Pro, erase the calendar event titled"
            " '{event_title}' occurring at {hour} o'clock with the date"
            " {year}-{month}-{day}'."
        ),
        (
            "Delete the calendar entry labeled '{event_title}' at {hour}h on"
            " {year}-{month}-{day} in Simple Calendar Pro."
        ),
    ],
    expense.ExpenseDeleteDuplicates.__name__: [
        (
            "Remove any duplicate expenses in Arduia Pro Expense, keeping at"
            " least one unique instance of each expense type."
        ),
        (
            "Ensure only one instance of each unique expense remains in Arduia"
            " Pro Expense by deleting all exact duplicates."
        ),
        (
            "In Arduia Pro Expense, remove redundant expenses such that only a"
            " single instance of each unique expense remains."
        ),
        (
            "Eliminate all duplicate expenses from Arduia Pro Expense,"
            " preserving at least one occurrence of each distinct expense."
        ),
    ],
    markor.MarkorCreateNote.__name__: [
        (
            "Generate a new note within Markor, assigning the title"
            " '{file_name}', and input the text: '{text}'."
        ),
        (
            "Initiate a new note in Markor titled {file_name}, and include the"
            " text: '{text}'."
        ),
        (
            "In Markor, establish a note named {file_name} and populate it with"
            " the text: {text}."
        ),
        (
            "Create a note named {file_name} in Markor, filling it with the"
            " content: {text}."
        ),
    ],
    markor.MarkorDeleteNewestNote.__name__: [
        "Remove the most recent note from Markor.",
        "Delete the latest note in Markor.",
        "Erase the newest note recorded in Markor.",
        "Remove the last-created note from Markor.",
    ],
    osmand.OsmAndMarker.__name__: [
        "In the OsmAnd maps app, create a location marker at {location}.",
        (
            "Place a location marker in OsmAnd maps for the location specified"
            " as {location}."
        ),
        (
            "Mark the location {location} on the OsmAnd maps app with a"
            " location marker."
        ),
        (
            "Set a location marker in OsmAnd maps to pinpoint the location"
            " {location}."
        ),
    ],
    phone.MarkorCallApartment.__name__: [
        (
            "Place a call to the phone number associated with the apartment"
            " labeled {name}, which can be found in the apartments.md file"
            " within Markor. Confirm that the In-Call UI is visible, offering"
            " features such as 'Hold'."
        ),
        (
            "Dial the contact number linked to the apartment named {name},"
            " located within the 'apartments.md' file in Markor. Verify that"
            " the In-Call UI appears, providing options like 'Hold'."
        ),
        (
            "Initiate a phone call to the number specified for the apartment"
            " identified as {name} in the 'apartments.md' file stored in"
            " Markor. Make sure the In-Call UI is shown, including"
            " functionalities such as 'Hold'."
        ),
        (
            "Contact the phone number corresponding to the apartment denoted by"
            " {name}. Retrieve this number from the apartments.md file in"
            " Markor. Ensure that the In-Call UI appears with features like"
            " 'Hold'."
        ),
    ],
    simple_gallery_pro.SaveCopyOfReceiptTaskEval.__name__: [
        (
            "Duplicate the file named '{file_name}' from DCIM and store it with"
            " the identical name in the Download directory."
        ),
        (
            "Make a copy of the {file_name} file located in DCIM and save it"
            " under the same name within the Download folder."
        ),
        (
            "Replicate the '{file_name}' file from DCIM and ensure a duplicate"
            " is saved with the matching name in the Download directory."
        ),
        (
            "Create a duplicate of {file_name} from DCIM and place it in the"
            " Download folder with the same name."
        ),
    ],
    sms.SimpleSmsReplyMostRecent.__name__: [
        (
            "Respond to the latest text message using Simple SMS Messenger,"
            " incorporating the message: '{message}'"
        ),
        (
            "Utilize Simple SMS Messenger to reply to the most recent text"
            " message with the content: {message}"
        ),
        (
            "Craft a response to the newest text message using Simple SMS"
            " Messenger, and include the message: '{message}'"
        ),
        (
            "Reply to the most recent SMS using Simple SMS Messenger,"
            " integrating the following message: {message}"
        ),
    ],
    sms.SimpleSmsResend.__name__: [
        (
            "Forward the message I recently sent to {name} using Simple SMS"
            " Messenger."
        ),
        (
            "Resend the message that was just sent to {name} via Simple SMS"
            " Messenger."
        ),
        (
            "Send again the message I just delivered to {name} using Simple SMS"
            " Messenger."
        ),
        (
            "Use Simple SMS Messenger to resend the message I sent to {name}"
            " moments ago."
        ),
    ],
    sms.SimpleSmsSendReceivedAddress.__name__: [
        (
            "Use Simple SMS Messenger to send {name1} the event address {name2}"
            " just shared with me."
        ),
        (
            "Please forward the event address sent by {name2} to {name1}"
            " through Simple SMS Messenger."
        ),
        (
            "Send the event location shared by {name2} to {name1} using Simple"
            " SMS Messenger."
        ),
        (
            "Transmit {name2}'s shared event address to {name1} via Simple SMS"
            " Messenger."
        ),
    ],
    system_composite.TurnOnWifiAndOpenApp.__name__: [
        "Activate the WiFi, then launch the {app_name} application.",
        "Switch on the WiFi and proceed to open the {app_name} application.",
        "Enable WiFi and access the {app_name} app.",
        "Power up the WiFi and initiate the {app_name} app.",
    ],
}


==> anc/code/android_world/task_evals/robustness_study/screen_variation.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Task wrapper for screen variation robustness tests."""

import time
from typing import Any

from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals import task_eval


def generate_screen_variation_wrapper(
    base_task: type[task_eval.TaskEval],
    screen_width: int,
    screen_height: int,
    screen_orientation: str,
    params: dict[str, Any],
    screen_config_name: str,
) -> type[task_eval.TaskEval]:
  """Generate a wrapper for a given task for the screen variation experiment.

  Args:
    base_task: The base task to run the experiment.
    screen_width: The width for the new resolution.
    screen_height: The height for the new resolution.
    screen_orientation: The orientation for the experiment.
    params: The fixed parameter for the experiment.
    screen_config_name: The experiment name suffix.

  Returns:
    A wrapper class for the given task with the given screen config.
  """

  class ScreenVariation(base_task):
    """A wrapper class for screen variation robustness experiments."""

    width = screen_width
    height = screen_height
    orientation = screen_orientation
    config_name = screen_config_name

    def initialize_task(self, env: interface.AsyncEnv):
      super().initialize_task(env)
      # Go back to home screen with a reset.
      env.reset(True)
      adb_utils.set_screen_size(self.width, self.height, env.controller)
      # It has been observed that without this pause, the following orientation
      # change will not work.
      time.sleep(2)
      # Task starts from the home screen and the following orientation change
      # will take effect for the next app opened but expired after closing.
      adb_utils.change_orientation(self.orientation, env.controller)

    @property
    def name(self) -> str:
      return base_task.__name__ + '_' + self.config_name

    @classmethod
    def generate_random_params(cls):
      return params

  return ScreenVariation


SCREEN_MODIFIERS = {
    'NormalPortrait': {
        'width': 1080,
        'height': 2400,
        'orientation': 'portrait',
    },
    'NormalLandscape': {
        'width': 1080,
        'height': 2400,
        'orientation': 'landscape',
    },
    'LowResPortrait': {'width': 720, 'height': 1520, 'orientation': 'portrait'},
    'LowResLandscape': {
        'width': 720,
        'height': 1520,
        'orientation': 'landscape',
    },
    'HighResPortrait': {
        'width': 1600,
        'height': 2560,
        'orientation': 'portrait',
    },
}


==> anc/code/android_world/task_evals/single/audio_recorder.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for AudioRecorder app."""

import random
from typing import Any

from absl import logging
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import file_validators
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils


class _AudioRecorder(task_eval.TaskEval):
  """Base class for AudioRecorder tasks."""

  app_names = ("audio recorder",)


class AudioRecorderRecordAudio(_AudioRecorder):
  """Task for checking that one audio recording has been completed."""

  complexity = 2
  schema = {
      "type": "object",
      "properties": {},
      "required": [],
  }
  template = "Record an audio clip using Audio Recorder app and save it."

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    try:
      self.before_recording = file_utils.get_file_list_with_metadata(
          device_constants.AUDIORECORDER_DATA, env.controller
      )
    except RuntimeError as exc:
      raise RuntimeError(
          "Failed to inspect recordings directory,"
          " {device_constants.AUDIORECORDER_DATA}, for Audio Recorder task."
          " Check to make sure Audio Recorder app is correctly installed."
      ) from exc

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    after_recording = [
        file
        for file in file_utils.get_file_list_with_metadata(
            device_constants.AUDIORECORDER_DATA, env.controller
        )
        if file.file_size > 0
    ]
    changed = []
    # Old recordings may be deleted and a new recording may reuse an existing
    # file name.
    for item in after_recording:
      if item not in self.before_recording:
        changed.append(item.file_name)
    logging.info("New or changed recording: %s", changed)

    # Check if a new audio recording is done by comparing directory contents
    one_new_file = len(changed) == 1
    return 1.0 if one_new_file else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    return {}


class AudioRecorderRecordAudioWithFileName(_AudioRecorder):
  """Task for checking that one audio recording with file_name has been completed."""

  complexity = 2
  schema = file_validators.CreateFile.schema
  template = (
      'Record an audio clip and save it with name "{file_name}" using Audio'
      " Recorder app."
  )

  def __init__(self, params: dict[str, Any]):
    """See base class."""
    super().__init__(params)
    self.initialized = False
    self.create_file_task = file_validators.CreateFile(
        params, device_constants.AUDIORECORDER_DATA
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.create_file_task.initialize_task(env)
    file_name = self.params["file_name"] + ".m4a"
    file_utils.remove_single_file(
        file_name,
        device_constants.AUDIORECORDER_DATA,
        env.controller,
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    file_name = self.params["file_name"]
    exists = file_utils.check_file_or_folder_exists(
        file_name + ".m4a", self.create_file_task.data_directory, env.controller
    )
    if not exists:
      logging.info("%s not found", file_name)
      return 0.0
    return 1.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    name = [
        "interview",
        "meeting",
        "lecture",
        "session",
        "note",
        "conference",
        "webinar",
        "workshop",
        "seminar",
        "briefing",
        "discussion",
        "talk",
        "presentation",
        "training",
        "guidance",
        "memo",
        "narration",
        "storytelling",
        "journal",
        "diary",
        "debate",
        "symposium",
        "roundtable",
        "consultation",
        "review",
    ]
    return {
        "file_name": user_data_generation.generate_modified_file_name(
            random.choice(name) + ".m4a"
        ),
        "text": "",  # Unused.
    }

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self.create_file_task.tear_down(env)


==> anc/code/android_world/task_evals/single/audio_recorder_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tests for audio_recorder.py."""

import datetime
from unittest import mock

from absl.testing import absltest
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals.single import audio_recorder
from android_world.utils import file_utils
from android_world.utils import test_utils


class AudioRecorderTest(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    self.mock_issue_generic_request = mock.patch.object(
        adb_utils, "issue_generic_request"
    ).start()
    self.mock_env = mock.MagicMock(spec=interface.AsyncEnv)

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()

  def test_audio_recorder_is_successful(self):
    file1 = file_utils.FileWithMetadata(
        file_name="file_name1",
        full_path="/path/file_name1",
        file_size=1000,
        change_time=datetime.datetime.now(),
    )
    file2 = file_utils.FileWithMetadata(
        file_name="file_name2",
        full_path="/path/file_name2",
        file_size=1000,
        change_time=datetime.datetime.now(),
    )
    self.mock_get_file_list_with_metadata.return_value = [file1, file2]
    params = {}
    task = audio_recorder.AudioRecorderRecordAudio(params)
    task.initialize_task(self.mock_env)

    self.mock_get_file_list_with_metadata.return_value = [
        file1,
        file2,
        file_utils.FileWithMetadata(
            file_name="file_name3",
            full_path="/path/file_name3",
            file_size=1000,
            change_time=datetime.datetime.now(),
        ),
    ]
    result = task.is_successful(self.mock_env)
    self.assertEqual(result, 1)

  def test_audio_recorder_with_file_is_successful(self):
    self.mock_check_file_or_folder_exists.return_value = False
    params = {
        "file_name": "random_file_name",
        "text": "",  # Unused.
    }
    task = audio_recorder.AudioRecorderRecordAudioWithFileName(params)
    task.initialize_task(self.mock_env)

    self.mock_check_file_or_folder_exists.return_value = True
    result = task.is_successful(self.mock_env)
    self.assertEqual(result, 1)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/single/browser.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks that require interacting with a browser."""

import os
import posixpath
import random
import time
from typing import Any
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.utils import user_data_generation
from android_world.utils import datetime_utils
from android_world.utils import file_utils


class BrowserTask(task_eval.TaskEval):
  """Base class for browser tasks."""

  app_names = ['chrome']
  complexity = 2
  schema = {
      'type': 'object',
      'properties': {
          'browser_task_seed': {'type': 'number'},
      },
      'required': ['browser_task_seed'],
  }
  template = ''
  HTML = ''  # Implementation overrides.

  preamble = (
      'Open the file task.html in Downloads in the file manager; when prompted'
      ' open it with Chrome.'
  )

  def initialize_device_time(self, env: interface.AsyncEnv) -> None:
    """Initializes the device time."""
    datetime_utils.toggle_auto_settings(
        env.controller, datetime_utils.Toggle.ON
    )
    time.sleep(1.0)

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    user_data_generation.clear_device_storage(env)
    chrome_activity = adb_utils.extract_package_name(
        adb_utils.get_adb_activity('chrome')
    )

    adb_utils.clear_app_data(
        chrome_activity,
        env.controller,
    )
    adb_utils.grant_permissions(
        chrome_activity,
        'android.permission.POST_NOTIFICATIONS',
        env.controller,
    )

    html = self.HTML.replace('%%SEED%%', str(self.params['browser_task_seed']))
    with open('/tmp/task.html', 'w') as f:
      f.write(html)
    file_utils.copy_data_to_device(
        '/tmp/task.html',
        posixpath.join(device_constants.DOWNLOAD_DATA, 'task.html'),
        env.controller,
    )

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    user_data_generation.clear_device_storage(env)
    adb_utils.clear_app_data(
        adb_utils.extract_package_name(adb_utils.get_adb_activity('chrome')),
        env.controller,
    )
    datetime_utils.toggle_auto_settings(
        env.controller, datetime_utils.Toggle.OFF
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    state = env.get_state()
    package_name = adb_utils.extract_package_name(
        adb_utils.get_current_activity(env.controller)[0]
    )
    if package_name != 'com.android.chrome':
      return 0.0

    for element in state.ui_elements:
      if element.text == 'Success!':
        return 1.0
    return 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {'browser_task_seed': random.randint(0, 2**32 - 1)}


class BrowserMaze(BrowserTask):
  """Task to create a maze game."""

  @property
  def goal(self) -> str:
    return (
        self.preamble
        + ' Then navigate the X to the bottom-right cell, by using the'
        ' direction buttons.'
    )

  HTML = """\
<!DOCTYPE html>
<html>
<head>
  <title>Maze Puzzle</title>
  <style>
    .row {
      display: flex;
    }

    .cell {
      width: 110px;
      height: 110px;
      border: 1px solid black;
      display: flex;
      justify-content: center;
      align-items: center;
      font-size: 56px;
    }

    .wall {
      background-color: black;
    }

    .character {
      color: black;
    }

    .goal {
      background-color: green;
    }

    .controls {
      margin-top: 10px;
    }

    .controls button {
      margin-right: 5px;
      padding: 15px 28px;
      font-size: 30px;
    }
  </style>
</head>
<body>

  <div id="maze"></div>

  <div class="controls">
    <button onclick="moveCharacter('up')">Up</button>
    <button onclick="moveCharacter('down')">Down</button>
    <button onclick="moveCharacter('left')">Left</button>
    <button onclick="moveCharacter('right')">Right</button>
  </div>

  <script>
    const mazeSize = 4;
    let mazeLayout = [];
    let characterPosition = { row: 0, col: 0 };

    class SeededRNG {
    constructor(seed) {
        this.seed = seed;
    }

    random() {
        const a = 1664525;
        const c = 1013904223;
        const m = 2 ** 32;

        this.seed = (a * this.seed + c) % m;
        return this.seed / m;
    }
    }

    rng = new SeededRNG(%%SEED%%)
    function generateMaze() {
      mazeLayout = [];
      for (let row = 0; row < mazeSize; row++) {
        const currentRow = [];
        for (let col = 0; col < mazeSize; col++) {
          currentRow.push('#');
        }
        mazeLayout.push(currentRow);
      }

      // Create a path from start to goal
      const stack = [{ row: 0, col: 0 }];
      const directions = [[-1, 0], [1, 0], [0, -1], [0, 1]];

      while (stack.length > 0) {
        const { row, col } = stack.pop();
        mazeLayout[row][col] = ' ';

        if (row === mazeSize - 1 && col === mazeSize - 1) {
          break;
        }

        // Shuffle the order of directions
        for (let i = directions.length - 1; i > 0; i--) {
          const j = Math.floor(rng.random() * (i + 1));
          [directions[i], directions[j]] = [directions[j], directions[i]];
        }

        for (const [dx, dy] of directions) {
          const newRow = row + dx;
          const newCol = col + dy;
          if (
            newRow >= 0 &&
            newRow < mazeSize &&
            newCol >= 0 &&
            newCol < mazeSize &&
            mazeLayout[newRow][newCol] === '#'
          ) {
            stack.push({ row: newRow, col: newCol });
          }
        }
      }

      mazeLayout[0][0] = ' ';
      mazeLayout[mazeSize - 1][mazeSize - 1] = '$';
      characterPosition = { row: 0, col: 0 };
    }

    function renderMaze() {
      const mazeElement = document.getElementById('maze');
      mazeElement.innerHTML = '';

      for (let row = 0; row < mazeLayout.length; row++) {
        const rowElement = document.createElement('div');
        rowElement.className = 'row';

        for (let col = 0; col < mazeLayout[row].length; col++) {
          const cellElement = document.createElement('div');
          cellElement.className = 'cell';

          if (mazeLayout[row][col] === '#') {
            cellElement.classList.add('wall');
          } else if (row === characterPosition.row && col === characterPosition.col) {
            cellElement.classList.add('character');
            cellElement.innerHTML = 'X';
          } else if (mazeLayout[row][col] === '$') {
            cellElement.classList.add('goal');
          }

          rowElement.appendChild(cellElement);
        }

        mazeElement.appendChild(rowElement);
      }
    }

    function moveCharacter(direction) {
      const newPosition = { ...characterPosition };

      switch (direction) {
        case 'up':
          newPosition.row--;
          break;
        case 'down':
          newPosition.row++;
          break;
        case 'left':
          newPosition.col--;
          break;
        case 'right':
          newPosition.col++;
          break;
      }

      if (isValidMove(newPosition)) {
        characterPosition = newPosition;
        renderMaze();
        checkGoalReached();
      }
    }

    function isValidMove(position) {
      const { row, col } = position;
      if (
        row < 0 ||
        row >= mazeLayout.length ||
        col < 0 ||
        col >= mazeLayout[row].length ||
        mazeLayout[row][col] === '#'
      ) {
        return false;
      }
      return true;
    }

    function checkGoalReached() {
      const { row, col } = characterPosition;
      if (mazeLayout[row][col] === '$') {
        document.body.innerHTML = '<h1>Success!</h1>';
      }
    }

    generateMaze();
    renderMaze();
  </script>
</body>
</html>"""


class BrowserMultiply(BrowserTask):
  """Task for multiplying multiple numbers together."""

  @property
  def goal(self) -> str:
    return (
        self.preamble
        + ' Then click the button 5 times, remember the numbers displayed, and'
        ' enter their product in the form.'
    )

  HTML = """\
<!DOCTYPE html>
<html>
<head>
  <title>Memory Task</title>
  <style>
    .container {
      text-align: center;
      margin-top: 50px;
    }

    .number {
      font-size: 48px;
      margin-bottom: 20px;
    }

    .button {
      padding: 10px 20px;
      font-size: 24px;
      margin-bottom: 20px;
    }

    .form {
      margin-top: 20px;
    }

    .form input {
      padding: 5px;
      font-size: 18px;
    }

    .form button {
      padding: 5px 10px;
      font-size: 18px;
    }
  </style>
</head>
<body>
  <div class="container">
    <div class="number" id="number"></div>
    <button class="button" id="button" onclick="handleButtonClick()">Click Me</button>
    <div class="form" id="form" style="display: none;">
      <input type="number" id="answer" placeholder="Enter the product">
      <button onclick="checkAnswer()">Submit</button>
    </div>
    <div id="result"></div>
  </div>

  <script>
    class SeededRNG {
      constructor(seed) {
        this.seed = seed;
      }

      random() {
        const a = 1664525;
        const c = 1013904223;
        const m = 2 ** 32;
        this.seed = (a * this.seed + c) % m;
        return this.seed / m;
      }
    }

    const rng = new SeededRNG(%%SEED%%);
    const numbers = [];
    let clickCount = 0;

    function generateNumber() {
      const number = Math.floor(rng.random() * 10) + 1;
      numbers.push(number);
      document.getElementById('number').textContent = number;
    }

    function handleButtonClick() {
      clickCount++;
      if (clickCount < 5) {
        generateNumber();
      } else {
        document.getElementById('button').style.display = 'none';
        document.getElementById('number').style.display = 'none';
        document.getElementById('form').style.display = 'block';
      }
    }

    function checkAnswer() {
      const answer = parseInt(document.getElementById('answer').value);
      const product = numbers.reduce((acc, num) => acc * num, 1);
      const result = document.getElementById('result');
      if (answer === product) {
        result.innerHTML = '<h2>Success!</h2>';
      } else {
        result.innerHTML = '<h2></h2>';
      }
    }

    generateNumber();
  </script>
</body>
</html>"""


class BrowserDraw(BrowserTask):
  """Task for drawing on a canvas."""

  @property
  def goal(self) -> str:
    return (
        self.preamble
        + ' Then create a drawing using the three colors shown at the top'
        ' and hit submit.'
    )

  HTML = """\
<!DOCTYPE html>
<html>
<head>
  <title>Color Challenge</title>
  <meta name="viewport" content="width=device-width, initial-scale=1">
  <style>
    body {
      text-align: center;
      font-size: 14px;
    }
    canvas {
      border: 1px solid black;
      touch-action: none;
    }
    .color-button {
      width: 30px;
      height: 30px;
      margin: 3px;
      border: none;
      cursor: pointer;
    }
    #colorPalette {
      display: flex;
      flex-wrap: wrap;
      justify-content: center;
      max-width: 300px;
      margin: 0 auto;
    }
    #canvasContainer {
      display: flex;
      justify-content: center;
    }
    #taskColors div {
      width: 30px;
      height: 30px;
      margin: 3px;
      display: inline-block;
    }
    button {
      margin: 5px;
      padding: 5px 10px;
      font-size: 14px;
    }
  </style>
</head>
<body>
  <div id="taskColors"></div>
  <div id="canvasContainer">
    <canvas id="canvas" width="300" height="300"></canvas>
  </div>
  <br>
  <p>Available Colors:</p>
  <div id="colorPalette"></div>
  <br>
  <button id="clearButton">Clear</button>
  <button id="submitButton">Submit</button>
  <p id="result"></p>
  <script>
    class SeededRNG {
      constructor(seed) {
        this.seed = seed;
      }

      random() {
        const a = 1664525;
        const c = 1013904223;
        const m = 2 ** 32;
        this.seed = (a * this.seed + c) % m;
        return this.seed / m;
      }
    }

    const rng = new SeededRNG(%%SEED%%);

    const canvas = document.getElementById('canvas');
    const ctx = canvas.getContext('2d');
    const taskColorsElement = document.getElementById('taskColors');
    const colorPalette = document.getElementById('colorPalette');
    const clearButton = document.getElementById('clearButton');
    const submitButton = document.getElementById('submitButton');
    const resultElement = document.getElementById('result');

    let taskColors = [];

    const availableColors = [
      '#ff0000', '#00ff00', '#0000ff', '#ffff00', '#ff00ff', '#00ffff',
      '#800000', '#008000', '#000080', '#808000', '#800080', '#008080',
      '#ffa500', '#ff1493', '#9932cc', '#20b2aa', '#4b0082', '#00ff7f',
      '#ff6347', '#00ced1', '#9400d3', '#f0e68c', '#ff8c00', '#228b22',
    ];

    function clearCanvas() {
      ctx.clearRect(0, 0, canvas.width, canvas.height);
    }

    function generateRandomColors(count) {
      const colors = [];
      const remainingColors = [...availableColors];

      for (let i = 0; i < count; i++) {
        if (remainingColors.length === 0) {
          break;
        }

        const randomIndex = Math.floor(rng.random() * remainingColors.length);
        const selectedColor = remainingColors[randomIndex];
        colors.push(selectedColor);
        remainingColors.splice(randomIndex, 1);
      }

      return colors;
    }

    function displayTaskColors() {
      taskColorsElement.innerHTML = '';
      taskColors.forEach(color => {
        const div = document.createElement('div');
        div.style.backgroundColor = color;
        div.style.width = '50px';
        div.style.height = '50px';
        div.style.display = 'inline-block';
        div.style.margin = '5px';
        taskColorsElement.appendChild(div);
      });
    }

    function createColorPalette() {
      colorPalette.innerHTML = '';
      availableColors.forEach(color => {
        const button = document.createElement('button');
        button.style.backgroundColor = color;
        button.classList.add('color-button');
        button.addEventListener('click', () => {
          ctx.strokeStyle = color;
        });
        colorPalette.appendChild(button);
      });
    }

    function submitTask() {
      submitButton.disabled = true;
      evaluateTask();
      submitButton.disabled = false;
    }

    function evaluateTask() {
      const pixelData = ctx.getImageData(0, 0, canvas.width, canvas.height).data;
      const usedColors = new Set();
      for (let i = 0; i < pixelData.length; i += 4) {
        const r = pixelData[i];
        const g = pixelData[i + 1];
        const b = pixelData[i + 2];
        const color = rgbToHex(r, g, b);
        usedColors.add(color);
      }
      const success = taskColors.every(color => usedColors.has(color));
      showResult(success);
    }

    function rgbToHex(r, g, b) {
      const componentToHex = (c) => {
        const hex = c.toString(16);
        return hex.length === 1 ? '0' + hex : hex;
      };
      return '#' + componentToHex(r) + componentToHex(g) + componentToHex(b);
    }

    function showResult(success) {
      if (success) {
        resultElement.textContent = 'Success!';
      } else {
        resultElement.textContent = '';
      }
    }

    function init() {
      taskColors = generateRandomColors(3);
      displayTaskColors();
      createColorPalette();
    }

    canvas.addEventListener('mousedown', startDrawing);
    canvas.addEventListener('mousemove', draw);
    canvas.addEventListener('mouseup', stopDrawing);
    canvas.addEventListener('mouseout', stopDrawing);

    canvas.addEventListener('touchstart', startDrawing);
    canvas.addEventListener('touchmove', draw);
    canvas.addEventListener('touchend', stopDrawing);

    let isDrawing = false;
    let lastX = 0;
    let lastY = 0;

    function startDrawing(e) {
      isDrawing = true;
      const rect = canvas.getBoundingClientRect();
      const scaleX = canvas.width / rect.width;
      const scaleY = canvas.height / rect.height;
      const x = (e.clientX || e.touches[0].clientX) - rect.left;
      const y = (e.clientY || e.touches[0].clientY) - rect.top;
      lastX = x * scaleX;
      lastY = y * scaleY;
    }

    function draw(e) {
      if (!isDrawing) return;
      e.preventDefault();
      const rect = canvas.getBoundingClientRect();
      const scaleX = canvas.width / rect.width;
      const scaleY = canvas.height / rect.height;
      const x = (e.clientX || e.touches[0].clientX) - rect.left;
      const y = (e.clientY || e.touches[0].clientY) - rect.top;
      const currentX = x * scaleX;
      const currentY = y * scaleY;
      ctx.beginPath();
      ctx.moveTo(lastX, lastY);
      ctx.lineTo(currentX, currentY);
      ctx.stroke();
      [lastX, lastY] = [currentX, currentY];
    }
    function stopDrawing() {
      isDrawing = false;
    }

    init();
    clearButton.addEventListener('click', clearCanvas);
    submitButton.addEventListener('click', submitTask);
  </script>
</body>
</html>
"""


==> anc/code/android_world/task_evals/single/calendar/calendar.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for Simple Calendar Pro app."""

import dataclasses
import random
from typing import Any, Callable, Optional
from android_world.env import device_constants
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.single.calendar import calendar_evaluators
from android_world.task_evals.single.calendar import calendar_utils
from android_world.task_evals.single.calendar import events_generator
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.utils import datetime_utils

# Keys in generated parameters and used to populate goal template.
_YEAR = "year"
_MONTH = "month"
_DAY = "day"
_DAY_OF_WEEK = "day_of_week"
_HOUR = "hour"
EVENT_TITLE = "event_title"
_EVENT_DESCRIPTION = "event_description"
_DURATION_MINS = "duration_mins"
_REPEAT_INTERVAL = "repeat_rule"
_REPEAT_INTERVALS = {"daily": 60 * 60 * 24, "weekly": 60 * 60 * 24 * 7}


def generate_noise_events(
    target_events: list[sqlite_schema_utils.CalendarEvent],
    n: int,
    filter_fn: Optional[
        Callable[[sqlite_schema_utils.CalendarEvent], bool]
    ] = None,
) -> list[sqlite_schema_utils.CalendarEvent]:
  if filter_fn is None:
    target_titles = set(event.title for event in target_events)
    filter_fn = lambda candidate: candidate.title not in target_titles

  return sqlite_schema_utils.get_random_items(
      n,
      lambda: events_generator.generate_event(
          datetime_utils.create_random_october_2023_unix_ts(start_day=1)
      ),
      filter_fn=filter_fn,
  )


class _SimpleCalendar(sqlite_validators.SQLiteApp):
  """Base class for calendar tasks and evaluation logic.

                  October 2023
              Su Mo Tu We Th Fr Sa
              1  2  3  4  5  6  7
              8  9 10 11 12 13 14
              [15]16 17 18 19 20 21
              22 23 24 25 26 27 28
              29 30 31

  The current date on the emulator will be set as October 15, 2023.
  """

  app_name_with_db = "simple calendar pro"
  app_names = ("simple calendar pro",)
  schema = {}

  db_key = "id"
  db_path = calendar_utils.DB_PATH
  table_name = calendar_utils.EVENTS_TABLE
  row_type = sqlite_schema_utils.CalendarEvent


class SimpleCalendarAddOneEvent(
    sqlite_validators.AddMultipleRows, _SimpleCalendar
):
  """Task for creating a calendar event in Simple Calendar Pro.

  Uses the absolute date in the template.
  """

  n_rows = 1  # Unused, but required by base class.
  complexity = 2
  template = (
      "In Simple Calendar Pro, create a calendar event on {year}-{month}-{day}"
      " at {hour}h with the title '{event_title}' and the description"
      " '{event_description}'. The event should last for {duration_mins} mins."
  )

  @classmethod
  def _get_random_target_row(cls) -> sqlite_schema_utils.CalendarEvent:
    """Generates a random calendar event."""
    return events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts()
    )

  def validate_addition_integrity(
      self,
      before: list[sqlite_schema_utils.CalendarEvent],
      after: list[sqlite_schema_utils.CalendarEvent],
      reference_rows: list[sqlite_schema_utils.CalendarEvent],
  ) -> bool:
    """Validates the integrity of the event addition."""
    return calendar_evaluators.validate_event_addition_integrity(
        before,
        after,
        reference_rows,
        extras_compare=["repeat_rule", "repeat_interval"],
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a new calendar event task."""
    event = cls._get_random_target_row()
    n_noise_events = random.randint(0, 20)
    return {
        _YEAR: device_constants.DT.year,
        _MONTH: device_constants.DT.month,
        _DAY: event.start_datetime.day,
        _HOUR: event.start_datetime.hour,
        _DURATION_MINS: event.duration_mins,
        EVENT_TITLE: event.title,
        _EVENT_DESCRIPTION: event.description,
        sqlite_validators.ROW_OBJECTS: [event],
        sqlite_validators.NOISE_ROW_OBJECTS: generate_noise_events(
            [event], n_noise_events
        ),
    }


class SimpleCalendarAddOneEventRelativeDay(SimpleCalendarAddOneEvent):
  """Task for creating a calendar event in Simple Calendar Pro.

  Uses the relative day of week in the template: from "this Monday" -> "this
  Sunday".
  """

  _DAY_RANGE = 6

  template = (
      "In Simple Calendar Pro, create a calendar event for this {day_of_week}"
      " at {hour}h with the title '{event_title}' and the description"
      " '{event_description}'. The event should last for {duration_mins} mins."
  )

  @property
  def goal(self) -> str:
    # Add day of week.
    dt: sqlite_schema_utils.CalendarEvent = self.params[
        sqlite_validators.ROW_OBJECTS
    ][0]
    day_of_week = dt.start_datetime.strftime("%A")
    self.params[_DAY_OF_WEEK] = day_of_week
    return self.template.format(**self.params)

  @classmethod
  def _get_random_target_row(cls):
    return events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts(
            # Monday, Oct 16 -> Saturday, Oct 21.
            start_day=device_constants.DT.day + 1,
            end_day=(
                device_constants.DT.day
                + SimpleCalendarAddOneEventRelativeDay._DAY_RANGE
            ),
        )
    )


class SimpleCalendarAddOneEventTomorrow(SimpleCalendarAddOneEvent):
  """Task for creating a calendar event in Simple Calendar Pro for tomorrow."""

  template = (
      "In Simple Calendar Pro, create a calendar event for tomorrow"
      " at {hour}h with the title '{event_title}' and the description"
      " '{event_description}'. The event should last for {duration_mins} mins."
  )

  @classmethod
  def _get_random_target_row(cls):
    # Generate an event for tomorrow.
    return events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts(
            device_constants.DT.day + 1, device_constants.DT.day + 1
        )
    )


class SimpleCalendarAddOneEventInTwoWeeks(SimpleCalendarAddOneEvent):
  """Task for creating a calendar event in Simple Calendar Pro in two weeks from today."""

  template = (
      "In Simple Calendar Pro, create a calendar event in two weeks from today"
      " at {hour}h with the title '{event_title}' and the description"
      " '{event_description}'. The event should last for {duration_mins} mins."
  )

  @classmethod
  def _get_random_target_row(cls):
    return events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts(
            device_constants.DT.day + 14, device_constants.DT.day + 14
        )
    )


class SimpleCalendarAddRepeatingEvent(SimpleCalendarAddOneEvent):
  """Task for creating a repeating calendar event in Simple Calendar Pro."""

  complexity = 2
  template = (
      "In Simple Calendar Pro, create a recurring calendar event titled"
      " '{event_title}' starting on {year}-{month}-{day} at"
      " {hour}h. The event recurs {repeat_rule}, forever, and lasts for"
      " {duration_mins} minutes each occurrence. The event description should"
      " be '{event_description}'."
  )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a new calendar event task."""
    template = cls._get_random_target_row()
    repeat_interval = random.choice(list(_REPEAT_INTERVALS))
    if repeat_interval == "weekly":
      repeat_rule = calendar_utils.generate_simple_calendar_weekly_repeat_rule(
          template.start_datetime.isoweekday()
      )
    else:
      repeat_rule = 0
    event = dataclasses.replace(
        template,
        repeat_interval=_REPEAT_INTERVALS[repeat_interval],
        repeat_rule=repeat_rule,
    )
    noise_events = generate_noise_events([event], random.randint(0, 20))
    return {
        _YEAR: device_constants.DT.year,
        _MONTH: device_constants.DT.month,
        _DAY: event.start_datetime.day,
        _HOUR: event.start_datetime.hour,
        _DURATION_MINS: event.duration_mins,
        EVENT_TITLE: event.title,
        _EVENT_DESCRIPTION: event.description,
        sqlite_validators.ROW_OBJECTS: [event],
        sqlite_validators.NOISE_ROW_OBJECTS: noise_events,
        _REPEAT_INTERVAL: repeat_interval,
    }


class SimpleCalendarDeleteEvents(
    sqlite_validators.DeleteMultipleRows, _SimpleCalendar
):
  """Task to delete multiple calendar events in Simple Calendar Pro.

  Uses the absolute date in the template.
  """

  n_rows = 3
  n_rows_noise = 20
  complexity = 3
  template = (
      "In Simple Calendar Pro, delete all the calendar events on"
      " {year}-{month}-{day}"
  )

  def validate_deletion_integrity(
      self,
      before: list[sqlite_schema_utils.CalendarEvent],
      after: list[sqlite_schema_utils.CalendarEvent],
  ) -> bool:
    """Validates the integrity of the event deletion."""
    return calendar_evaluators.validate_event_removal_integrity(
        before, after, [r.id for r in self.rows_to_delete]
    )

  @classmethod
  def _get_random_target_row(cls, day: int):
    return events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts(
            start_day=day, end_day=day
        )
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove calendar event task."""
    template = events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts()
    )
    events = [
        cls._get_random_target_row(template.start_datetime.day)
        for _ in range(cls.n_rows)
    ]
    noise_events = generate_noise_events(
        events,
        cls.n_rows_noise,
        filter_fn=lambda candidate: candidate.start_datetime.day
        not in (target.start_datetime.day for target in events),
    )
    return {
        _YEAR: device_constants.DT.year,
        _MONTH: device_constants.DT.month,
        _DAY: template.start_datetime.day,
        sqlite_validators.ROW_OBJECTS: events,
        sqlite_validators.NOISE_ROW_OBJECTS: noise_events,
    }


class SimpleCalendarDeleteOneEvent(SimpleCalendarDeleteEvents):
  """Task to delete a single calendar event in Simple Calendar Pro.

  Uses the absolute date in the template.
  """

  n_rows = 1
  complexity = 2
  template = (
      "In Simple Calendar Pro, delete the calendar event on"
      " {year}-{month}-{day} at {hour}h with the title '{event_title}'"
  )

  @classmethod
  def _get_random_target_row(cls):
    return events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts()
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove calendar event task."""
    event = cls._get_random_target_row()
    noise_events = generate_noise_events(
        [event],
        cls.n_rows_noise,
        filter_fn=(
            lambda candidate: (candidate.start_datetime != event.start_datetime)
            and (candidate.title != event.title)
        ),
    )
    return {
        _YEAR: device_constants.DT.year,
        _MONTH: device_constants.DT.month,
        _DAY: event.start_datetime.day,
        _HOUR: event.start_datetime.hour,
        _DURATION_MINS: event.duration_mins,
        EVENT_TITLE: event.title,
        _EVENT_DESCRIPTION: event.description,
        sqlite_validators.ROW_OBJECTS: [event],
        sqlite_validators.NOISE_ROW_OBJECTS: noise_events,
    }


class SimpleCalendarDeleteEventsOnRelativeDay(SimpleCalendarDeleteEvents):
  """Task for deleting calendar events for day_of_week in Simple Calendar Pro.

  Uses the relative day of week in the template: from "this Monday" -> "this
  Sunday".
  """

  n_rows = 2
  _DAY_RANGE: int = 6

  template = (
      "In Simple Calendar Pro, delete all events scheduled for this"
      " {day_of_week}."
  )

  @classmethod
  def _get_random_target_row(cls, day: int):
    return events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts(
            start_day=day, end_day=day
        )
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove calendar event task."""
    template = events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts(
            # Monday, Oct 16 -> Saturday, Oct 21.
            start_day=device_constants.DT.day + 1,
            end_day=device_constants.DT.day + cls._DAY_RANGE,
        )
    )
    events = [
        cls._get_random_target_row(template.start_datetime.day)
        for _ in range(cls.n_rows)
    ]
    noise_events = generate_noise_events(
        events,
        cls.n_rows_noise,
        filter_fn=lambda candidate: candidate.start_datetime.day
        not in (target.start_datetime.day for target in events),
    )
    return {
        _YEAR: device_constants.DT.year,
        _MONTH: device_constants.DT.month,
        _DAY: template.start_datetime.day,
        _DAY_OF_WEEK: template.start_datetime.strftime("%A"),
        sqlite_validators.ROW_OBJECTS: events,
        sqlite_validators.NOISE_ROW_OBJECTS: noise_events,
    }


==> anc/code/android_world/task_evals/single/calendar/calendar_evaluators.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Evaluators for Simple Calendar Pro.

They look at the underlying state of the sqlite database.
"""

from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.utils import sqlite_schema_utils


def validate_event_removal_integrity(
    before: list[sqlite_schema_utils.CalendarEvent],
    after: list[sqlite_schema_utils.CalendarEvent],
    event_ids: list[int],
) -> bool:
  """Validates that events have been removed from the event list.

  See `sqlite_evaluators.validate_rows_removal_integrity` for details.

  Args:
    before: State of the events before removal, as a list of event tuples.
    after: State of the events after attempted removal, as a list of event
      tuples.
    event_ids: IDs of the events expected to be removed.

  Returns:
    True if specified events are removed and the integrity of the event list is
    maintained; False if any specified events are not removed, if any
    non-specified events are missing, or if new events have been added.
  """
  return sqlite_validators.validate_rows_removal_integrity(
      before, after, event_ids, 'id'
  )


def validate_event_addition_integrity(
    before: list[sqlite_schema_utils.CalendarEvent],
    after: list[sqlite_schema_utils.CalendarEvent],
    reference_events: list[sqlite_schema_utils.CalendarEvent],
    extras_compare: list[str] | None = None,
) -> bool:
  """Validates that specific events have been added correctly without side effects.

  By default, checks the following fields:
    - start_ts
    - end_ts
    - title  # Uses fuzzy match.
    - location  # Uses fuzzy match.
    - description  # Uses fuzzy match.

  Additional fields can be checked with `extras_compare`.

  Args:
      before: The state of the events before the addition.
      after: The state of the events after the attempted addition.
      reference_events: A list of events that are expected to be added.
      extras_compare: Additional fields to compare, if any.

  Returns:
      bool: True if the events were added correctly and other events remained
      unaltered. False otherwise.
  """

  # Default fields to compare
  compare_fields = [
      'start_ts',
      'end_ts',
      'title',
      'location',
      'description',
  ]
  free_form_fields = ['title', 'location', 'description']
  if extras_compare:
    compare_fields += extras_compare
  return sqlite_validators.validate_rows_addition_integrity(
      before, after, reference_events, compare_fields, free_form_fields
  )


==> anc/code/android_world/task_evals/single/calendar/calendar_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from collections.abc import Iterable
import random
from typing import cast
from unittest import mock

from absl.testing import absltest
from absl.testing import parameterized
from android_world.env import adb_utils
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.single.calendar import calendar
from android_world.task_evals.single.calendar import calendar_utils
from android_world.task_evals.single.calendar import events_generator
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.utils import app_snapshot
from android_world.utils import datetime_utils
from android_world.utils import file_utils


def _sample_events(
    event: sqlite_schema_utils.CalendarEvent,
) -> Iterable[sqlite_schema_utils.CalendarEvent]:
  yield event
  while True:
    start = random.randint(0, 1_000_000)
    noise = sqlite_schema_utils.CalendarEvent(
        start_ts=60,
        end_ts=start + 60,
        title="nothing " + str(random.randint(0, 1_000_000)),
        description="noise" + str(random.randint(0, 1_000_000)),
    )
    yield random.choice([event, noise])


class CalendarEventTestSetup(parameterized.TestCase):

  def setUp(self):
    super().setUp()
    self.env = mock.MagicMock()

    self.mock_list_rows = mock.patch.object(
        sqlite_validators.SQLiteApp, "list_rows", return_value=[]
    ).start()
    self.mock_add_rows = mock.patch.object(
        sqlite_validators.SQLiteApp, "add_rows"
    ).start()
    self.mock_tmp_directory_from_device = mock.patch.object(
        file_utils, "tmp_directory_from_device"
    ).start()
    self.mock_issue_generic_request = mock.patch.object(
        adb_utils, "issue_generic_request"
    ).start()
    self.mock_remove_files = mock.patch.object(
        file_utils, "clear_directory"
    ).start()
    self.mock_clear_db = mock.patch.object(
        sqlite_validators.SQLiteApp, "_clear_db"
    ).start()
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(app_snapshot, "restore_snapshot")
    )

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()


class TestSimpleCalendarAddOneEvent(CalendarEventTestSetup):

  def test_is_successful(self):
    task = calendar.SimpleCalendarAddOneEvent(
        calendar.SimpleCalendarAddOneEvent.generate_random_params()
    )
    self.mock_list_rows.side_effect = [[], task.params["row_objects"]]
    task.initialize_task(self.env)
    result = task.is_successful(self.env)
    self.assertEqual(result, 1)

  def test_generate_random_params(self):
    params = calendar.SimpleCalendarAddOneEvent.generate_random_params()
    self.assertIn("year", params)
    self.assertIn("month", params)
    self.assertIn("day", params)
    self.assertIn("hour", params)
    self.assertIn("event_title", params)
    self.assertIn("event_description", params)
    self.assertIn("duration_mins", params)
    self.assertIn("row_objects", params)

  @parameterized.named_parameters(
      ("typical event", 2023, 10, 16, 8, "Meeting", "Discuss project"),
      (
          "end of month event",
          2023,
          10,
          31,
          15,
          "Halloween Party",
          "Costume party at office",
      ),
      (
          "early morning event",
          2023,
          10,
          17,
          6,
          "Workout",
          "Morning gym session",
      ),
      (
          "late night event",
          2023,
          10,
          20,
          22,
          "Movie Night",
          "Watching the latest movie release",
      ),
  )
  @mock.patch.object(events_generator, "generate_event")
  def test_goal(
      self, year, month, day, hour, title, description, mock_generate_event
  ):
    start_time = datetime_utils._create_unix_ts(
        day=day, hour=hour, month=month, year=year, timezone="UTC"
    )
    event = sqlite_schema_utils.CalendarEvent(
        start_ts=start_time,
        end_ts=start_time + 10 * 60,  # 10 minutes duration
        title=title,
        description=description,
    )
    mock_generate_event.side_effect = _sample_events(event)

    params = calendar.SimpleCalendarAddOneEvent.generate_random_params()
    task = calendar.SimpleCalendarAddOneEvent(params)

    expected_goal = (
        "In Simple Calendar Pro, create a calendar event on"
        f" {year}-{month:02d}-{day:02d} at {hour}h with the title '{title}' and"
        f" the description '{description}'. The event should last for 10 mins."
    )
    self.assertEqual(task.goal, expected_goal)


class TestSimpleCalendarAddOneEventRelativeDay(CalendarEventTestSetup):

  @parameterized.named_parameters(
      ("start of range", 16, "Monday"), ("end of range", 21, "Saturday")
  )
  @mock.patch.object(events_generator, "generate_event")
  def test_goal_and_schema(self, day, day_of_week, mock_generate_event):
    start_time = datetime_utils._create_unix_ts(
        day=day,
        hour=8,
        month=10,
        year=2023,
        timezone="UTC",
    )
    event = sqlite_schema_utils.CalendarEvent(
        start_ts=start_time,
        end_ts=start_time + 10 * 60,
        title="A Title",
        description="A Description",
    )

    mock_generate_event.side_effect = _sample_events(event)

    params = (
        calendar.SimpleCalendarAddOneEventRelativeDay.generate_random_params()
    )
    task = calendar.SimpleCalendarAddOneEventRelativeDay(params)

    self.assertEqual(
        task.goal,
        "In Simple Calendar Pro, create a calendar event for this"
        f" {day_of_week} at 8h with the title 'A Title' and the description 'A"
        " Description'. The event should last for 10 mins.",
    )


class TestSimpleCalendarAddOneEventInTwoWeeks(CalendarEventTestSetup):

  def test_is_successful(self):
    param = calendar.SimpleCalendarDeleteOneEvent.generate_random_params()
    task = calendar.SimpleCalendarDeleteOneEvent(param)
    self.mock_list_rows.side_effect = [
        param["row_objects"] + param["noise_row_objects"],
        [],
    ]
    task.initialize_task(self.env)
    result = task.is_successful(self.env)
    self.assertEqual(result, 1)


class TestSimpleCalendarDeleteEventsOnRelativeDay(CalendarEventTestSetup):

  def test_generic_random_params(self):
    param = (
        calendar.SimpleCalendarDeleteEventsOnRelativeDay.generate_random_params()
    )
    events: list[sqlite_schema_utils.CalendarEvent] = cast(
        list[sqlite_schema_utils.CalendarEvent], param["row_objects"]
    ).copy()
    self.assertLen(events, 2)


class TestSimpleCalendarAddRepeatingEvent(CalendarEventTestSetup):

  @mock.patch.object(
      calendar_utils, "generate_simple_calendar_weekly_repeat_rule"
  )
  @mock.patch.object(events_generator, "generate_event")
  def test_generate_random_params_for_repeat_interval(
      self, mock_generate_event, mock_generate_rule
  ):
    mock_generate_rule.return_value = 2
    mock_generate_event.side_effect = _sample_events(
        sqlite_schema_utils.CalendarEvent(
            start_ts=datetime_utils.create_random_october_2023_unix_ts(),
            end_ts=datetime_utils.create_random_october_2023_unix_ts(),
            title="A Title",
            description="A Description",
            repeat_rule=0,
            repeat_interval=1,
        )
    )

    result = calendar.SimpleCalendarAddRepeatingEvent.generate_random_params()

    self.assertIn(result["row_objects"][0].repeat_rule, [0, 2])
    self.assertIn(
        result["row_objects"][0].repeat_interval,
        calendar._REPEAT_INTERVALS.values(),
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/single/calendar/calendar_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for Simple Calendar Pro."""

from typing import Optional
from android_world.env import interface
from android_world.task_evals.single.calendar import events_generator
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.utils import datetime_utils


DB_PATH = '/data/data/com.simplemobiletools.calendar.pro/databases/events.db'
EVENTS_TABLE = 'events'  # Table in events.db.
DB_KEY = 'id'


def clear_calendar_db(
    env: interface.AsyncEnv, timeout_sec: Optional[float] = None
) -> None:
  """Removes the calendar database on the device."""
  sqlite_utils.delete_all_rows_from_table(
      EVENTS_TABLE, DB_PATH, env, 'simple calendar pro'
  )
  try:
    sqlite_utils.get_rows_from_remote_device(
        EVENTS_TABLE,
        DB_PATH,
        sqlite_schema_utils.CalendarEvent,
        env,
        timeout_sec,
    )
  except ValueError as e:
    raise RuntimeError(
        'After clearing the old SQLite database, a new empty database was'
        ' not created.'
    ) from e


def add_events(
    events: list[sqlite_schema_utils.CalendarEvent],
    env: interface.AsyncEnv,
    timeout_sec: Optional[float] = None,
) -> None:
  """Adds an event to the Android calendar database using ADB.

  Performs a round trip: copies db over from device, adds event, then sends
  db back to device.

  Args:
      events: The list of Events to add to the database.
      env: The Android environment interface.
      timeout_sec: A timeout for the ADB operations.
  """
  sqlite_utils.insert_rows_to_remote_db(
      events,
      DB_KEY,
      EVENTS_TABLE,
      DB_PATH,
      'simple calendar pro',
      env,
      timeout_sec,
  )


def add_random_events(env: interface.AsyncEnv, n: int = 75) -> None:
  """Adds random events to calendar to increase task complexity."""
  events = [
      events_generator.generate_event(
          datetime_utils.create_random_october_2023_unix_ts(start_day=1)
      )
      for _ in range(n)
  ]
  add_events(events, env)


def generate_simple_calendar_weekly_repeat_rule(day_of_week: int) -> int:
  """Generates a weekly repeat rule based on the provided list of weekdays.

  This logic is specific to Simple Calendar Pro, where each day is represented
  by 2^(n-1), with n being the day's number (1 for Monday, 2 for Tuesday, etc.).

  Args:
    day_of_week: Day of week, where Monday is 1, Tuesday is 2, ..., Sunday is 7.

  Returns:
    The repeat rule as an integer.
  """
  if not (1 <= day_of_week <= 7):
    raise ValueError('Invalid day of the week. Must be in range 1-7.')
  return 1 << (day_of_week - 1)


==> anc/code/android_world/task_evals/single/calendar/calendar_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from absl.testing import absltest
from absl.testing import parameterized
from android_world.task_evals.single.calendar import calendar_utils


class TestTimestampToLocalDatetime(parameterized.TestCase):

  @parameterized.parameters([
      ('Sunday', 7, 64),
      ('Monday', 1, 1),
      ('Tuesday', 2, 2),
      ('Wednesday', 3, 4),
      ('Thursday', 4, 8),
      ('Friday', 5, 16),
      ('Saturday', 6, 32),
  ])
  def test_valid_days(self, name: str, day_of_week: int, expected: int):
    result = calendar_utils.generate_simple_calendar_weekly_repeat_rule(
        day_of_week
    )
    self.assertEqual(result, expected, f'Test failed for {name}')


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/single/calendar/events_generator.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Module for generating realistic calendar events.

It includes functions to generate event titles and descriptions using
predefined lists of titles, names, subjects, actions, and additional notes.
"""

import random
from android_world.task_evals.utils import sqlite_schema_utils


# Titles and Subjects for the event title generation
TITLES_PREFIXES = [
    'Meeting with',
    'Call with',
    'Workshop on',
    'Appointment for',
    'Catch up on',
    'Review session for',
]
NAMES = ['Alice', 'Bob', 'the Team', 'HR', 'Dr. Smith', 'Marketing']
SUBJECTS = ['Project X', 'Annual Report', 'Budget Planning', 'Campaign']

# Actions and Subjects Descriptions for the event description generation
ACTIONS = [
    'discuss',
    'finalize',
    'plan',
    'celebrate',
    'prepare for',
    'review',
    'explore',
    'understand',
    'organize',
    'strategize about',
]
SUBJECTS_DESCRIPTIONS = [
    'upcoming project milestones',
    'marketing strategies',
    'annual budget',
    'product launch',
    'team roles',
    'client feedback',
    'contract details',
    'software updates',
    'business objectives',
]
ADDITIONAL_NOTES = [
    'Please bring relevant documents.',
    'Remember to confirm attendance.',
    "Let's be punctual.",
    'Looking forward to productive discussions.',
    'Snacks will be provided.',
]


def generate_event(start_time: int) -> sqlite_schema_utils.CalendarEvent:
  """Generates a realistic calendar event.

  Args:
    start_time: The time to start the event. A Unix timestamp

  Returns:
    The event with random parameters.
  """
  end_time = start_time + (random.choice([15, 30, 45, 60]) * 60)
  return sqlite_schema_utils.CalendarEvent(
      start_ts=start_time,
      end_ts=end_time,
      title=generate_event_title(),
      description=generate_event_description(),
  )


def generate_event_title() -> str:
  """Generates a realistic event title."""
  title = random.choice(TITLES_PREFIXES)

  if 'with' in title:
    title += f' {random.choice(NAMES)}'
  else:
    title += f' {random.choice(SUBJECTS)}'

  return title


def generate_event_description() -> str:
  """Generates a realistic event description."""
  description = (
      'We will'
      f' {random.choice(ACTIONS)} {random.choice(SUBJECTS_DESCRIPTIONS)}.'
  )

  if random.choice([False, True]):
    description += f' {random.choice(ADDITIONAL_NOTES)}'

  return description


==> anc/code/android_world/task_evals/single/calendar/events_generator_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random
from unittest import mock

from absl.testing import absltest
from absl.testing import parameterized
from android_world.task_evals.single.calendar import events_generator
from android_world.utils import datetime_utils


class EventsGeneratorTest(parameterized.TestCase):

  def test_generate_event(self):
    """Test if generate_event produces a valid event."""
    event = events_generator.generate_event(
        datetime_utils.create_random_october_2023_unix_ts()
    )
    self.assertGreater(event.end_ts, event.start_ts)
    self.assertIsInstance(event.title, str)
    self.assertIsInstance(event.description, str)
    self.assertNotEmpty(event.title)
    self.assertNotEmpty(event.description)

  @parameterized.named_parameters(
      ('name_suffix', 'Meeting with Alice', 0),
      ('subject_suffix', 'Workshop on Budget Planning', 2),
  )
  @mock.patch.object(random, 'choice')
  def test_generate_event_title(
      self,
      expected_title,
      mock_idx,
      mock_random_choice,
  ):
    """Test if generate_event_title produces a valid title."""
    mock_random_choice.side_effect = lambda x: x[mock_idx]
    title = events_generator.generate_event_title()
    self.assertEqual(title, expected_title)

  @parameterized.named_parameters(
      ('name_suffix', 'We will discuss upcoming project milestones.', 0),
      (
          'subject_suffix',
          (
              'We will finalize marketing strategies. Remember to confirm'
              ' attendance.'
          ),
          1,
      ),
  )
  @mock.patch.object(random, 'choice')
  def test_generate_event_description(
      self, expected_description, mock_idx, mock_random_choice
  ):
    """Test if generate_event_description produces a valid description."""
    mock_random_choice.side_effect = lambda x: x[mock_idx]
    description = events_generator.generate_event_description()
    self.assertEqual(description, expected_description)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/single/camera.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for the camera app."""

from typing import Any

from absl import logging
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.utils import file_utils


class _Camera(task_eval.TaskEval):
  """Base class for Camera tasks."""

  app_names = ("camera",)

  def _clear_app_data(self, env: interface.AsyncEnv) -> None:
    """Clears the app data."""
    file_utils.clear_directory(device_constants.PHOTOS_DATA, env.controller)
    file_utils.clear_directory(device_constants.VIDEOS_DATA, env.controller)

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self._clear_app_data(env)

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    self._clear_app_data(env)


class CameraTakeVideo(_Camera):
  """Task for checking that one single video has been taken."""

  complexity = 1
  schema = {
      "type": "object",
      "properties": {},
      "required": [],
  }
  template = "Take one video."

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    contents = adb_utils.issue_generic_request(
        ["shell", "ls", device_constants.VIDEOS_DATA],
        env.controller,
    )
    logging.info("before_videos: %s", contents.generic.output.decode())
    self.before_videos = set(contents.generic.output.decode().split("\n"))
    logging.info("num before_videos: %s", self.before_videos)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    contents = adb_utils.issue_generic_request(
        ["shell", "ls", device_constants.VIDEOS_DATA],
        env.controller,
    )
    logging.info("before_videos: %s", contents.generic.output.decode())
    after_videos = set(contents.generic.output.decode().split("\n"))
    logging.info("num after_videos: %s", after_videos)
    logging.info(
        "number of after_videos - number of before_videos: %s",
        len(after_videos - self.before_videos),
    )

    return 1.0 if len(after_videos - self.before_videos) == 1 else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {}


class CameraTakePhoto(_Camera):
  """Task for checking that one single photo has been taken."""

  complexity = 1
  schema = {
      "type": "object",
      "properties": {},
      "required": [],
  }
  template = "Take one photo."

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    contents = adb_utils.issue_generic_request(
        ["shell", "ls", device_constants.PHOTOS_DATA], env.controller
    )
    logging.info("before_photos: %s", contents.generic.output.decode())
    self.before_photos = set(contents.generic.output.decode().split("\n"))
    logging.info("num before_photos: %s", self.before_photos)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    contents = adb_utils.issue_generic_request(
        ["shell", "ls", device_constants.PHOTOS_DATA], env.controller
    )
    logging.info("after_photos: %s", contents.generic.output.decode())
    after_photos = set(contents.generic.output.decode().split("\n"))
    logging.info("num after_photos: %s", after_photos)
    logging.info(
        "number of after_photos - number of before_photos: %s",
        len(after_photos - self.before_photos),
    )

    return 1.0 if len(after_photos - self.before_photos) == 1 else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {}


==> anc/code/android_world/task_evals/single/clock.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for the clock app."""

import random
from absl import logging
from android_world.env import adb_utils
from android_world.env import interface
from android_world.env import representation_utils
from android_world.task_evals import task_eval


def _is_stopwatch_running(
    ui_elements: list[representation_utils.UIElement],
    current_activity: str,
) -> bool:
  """Checks if current screen is stopwatch running."""
  if "DeskClock" not in current_activity:
    return False
  pause_present = False
  lap_present = False

  for element in ui_elements:
    if element.content_description == "Pause":
      pause_present = True
    elif element.content_description == "Lap":
      lap_present = True
  return pause_present and lap_present


def _is_stopwatch_paused(
    ui_elements: list[representation_utils.UIElement],
    current_activity: str,
) -> bool:
  """Checks if current screen is stopwatch paused."""
  if "DeskClock" not in current_activity:
    return False
  start_present = False
  n_stopwatch = 0

  for element in ui_elements:
    if element.content_description == "Start":
      start_present = True
    elif (
        element.content_description == "Stopwatch"
        or element.text == "Stopwatch"
    ):
      n_stopwatch += 1
  logging.info("Start present: %s", start_present)
  logging.info("Stopwatch: %d", n_stopwatch)
  return start_present and n_stopwatch == 2


def _is_timer_set(
    ui_elements: list[representation_utils.UIElement],
    current_activity: str,
    *,
    hours: int,
    minutes: int,
    seconds: int,
) -> bool:
  """Determines if a timer is set.

  Args:
    ui_elements: A list of UI elements representing the interface components
      within the "DeskClock" activity.
    current_activity: The name of the current activity within the UI.
    hours: The number of hours to check for in the timer.
    minutes: The number of minutes to check for in the timer.
    seconds: The number of seconds to check for in the timer.

  Returns:
    True if the timer is set with the specified hours, minutes, and seconds
      within the "DeskClock" activity; False otherwise.
  """
  if "DeskClock" not in current_activity:
    return False
  text_format = f"{hours:02d}h {minutes:02d}m {seconds:02d}s"
  content_desc_format = f"{hours} hours, {minutes} minutes, {seconds} seconds"

  for element in ui_elements:
    if (
        element.text == text_format
        or element.content_description == content_desc_format
    ):
      return True

  return False


class _ClockEval(task_eval.TaskEval):
  """Base class for clock tasks."""

  app_names = ("clock",)


class ClockTimerEntry(_ClockEval):
  """Task for checking if timer is set (but not started)."""

  complexity = 1
  schema = {
      "type": "object",
      "properties": {
          "hours": {"type": "integer"},
          "minutes": {"type": "integer"},
          "seconds": {"type": "integer"},
      },
      "required": ["hours", "minutes", "seconds"],
  }
  template = (
      "Create a timer with {hours} hours, {minutes} minutes, and {seconds}"
      " seconds. Do not start the timer."
  )

  def is_successful(
      self,
      env: interface.AsyncEnv,
  ) -> float:
    super().is_successful(env)
    ui_elements = env.get_state().ui_elements
    current_activity = adb_utils.get_current_activity(env.controller)[0]
    return (
        1.0
        if _is_timer_set(
            ui_elements=ui_elements,
            current_activity=current_activity,
            hours=self._params["hours"],
            minutes=self._params["minutes"],
            seconds=self._params["seconds"],
        )
        else 0.0
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, int]:
    hours = random.randint(0, 23)
    minutes = random.randint(0, 59)
    seconds = random.randint(0, 59)

    params = {
        "hours": hours,
        "minutes": minutes,
        "seconds": seconds,
    }

    return params


class ClockStopWatchPausedVerify(_ClockEval):
  """Task for checking if stop watch is paused.

  Precondition: The stopwatch is already paused at 00:00:00.

  There is not programmatic way to control the stopwatch. However, the app can
  be forced cleared, effectively resetting and pausing the watch. Hence, there
  is only a "Verify" version of this task.
  """

  complexity = 1
  schema = {
      "type": "object",
      "properties": {},
  }
  template = "Pause the stopwatch."

  def is_successful(
      self,
      env: interface.AsyncEnv,
  ) -> float:
    super().is_successful(env)
    ui_elements = env.get_state().ui_elements
    current_activity = adb_utils.get_current_activity(env.controller)[0]
    return (
        1.0
        if _is_stopwatch_paused(
            ui_elements=ui_elements,
            current_activity=current_activity,
        )
        else 0.0
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {}


class ClockStopWatchRunning(_ClockEval):
  """Task for checking if stop watch is paused.

  Precondition: The stopwatch is already paused at 00:00:00.

  There is no programmatic way to control the stopwatch. However, the app can be
  forced cleared, effectively resetting and pausing the watch.
  """

  complexity = 1
  schema = {
      "type": "object",
      "properties": {},
  }
  template = "Run the stopwatch."

  def is_successful(
      self,
      env: interface.AsyncEnv,
  ) -> float:
    super().is_successful(env)
    ui_elements = env.get_state().ui_elements
    current_activity = adb_utils.get_current_activity(env.controller)[0]
    return (
        1.0
        if _is_stopwatch_running(
            ui_elements=ui_elements,
            current_activity=current_activity,
        )
        else 0.0
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {}


==> anc/code/android_world/task_evals/single/clock_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from absl.testing import absltest
from android_world.env import representation_utils
from android_world.task_evals.single import clock


class TestIsTimerSet(absltest.TestCase):

  def test_valid_elements_and_activity(self):
    valid_elements = [
        representation_utils.UIElement(
            text='01h 15m 30s', content_description=None
        ),
        representation_utils.UIElement(
            text=None, content_description='1 hour, 15 minutes, 30 seconds'
        ),
    ]
    self.assertTrue(
        clock._is_timer_set(
            valid_elements, 'DeskClock', hours=1, minutes=15, seconds=30
        ),
        'Expected True for valid elements and valid activity',
    )

  def test_invalid_elements(self):
    invalid_elements = [
        representation_utils.UIElement(
            text='00h 00m 00s', content_description=None
        ),
        representation_utils.UIElement(
            text=None, content_description='0 hours, 0 minutes, 0 seconds'
        ),
    ]
    self.assertFalse(
        clock._is_timer_set(
            invalid_elements, 'DeskClock', hours=1, minutes=15, seconds=30
        ),
        'Expected False for invalid elements',
    )

  def test_invalid_activity(self):
    valid_elements = [
        representation_utils.UIElement(
            text='01h 15m 30s', content_description=None
        ),
        representation_utils.UIElement(
            text=None, content_description='1 hours, 15 minutes, 30 seconds'
        ),
    ]
    self.assertFalse(
        clock._is_timer_set(
            valid_elements, 'SomeOtherActivity', hours=1, minutes=15, seconds=30
        ),
        'Expected False for invalid activity',
    )

  def test_valid_content_description(self):
    elements = [
        representation_utils.UIElement(
            text=None, content_description='1 hours, 15 minutes, 30 seconds'
        ),
    ]
    self.assertTrue(
        clock._is_timer_set(
            elements, 'DeskClock', hours=1, minutes=15, seconds=30
        ),
        'Expected True for valid content description',
    )

  def test_valid_text(self):
    elements = [
        representation_utils.UIElement(
            text='01h 15m 30s', content_description=None
        ),
    ]
    self.assertTrue(
        clock._is_timer_set(
            elements, 'DeskClock', hours=1, minutes=15, seconds=30
        ),
        'Expected True for valid text',
    )


class TestIsStopwatchPaused(absltest.TestCase):

  def test_valid_elements(self):
    valid_elements = [
        representation_utils.UIElement(content_description='Start'),
        representation_utils.UIElement(
            text=None, content_description='Stopwatch'
        ),
        representation_utils.UIElement(text='Stopwatch'),
    ]
    self.assertTrue(
        clock._is_stopwatch_paused(valid_elements, 'DeskClock'),
        'Expected True for valid elements and valid activity',
    )

  def test_invalid_elements(self):
    invalid_elements = [
        representation_utils.UIElement(
            text=None, content_description='Stopwatch'
        ),
        representation_utils.UIElement(text=None, content_description='Lap'),
    ]
    self.assertFalse(
        clock._is_stopwatch_paused(invalid_elements, 'DeskClock'),
        'Expected False for invalid elements',
    )

  def test_invalid_activity(self):
    valid_elements = [
        representation_utils.UIElement(content_description='Start'),
        representation_utils.UIElement(
            text=None, content_description='Stopwatch'
        ),
        representation_utils.UIElement(text='Stopwatch'),
    ]
    self.assertFalse(
        clock._is_stopwatch_paused(valid_elements, 'SomeOtherActivity'),
        'Expected False for invalid activity',
    )


class TestIsStopwatchRunning(absltest.TestCase):

  def test_valid_elements(self):
    valid_elements = [
        representation_utils.UIElement(text=None, content_description='Pause'),
        representation_utils.UIElement(text=None, content_description='Lap'),
    ]
    self.assertTrue(
        clock._is_stopwatch_running(valid_elements, 'DeskClock'),
        'Expected True for valid elements and valid activity',
    )

  def test_invalid_elements(self):
    invalid_elements = [
        representation_utils.UIElement(text=None, content_description='Reset'),
        representation_utils.UIElement(text=None, content_description='Start'),
    ]
    self.assertFalse(
        clock._is_stopwatch_running(invalid_elements, 'DeskClock'),
        'Expected False for invalid elements',
    )

  def test_invalid_activity(self):
    valid_elements = [
        representation_utils.UIElement(text=None, content_description='Pause'),
        representation_utils.UIElement(text=None, content_description='Lap'),
    ]
    self.assertFalse(
        clock._is_stopwatch_running(valid_elements, 'SomeOtherActivity'),
        'Expected False for invalid activity',
    )


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/single/contacts.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Task for contacts apps."""

import random
import re
from absl import logging
from android_world.env import interface
from android_world.env import representation_utils
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import contacts_validators
from android_world.utils import fuzzy_match_lib


class ContactsAddContact(contacts_validators.AddContact):
  """Task for adding a new contact."""

  app_names = ("contacts",)
  template = "Create a new contact for {name}. Their number is {number}."


def _contact_info_is_entered(
    first: str,
    last: str,
    phone: str,
    phone_label: str,
    ui_elements: list[representation_utils.UIElement],
) -> bool:
  """Checks if UI elements contain requested contact info.

  Specifically, it checks if current screen is the new contact screen and if the
  screen shows the function arguments filled out for the contacts.

  Args:
    first: First name.
    last: Last name.
    phone: Phone number.
    phone_label: Label for phone number.
    ui_elements: UI elements on screen.

  Returns:
    True if contact form is filled out.
  """
  first_name_element = None
  last_name_element = None
  phone_element = None
  phone_label_element = None

  # Mobile can appear twice on the screen, making this is a difficult edge case.
  # Do not use this input.
  assert phone_label != "Mobile"

  for element in ui_elements:
    if (
        element.text
        and fuzzy_match_lib.fuzzy_match(element.text, first)
        and element.hint_text == "First name"
    ):
      first_name_element = element
    elif (
        element.text
        and fuzzy_match_lib.fuzzy_match(element.text, last)
        and element.hint_text == "Last name"
    ):
      last_name_element = element
    elif element.text and (
        re.sub(r"\D", "", element.text) == re.sub(r"\D", "", phone)
        and element.hint_text == "Phone"
    ):
      phone_element = element
    elif (
        element.text == phone_label
        and element.content_description == phone_label + " Phone"
    ):
      phone_label_element = element

  # Content description may not be set properly, so we try to find the phone
  # label element by its text and its position if it is not found above
  if phone_element and phone_label_element is None:
    phone_label_element = _find_phone_label_element(
        phone_element, phone_label, ui_elements
    )
  if (
      first_name_element is None
      or last_name_element is None
      or phone_element is None
      or phone_label_element is None
  ):
    if first_name_element is None:
      logging.info("Missing 'first' UI element")
    if last_name_element is None:
      logging.info("Missing 'last' UI element")
    if phone_element is None:
      logging.info("Missing 'phone' UI element")
    if phone_label_element is None:
      logging.info("Missing 'phone_label' UI element")
    return False

  return True


def _find_phone_label_element(
    phone_element: representation_utils.UIElement,
    phone_label: str,
    ui_elements: list[representation_utils.UIElement],
) -> None | representation_utils.UIElement:
  for element in ui_elements:
    if element.text == phone_label and _vertically_adjacent(
        phone_element, element
    ):
      return element
  return None


def _vertically_adjacent(
    element1: representation_utils.UIElement,
    element2: representation_utils.UIElement,
) -> bool:
  if not element1.bbox_pixels or not element2.bbox_pixels:
    return False
  return (
      element1.bbox_pixels.y_max
      <= element2.bbox_pixels.y_min
      <= element1.bbox_pixels.y_max + element1.bbox_pixels.height
  )


class ContactsNewContactDraft(task_eval.TaskEval):
  """Task for entering contact info, but *not* hitting save."""

  app_names = ("contacts",)
  complexity = 2
  schema = {
      "type": "object",
      "properties": {
          "first": {"type": "string"},
          "last": {"type": "string"},
          "phone": {"type": "string"},
          "phone_label": {"type": "string"},
      },
      "required": ["first", "last", "phone", "phone_label"],
  }
  template = (
      "Go to the new contact screen and enter the following details: First"
      " Name: {first}, Last Name: {last}, Phone: {phone}, Phone Label:"
      " {phone_label}. Do NOT hit save."
  )

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    first_names = [
        "Alice",
        "Bob",
        "Charlie",
        "David",
        "Eva",
        "Frank",
        "Grace",
        "Hannah",
        "Ivan",
        "Jack",
    ]
    last_names = [
        "Johnson",
        "Smith",
        "Brown",
        "Taylor",
        "Adams",
        "Wilson",
        "Lee",
        "White",
        "Harris",
        "Clark",
    ]
    phone_labels = ["Home", "Work"]

    first = random.choice(first_names)
    last = random.choice(last_names)
    phone = (
        f"{random.randint(100, 999)}-{random.randint(100, 999)}-{random.randint(1000, 9999)}"
    )
    phone_label = random.choice(phone_labels)

    params = {
        "first": first,
        "last": last,
        "phone": phone,
        "phone_label": phone_label,
    }

    return params

  def is_successful(
      self,
      env: interface.AsyncEnv,
  ) -> float:
    super().is_successful(env)
    ui_elements = representation_utils.forest_to_ui_elements(
        env.get_state().forest,
        exclude_invisible_elements=False,
    )
    return (
        1.0
        if _contact_info_is_entered(
            ui_elements=ui_elements,
            first=self.params["first"],
            last=self.params["last"],
            phone=self.params["phone"],
            phone_label=self.params["phone_label"],
        )
        else 0.0
    )


==> anc/code/android_world/task_evals/single/contacts_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock
from absl.testing import absltest
from android_world.env import interface
from android_world.env import representation_utils
from android_world.task_evals.single import contacts
from android_world.utils import test_utils


class ContactInfoIsEntered(absltest.TestCase):

  def test_contact_info_is_entered_valid_elements(self):
    ui_elements = [
        representation_utils.UIElement(text='John', hint_text='First name'),
        representation_utils.UIElement(text='Doe', hint_text='Last name'),
        representation_utils.UIElement(text='123-456-7890', hint_text='Phone'),
        representation_utils.UIElement(
            text='Work', content_description='Work Phone'
        ),
    ]

    self.assertTrue(
        contacts._contact_info_is_entered(
            'John',
            'Doe',
            '123-4567890',
            'Work',
            ui_elements,
        )
    )

  def test_contact_info_is_entered_missing_element(self):
    ui_elements = [
        representation_utils.UIElement(text='John', hint_text='First name'),
        representation_utils.UIElement(text='Doe', hint_text='Last name'),
        representation_utils.UIElement(text='1-234-567-890', hint_text='Phone'),
    ]

    self.assertFalse(
        contacts._contact_info_is_entered(
            'John', 'Doe', '1234-5678-90', 'Work', ui_elements
        )
    )

  def test_contact_info_is_entered_invalid_label(self):
    ui_elements = [
        representation_utils.UIElement(text='John', hint_text='First name'),
        representation_utils.UIElement(text='Doe', hint_text='Last name'),
        representation_utils.UIElement(text='1[234]567890', hint_text='Phone'),
        representation_utils.UIElement(
            text='Mobile', content_description='Label Phone'
        ),
    ]

    self.assertFalse(
        contacts._contact_info_is_entered(
            'John', 'Doe', '1234567890', 'Work', ui_elements
        )
    )


class ContactDraftTest(test_utils.AdbEvalTestBase):

  @mock.patch('android_world.env.representation_utils.forest_to_ui_elements')
  def test_contact_draft_is_successful(self, mock_forest_to_ui_elements):
    # Create an instance of ContactDraft.
    first = 'Jane'
    last = 'Smith'
    phone = '1-244-455-4333'
    phone_label = 'Work'
    contact_draft = contacts.ContactsNewContactDraft(
        {
            'first': first,
            'last': last,
            'phone': phone,
            'phone_label': phone_label,
        },
    )

    # Create a list of UIElement objects.
    ui_elements = [
        representation_utils.UIElement(text=first, hint_text='First name'),
        representation_utils.UIElement(text=last, hint_text='Last name'),
        representation_utils.UIElement(text='1244-455-4333', hint_text='Phone'),
        representation_utils.UIElement(
            text='Work', content_description='Work Phone'
        ),
    ]

    env = mock.create_autospec(interface.AsyncEnv)
    mock_forest_to_ui_elements.return_value = ui_elements
    self.assertEqual(test_utils.perform_task(contact_draft, env), 1)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/single/expense.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for managing expenses in an expense app."""

import abc
import dataclasses
import random
from typing import Any, Optional
from android_world.env import device_constants
from android_world.env import interface
from android_world.env.setup_device import apps
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.task_evals.utils import user_data_generation
from android_world.utils import datetime_utils
from android_world.utils import file_utils

_DB_PATH = '/data/data/com.arduia.expense/databases/accounting.db'
_TABLE_NAME = 'expense'
_APP_NAME = 'pro expense'
_DB_KEY = 'expense_id'

# How to represent recipes in text form.
_TEXT_REPRESENTATION_TYPE = 'text_representation_type'


def _get_random_timestamp() -> int:
  """Gets a timestep in the current month, up to the current day (Oct 15)."""
  return datetime_utils.create_random_october_2023_unix_ts(
      start_day=1, end_day=15
  )


class _Expense(task_eval.TaskEval, abc.ABC):
  """Base class for expense logic task evals."""

  # From TaskEval.
  schema = {}
  app_names = (_APP_NAME,)
  template = ''  # Unused, since we directly build goal in implementations.

  # From sqlite_base.SQLiteApp
  app_name_with_db = _APP_NAME
  db_key = _DB_KEY
  db_path = _DB_PATH
  table_name = _TABLE_NAME
  row_type = sqlite_schema_utils.Expense

  def initialize_task(self, env: interface.AsyncEnv):
    if not sqlite_utils.table_exists(self.table_name, self.db_path, env):
      apps.ExpenseApp.setup(env)
    super().initialize_task(env)


class _ExpenseDeleteMultiple(_Expense, sqlite_validators.DeleteMultipleRows):
  """Task to delete multiple expenses in an expense tracking app."""

  complexity = 2
  n_rows = 3  # Default number of expenses to delete
  n_rows_noise = 0  # Default noise rows

  @property
  def goal(self) -> str:
    targets = self.params[sqlite_validators.ROW_OBJECTS]
    expense_names = [expense.name for expense in targets]
    expense_names_str = ', '.join(expense_names)
    return (
        f'Delete the following expenses from {_APP_NAME}: {expense_names_str}.'
    )

  def validate_deletion_integrity(
      self,
      before: list[sqlite_schema_utils.Expense],
      after: list[sqlite_schema_utils.Expense],
  ) -> bool:
    """Validates the integrity of the expense deletion."""
    return sqlite_validators.validate_rows_removal_integrity(
        before,
        after,
        [expense.expense_id for expense in self.rows_to_delete],
        self.db_key,
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove expense task."""

    expenses = []
    while len(expenses) < cls.n_rows + cls.n_rows_noise:
      candidate = _generate_expense()
      if not any([candidate.name == expense.name for expense in expenses]):
        expenses.append(candidate)

    if cls.n_rows_noise > 0:
      target_rows = expenses[: cls.n_rows]
      noise_rows = expenses[cls.n_rows :]
      return {
          sqlite_validators.ROW_OBJECTS: target_rows,
          sqlite_validators.NOISE_ROW_OBJECTS: noise_rows,
      }
    else:
      return {
          sqlite_validators.ROW_OBJECTS: expenses,
      }


class ExpenseDeleteSingle(_ExpenseDeleteMultiple):
  """Task to delete a single expense in an expense tracking app."""

  n_rows = 1
  n_rows_noise = 0


class ExpenseDeleteMultiple(_ExpenseDeleteMultiple):
  """Task to delete multiple expenses in an expense tracking app."""

  n_rows = 3
  n_rows_noise = 0


class ExpenseDeleteMultiple2(_ExpenseDeleteMultiple):
  """Harder task to delete multiple expenses in an expense tracking app."""

  n_rows = 3
  n_rows_noise = 50


class _ExpenseDeleteDuplicates(_Expense, sqlite_validators.DeleteDuplicateRows):
  """Deduplicate expenses in the expense tracking app with some noise."""

  complexity = 2
  n_rows = 1  # Number of unique expenses to duplicate for the task
  n_rows_noise = 5  # Number of additional unique expenses to include as noise

  @property
  def goal(self) -> str:
    return (
        f'Delete all but one of any expenses in {_APP_NAME} that are exact'
        ' duplicates, ensuring at least one instance of each unique expense'
        ' remains.'
    )

  def validate_deletion_integrity(
      self,
      before: list[sqlite_schema_utils.Expense],
      after: list[sqlite_schema_utils.Expense],
  ) -> bool:
    """Validates the integrity of the expense deletion."""
    target1, target2 = self.rows_to_delete
    return sqlite_validators.validate_rows_removal_integrity(
        before, after, [target1.expense_id], self.db_key
    ) or sqlite_validators.validate_rows_removal_integrity(
        before, after, [target2.expense_id], self.db_key
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove duplicate expense task."""
    rows = sqlite_schema_utils.get_random_items(
        cls.n_rows_noise + cls.n_rows,
        _generate_expense,
        replacement=False,
    )
    target = rows.pop()
    return {
        sqlite_validators.ROW_OBJECTS: [target, target],
        sqlite_validators.NOISE_ROW_OBJECTS: rows,
    }


class ExpenseDeleteDuplicates(_ExpenseDeleteDuplicates):
  """Deduplicate expenses in the expense tracking app with some noise."""

  n_rows = 1
  n_rows_noise = 5


class ExpenseDeleteDuplicates2(_ExpenseDeleteDuplicates):
  """Harder task to deduplicate expenses in the expense tracking app."""

  n_rows = 1
  n_rows_noise = 40

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove duplicate expense task."""
    assert cls.n_rows == 1
    noise = sqlite_schema_utils.get_random_items(
        cls.n_rows_noise + cls.n_rows - 3,
        _generate_expense,
        replacement=False,
    )
    target = noise.pop()
    perturbations = random.sample(range(50, 1000), 3)
    target_varations = []
    for perturbation in perturbations:
      target_varations.append(
          dataclasses.replace(
              target,
              amount=target.amount + perturbation,
              created_date=_get_random_timestamp() * 1000,
              modified_date=_get_random_timestamp() * 1000,
          )
      )

    return {
        sqlite_validators.ROW_OBJECTS: [target, target],
        sqlite_validators.NOISE_ROW_OBJECTS: noise + target_varations,
    }


def _get_expense_rows_as_text(
    rows: list[sqlite_schema_utils.Expense],
    format_type: str,
    wrap_width: int | None = None,
) -> str:
  return sqlite_schema_utils.get_text_representation_of_rows(
      rows,
      [
          'name',
          'amount_dollars',
          'category_name',
          'note',
      ],
      format_type,
      'name',
      wrap_width=wrap_width,
  )


class _ExpenseAddMultiple(_Expense, sqlite_validators.AddMultipleRows):
  """Task to add multiple expenses in the Expense Tracking App."""

  complexity = 3
  n_rows = 3
  n_rows_noise = 10

  @property
  def goal(self) -> str:
    text_repr = _get_expense_rows_as_text(
        self.params[sqlite_validators.ROW_OBJECTS],
        self.params[_TEXT_REPRESENTATION_TYPE],
    )
    return f'Add the following expenses into the {_APP_NAME}:\n{text_repr}'

  def validate_addition_integrity(
      self,
      before: list[sqlite_schema_utils.Expense],
      after: list[sqlite_schema_utils.Expense],
      reference_rows: list[sqlite_schema_utils.Expense],
  ) -> bool:
    """Validates the integrity of the expense addition."""
    return sqlite_validators.validate_rows_addition_integrity(
        before,
        after,
        reference_rows,
        compare_fields=[
            'name',
            'amount',
            'category',
            'note',
        ],
        free_form_fields=[
            'name',
            'note',
        ],
    )

  @classmethod
  def _get_random_target_row(cls) -> sqlite_schema_utils.Expense:
    return _generate_expense()

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for an add expense task."""
    target_rows = sqlite_schema_utils.get_random_items(
        cls.n_rows,
        cls._get_random_target_row,
        replacement=False,
    )
    noise_rows = sqlite_schema_utils.get_random_items(
        cls.n_rows_noise,
        cls._get_random_target_row,
        replacement=False,
        filter_fn=lambda r: all(r.name != t.name for t in target_rows),
    )
    return {
        sqlite_validators.ROW_OBJECTS: target_rows,
        sqlite_validators.NOISE_ROW_OBJECTS: noise_rows,
        _TEXT_REPRESENTATION_TYPE: random.choice(['csv', 'text_block']),
    }


class ExpenseAddSingle(_ExpenseAddMultiple):
  """Task to add a single expense in the Expense Tracking App."""

  n_rows = 1
  n_rows_noise = 10


class ExpenseAddMultiple(_ExpenseAddMultiple):
  """Task to add multiple expenses in the Expense Tracking App."""

  n_rows = 3
  n_rows_noise = 10


class ExpenseAddMultipleFromMarkor(_ExpenseAddMultiple):
  """Task to add multiple expenses from Markor into the Expense Tracking app."""

  complexity = 3
  n_rows = 2
  n_rows_noise = 100

  @property
  def goal(self) -> str:
    return (
        'Go through the transactions in my_expenses.txt in Markor. Log the '
        f'reimbursable transactions in the {_APP_NAME}.'
    )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    targets = [
        dataclasses.replace(row, note=row.note + '. ' + 'Reimbursable.')
        for row in self.params[sqlite_validators.ROW_OBJECTS]
    ]
    rows = targets + self.params[sqlite_validators.NOISE_ROW_OBJECTS]
    random.shuffle(rows)
    file_utils.clear_directory(device_constants.MARKOR_DATA, env.controller)
    user_data_generation.write_to_markor(
        _get_expense_rows_as_text(rows, 'csv'),
        'my_expenses.txt',
        env,
    )

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    file_utils.clear_directory(device_constants.MARKOR_DATA, env.controller)


class ExpenseAddMultipleFromGallery(_ExpenseAddMultiple):
  """Task to add multiple expenses from Gallery into Expense Tracking app."""

  complexity = 3
  n_rows = 3
  n_rows_noise = 10

  app_names = (_APP_NAME, 'simple gallery pro')

  @property
  def goal(self) -> str:
    return (
        'Add the expenses from expenses.jpg in Simple Gallery Pro to '
        f'{_APP_NAME}.'
    )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    user_data_generation.clear_device_storage(env)
    data = _get_expense_rows_as_text(
        self.params[sqlite_validators.ROW_OBJECTS], 'text_block', wrap_width=60
    )
    user_data_generation.write_to_gallery(data, 'expenses.jpg', env)
    for i in range(10):
      data = _get_expense_rows_as_text(
          self.params[sqlite_validators.NOISE_ROW_OBJECTS],
          'text_block',
          wrap_width=60,
      )
      user_data_generation.write_to_gallery(data, f'old_expenses_{i}.jpg', env)

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    user_data_generation.clear_device_storage(env)


#### Generate expense data for tasks. ##########################################


def _generate_expense(
    expense_unix_time_s: Optional[int] = None,
    category_id: int | None = None,
) -> sqlite_schema_utils.Expense:
  """Generates a realistic expense entry.

  Args:
    expense_unix_time_s: The time the expense is entered into the app. This will
      be reflected in the UI.
    category_id: Optional value to override random generation.

  Returns:
      An Expense object with random realistic parameters.
  """
  if expense_unix_time_s is None:
    expense_unix_time_s = _get_random_timestamp()
  expense_unix_time_ms = expense_unix_time_s * 1000

  if category_id is None:
    category_id = random.choice(
        list(sqlite_schema_utils.Expense.category_id_to_name.keys())
    )
  name = random.choice(
      _EXPENSE_NAMES[
          sqlite_schema_utils.Expense.category_id_to_name[category_id]
      ]
  )
  amount = random.randint(
      1000, 50000
  )  # Amount in cents (e.g., $10.00 - $500.00)
  note = random.choice(_NOTES)
  return sqlite_schema_utils.Expense(
      name,
      amount,
      category_id,
      note,
      expense_unix_time_ms,
      expense_unix_time_ms,
  )


_EXPENSE_NAMES = {
    'Others': [
        'Emergency Repairs',
        'Pet Supplies',
        'Pet Care',
        'Household Items',
        'Stationery',
        'Unexpected Expenses',
        'Miscellaneous Gifts',
        'Subscriptions',
        'Membership Fees',
        'Legal Fees',
    ],
    'Income': [
        'Salary',
        'Freelance Payment',
        'Bonus',
        'Dividends',
        'Interest Income',
        'Rental Income',
        'Capital Gains',
        'Reimbursements',
        'Side Business',
        'Consulting Fees',
    ],
    'Food': [
        'Restaurant Meal',
        'Groceries',
        'Coffee',
        'Fast Food',
        'Fine Dining',
        'Bakery Items',
        'Snacks',
        'Food Delivery',
        'Specialty Foods',
        'Dining Out',
    ],
    'Housing': [
        'Rent Payment',
        'Mortgage',
        'Home Repairs',
        'Utilities',
        'Property Taxes',
        'Home Insurance',
        'Furnishing',
        'Cleaning Services',
        'Landscaping',
        'Pest Control',
    ],
    'Social': [
        'Dinner Party',
        'Gift for Friend',
        'Club Membership',
        'Wedding Gift',
        'Charity Donations',
        'Birthday Present',
        'Social Club Dues',
        'Event Tickets',
        'Night Out',
        'Party Supplies',
    ],
    'Entertainment': [
        'Concert Tickets',
        'Movie Night',
        'Theater Show',
        'Streaming Services',
        'Video Games',
        'Books',
        'Magazines',
        'Hobbies',
        'Museum Tickets',
        'Amusement Park',
    ],
    'Transportation': [
        'Taxi Fare',
        'Public Transit Pass',
        'Gas',
        'Parking Fees',
        'Car Maintenance',
        'Bike Repairs',
        'Car Insurance',
        'Public Transit',
        'Flight Tickets',
        'Ride-Sharing',
    ],
    'Clothes': [
        'New Jacket',
        'Shirt Purchase',
        'Shoes',
        'Dress',
        'Jeans',
        'Accessories',
        'Sportswear',
        'Undergarments',
        'Tailoring Services',
        'Laundry',
    ],
    'Health Care': [
        'Doctor Visits',
        'Medications',
        'Health Insurance',
        'Dental Care',
        'Eyecare',
        'Wellness Products',
        'Gym Membership',
        'Therapy Sessions',
        'Medical Tests',
    ],
    'Education': [
        'Tuition Fees',
        'School Supplies',
        'Textbooks',
        'Online Courses',
        'Seminars',
        'Workshops',
        'Educational Software',
        'Library Fees',
        'ProDev',
        'Tutoring Services',
    ],
    'Donation': [
        'Charity',
        'Fundraising Events',
        'Sponsorships',
        'Non-Profit Support',
        'Crowdfunding',
        'Religious',
        'Political',
        'Educational',
        'Medical Research',
        'Environmental',
    ],
}

_NOTES = [
    'Paid by card',
    'Urgent',
    'Monthly recurring',
    'Want to have',
    'A need',
    'Remember to transfer funds',
    'I may repeat this',
]


==> anc/code/android_world/task_evals/single/expense_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random
from unittest import mock
from absl.testing import absltest
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.single import expense
from android_world.task_evals.utils import sqlite_schema_utils


class TestingExpenseDeleteMultipleForTest(expense._ExpenseDeleteMultiple):
  n_rows = 2
  n_rows_noise = 3


class ExpenseDeleteDuplicateExpenses2ForTest(expense.ExpenseDeleteDuplicates2):
  n_rows = 1
  n_rows_noise = 4


class ExpenseAddMultipleForTest(expense._ExpenseAddMultiple):
  n_rows = 2
  n_rows_noise = 3


class ExpenseDeleteMultipleTest(absltest.TestCase):

  @mock.patch.object(expense, "_generate_expense")
  def test_generate_params(self, mock_get_random_row):
    mock_get_random_row.side_effect = [
        # ROW_OBJECTS
        sqlite_schema_utils.Expense("expense_1", amount=10),
        sqlite_schema_utils.Expense("expense_1", amount=60),
        sqlite_schema_utils.Expense("expense_2", amount=40),
        # ROW_OBJECTS_NOISE
        sqlite_schema_utils.Expense("expense_1", amount=80),
        sqlite_schema_utils.Expense("expense_3", amount=20),
        sqlite_schema_utils.Expense("expense_4", amount=40),
        sqlite_schema_utils.Expense("expense_5", amount=40),
    ]

    self.params = TestingExpenseDeleteMultipleForTest.generate_random_params()

    self.assertEqual(
        self.params[sqlite_validators.ROW_OBJECTS],
        [
            sqlite_schema_utils.Expense("expense_1", amount=10),
            sqlite_schema_utils.Expense("expense_2", amount=40),
        ],
    )
    self.assertEqual(
        self.params[sqlite_validators.NOISE_ROW_OBJECTS],
        [
            sqlite_schema_utils.Expense("expense_3", amount=20),
            sqlite_schema_utils.Expense("expense_4", amount=40),
            sqlite_schema_utils.Expense("expense_5", amount=40),
        ],
    )


class ExpenseDeleteDuplicateExpenses2Test(absltest.TestCase):

  @mock.patch.object(expense, "_generate_expense")
  @mock.patch.object(expense, "_get_random_timestamp")
  @mock.patch.object(random, "sample")
  def test_generate_params(
      self, mock_sample, mock_get_random_timestamp, mock_get_random_row
  ):
    mock_get_random_row.side_effect = [
        sqlite_schema_utils.Expense("expense_1", amount=10),
        sqlite_schema_utils.Expense("expense_target", amount=40),
    ]
    mock_get_random_timestamp.side_effect = [
        0,
        0,
        1,
        1,
        2,
        2,
    ]
    mock_sample.return_value = [52, 100, 101]

    self.params = (
        ExpenseDeleteDuplicateExpenses2ForTest.generate_random_params()
    )

    self.assertEqual(
        self.params[sqlite_validators.ROW_OBJECTS],
        [
            sqlite_schema_utils.Expense("expense_target", amount=40),
            sqlite_schema_utils.Expense("expense_target", amount=40),
        ],
    )
    self.assertEqual(
        self.params[sqlite_validators.NOISE_ROW_OBJECTS],
        [
            sqlite_schema_utils.Expense("expense_1", amount=10),
            sqlite_schema_utils.Expense(
                "expense_target", amount=92, created_date=0, modified_date=0
            ),
            sqlite_schema_utils.Expense(
                "expense_target",
                amount=140,
                created_date=1000,
                modified_date=1000,
            ),
            sqlite_schema_utils.Expense(
                "expense_target",
                amount=141,
                created_date=2000,
                modified_date=2000,
            ),
        ],
    )


class ExpenseAddMultipleTest(absltest.TestCase):

  @mock.patch.object(expense, "_generate_expense")
  def test_generate_params(self, mock_get_random_row):
    mock_get_random_row.side_effect = [
        # ROW_OBJECTS
        sqlite_schema_utils.Expense("expense_1", amount=10),
        sqlite_schema_utils.Expense("expense_1", amount=10),
        sqlite_schema_utils.Expense("expense_2", amount=40),
        # ROW_OBJECTS_NOISE
        sqlite_schema_utils.Expense("expense_1", amount=10),
        sqlite_schema_utils.Expense("expense_3", amount=20),
        sqlite_schema_utils.Expense("expense_4", amount=40),
        sqlite_schema_utils.Expense("expense_5", amount=40),
    ]

    self.params = ExpenseAddMultipleForTest.generate_random_params()

    self.assertEqual(
        self.params[sqlite_validators.ROW_OBJECTS],
        [
            sqlite_schema_utils.Expense("expense_1", amount=10),
            sqlite_schema_utils.Expense("expense_2", amount=40),
        ],
    )
    self.assertEqual(
        self.params[sqlite_validators.NOISE_ROW_OBJECTS],
        [
            sqlite_schema_utils.Expense("expense_3", amount=20),
            sqlite_schema_utils.Expense("expense_4", amount=40),
            sqlite_schema_utils.Expense("expense_5", amount=40),
        ],
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/single/files.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for the file manager app."""

import os
import random
from typing import Any

from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import file_validators
from android_world.task_evals.utils import user_data_generation


class FilesMoveFile(task_eval.TaskEval):
  """Task for checking that a file has been moved."""

  app_names = ("files",)
  complexity = 2
  schema = file_validators.MoveFile.schema
  template = (
      "Move the file {file_name} from {source_folder} within the"
      " sdk_gphone_x86_64 storage area to the {destination_folder} within the"
      " same sdk_gphone_x86_64 storage area in the Android filesystem."
  )

  def __init__(self, params: dict[str, Any]):
    super().__init__(params)
    self.move_file_task = file_validators.MoveFile(
        params, device_constants.EMULATOR_DATA
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.move_file_task.initialize_task(env)

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self.move_file_task.tear_down(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return self.move_file_task.is_successful(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    source_folder = random.choice(
        list(user_data_generation.EMULATOR_DIRECTORIES.keys())
    )
    destination_folder = random.choice([
        folder
        for folder in user_data_generation.EMULATOR_DIRECTORIES
        if folder != source_folder
    ])
    noise_candidates = user_data_generation.EMULATOR_DIRECTORIES[source_folder]

    destination_candidates = user_data_generation.EMULATOR_DIRECTORIES[
        destination_folder
    ]
    file_name = random.choice(destination_candidates)

    return {
        "file_name": file_name,
        "source_folder": source_folder,
        "destination_folder": destination_folder,
        "noise_candidates": noise_candidates,
    }


class FilesDeleteFile(task_eval.TaskEval):
  """Task for checking that a file has been deleted."""

  app_names = ("files",)
  complexity = 1
  schema = file_validators.DeleteFile.schema
  template = (
      "Delete the file {file_name} from the Android filesystem located in the"
      " {subfolder} folder within the sdk_gphone_x86_64 storage area."
  )

  def __init__(self, params: dict[str, Any]):
    super().__init__(params)
    self.delete_file_task = file_validators.DeleteFile(
        params, device_constants.EMULATOR_DATA
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.delete_file_task.initialize_task(env)

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self.delete_file_task.tear_down(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return self.delete_file_task.is_successful(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    subfolder = random.choice(
        list(user_data_generation.EMULATOR_DIRECTORIES.keys())
    )
    noise_candidates = user_data_generation.EMULATOR_DIRECTORIES[subfolder]
    _, ext_part = os.path.splitext(noise_candidates[0])
    file_name = user_data_generation.generate_random_file_name() + ext_part
    return {
        "file_name": file_name,
        "subfolder": subfolder,
        "noise_candidates": noise_candidates,
    }


==> anc/code/android_world/task_evals/single/markor.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for Markor app."""

import dataclasses
import datetime
import os
import posixpath
import random
from typing import Any

from absl import logging
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import file_validators
from android_world.task_evals.single import vlc
from android_world.task_evals.utils import receipt_generator
from android_world.task_evals.utils import user_data_generation
from android_world.utils import datetime_utils
from android_world.utils import file_utils
from android_world.utils import fuzzy_match_lib


@dataclasses.dataclass(frozen=True)
class _Note:
  name: str
  content: str


generate_random_sentence = lambda: random.choice(
    user_data_generation.RANDOM_SENTENCES
)


def _generate_random_note() -> _Note:
  """Generates a random note."""
  extensions = [".md", ".txt"]
  random_file_name = (
      user_data_generation.generate_random_file_name()
      + random.choice(extensions)
  )
  return _Note(random_file_name, generate_random_sentence())


class Markor(task_eval.TaskEval):
  app_names = ("markor",)

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    file_utils.clear_directory(device_constants.MARKOR_DATA, env.controller)

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    file_utils.clear_directory(device_constants.MARKOR_DATA, env.controller)


class MarkorMoveNote(Markor):
  """Task for checking that a file has been moved in Markor."""

  complexity = 2
  schema = file_validators.MoveFile.schema
  template = (
      "In Markor, move the note {file_name} from {source_folder} to"
      " {destination_folder}."
  )

  def __init__(self, params: dict[str, Any]):
    """Initialize the task."""
    super().__init__(params)
    self.move_file_task = file_validators.MoveFile(
        params, device_constants.MARKOR_DATA
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.move_file_task.initialize_task(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return self.move_file_task.is_successful(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    subfolders = [
        "BookNotes",
        "CodeSnippets",
        "DailyNotes",
        "FitnessPlans",
        "MeetingMinutes",
        "PersonalJournal",
        "RecipeCollections",
        "StudyGuides",
        "TravelItineraries",
        "WorkProjects",
    ]
    source_folder = random.choice(subfolders)
    destination_folder = random.choice(
        [folder for folder in subfolders if folder != source_folder]
    )
    file_name = _generate_random_note().name
    return {
        "file_name": file_name,
        "source_folder": source_folder,
        "destination_folder": destination_folder,
        "noise_candidates": _NOTE_TITLES,
    }

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self.move_file_task.tear_down(env)


class MarkorCreateFolder(Markor):
  """Task for checking that a new folder in Markor has been created with a specific name."""

  complexity = 2
  schema = {
      "type": "object",
      "properties": {
          "folder_name": {"type": "string"},
      },
      "required": ["folder_name"],
  }
  template = "Create a new folder in Markor named {folder_name}."

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    user_data_generation.generate_noise_files(
        "file",
        device_constants.MARKOR_DATA,
        env.controller,
        _NOTE_TITLES,
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    folder_name = self.params["folder_name"]

    exists = file_utils.check_file_or_folder_exists(
        folder_name, device_constants.MARKOR_DATA, env.controller
    )

    if not exists:
      logging.info("%s not found", folder_name)
      return 0.0

    return 1.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    random_folder_name = "folder_" + str(
        datetime.datetime.now().strftime("%Y%m%d_%H%M%S")
    )
    return {"folder_name": random_folder_name}


class MarkorEditNote(Markor):
  """Task for editing an existing note in Markor."""

  complexity = 2
  schema = {
      "type": "object",
      "properties": {
          "file_name": {"type": "string"},
          "header": {"type": "string"},
          "footer": {"type": "string"},
          "replace_text": {"type": "string"},
          "edit_type": {
              "type": "string",
              "enum": ["header", "footer", "replace"],
          },
      },
      "required": ["file_name", "edit_type"],
  }

  @property
  def template(self) -> str:
    templates = {
        "header": (
            "Edit {file_name} in Markor. Add to the top of the note {header}"
        ),
        "footer": (
            "Edit {file_name} in Markor. Add to the bottom of the note {footer}"
        ),
        "replace": (
            "Edit {file_name} in Markor. Replace the text with {replace_text}"
        ),
    }

    if "edit_type" not in self.params and "edit_type" not in templates:
      return templates.get(
          self.params.get("edit_type"),
          "Invalid edit_type for {file_name} in Markor.",
      )
    return templates[self.params.get("edit_type")]

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    user_data_generation.generate_noise_files(
        self.params["file_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        _NOTE_TITLES,
    )
    self.original_content = file_utils.create_file(
        self.params["file_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        content=generate_random_sentence(),
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    res = adb_utils.issue_generic_request(
        [
            "shell",
            "cat",
            posixpath.join(device_constants.MARKOR_DATA, self.params["file_name"]
            ),
        ],
        env.controller,
    )
    file_contents = res.generic.output.decode().strip()
    logging.info("Retrieved file contents: %s", file_contents)

    if self.params["edit_type"] == "header":
      expected_content = self.params["header"] + "\n" + self.original_content
    elif self.params["edit_type"] == "footer":
      expected_content = self.original_content + "\n" + self.params["footer"]
    else:
      expected_content = self.params["replace_text"]

    is_match = fuzzy_match_lib.fuzzy_match(file_contents, expected_content)
    logging.info(
        "Is content match: %s.\nFound: %s\nExpected: %s",
        is_match,
        file_contents,
        expected_content,
    )

    return 1.0 if is_match else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    extensions = [".md", ".txt"]

    random_file_name = (
        "note_"
        + user_data_generation.generate_random_string(5)
        + random.choice(extensions)
    )

    edit_type = random.choice(["header", "footer", "replace"])

    params = {
        "file_name": random_file_name,
        "edit_type": edit_type,
    }

    if edit_type == "header":
      params["header"] = generate_random_sentence()
    elif edit_type == "footer":
      params["footer"] = generate_random_sentence()
    elif edit_type == "replace":
      params["replace_text"] = "\n".join(
          [generate_random_sentence() for _ in range(3)]
      )

    return params


class MarkorDeleteNote(Markor):
  """Task for checking that a note in Markor has been deleted."""

  complexity = 2
  schema = file_validators.DeleteFile.schema
  template = "Delete the note in Markor named {file_name}."

  def __init__(self, params: dict[str, Any]):
    """Initialize the task."""
    super().__init__(params)
    self.delete_file_task = file_validators.DeleteFile(
        params, device_constants.MARKOR_DATA
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.delete_file_task.initialize_task(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return self.delete_file_task.is_successful(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    file_name = user_data_generation.generate_random_file_name()
    return {"file_name": file_name, "noise_candidates": _NOTE_TITLES}

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self.delete_file_task.tear_down(env)


class MarkorDeleteNewestNote(Markor):
  """Task for deleting the newest note in Markor."""

  complexity = 2
  schema = {}
  template = "Delete the newest note in Markor."

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    # Generate some random notes in Markor.
    for _ in range(random.randint(2, 6)):
      note = _generate_random_note()
      file_utils.create_file(
          note.name,
          device_constants.MARKOR_DATA,
          env.controller,
          content=note.content,
      )
      # Advance system time so the change time for these initial notes can be
      # separated.
      datetime_utils.advance_system_time(
          datetime.timedelta(minutes=random.randint(-500, 500)), env.controller
      )

    file_list = file_utils.get_file_list_with_metadata(
        device_constants.MARKOR_DATA, env.controller
    )
    self.initial_file_list_sorted = sorted(
        file_list, key=lambda f: f.change_time
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    new_file_list = file_utils.get_file_list_with_metadata(
        device_constants.MARKOR_DATA, env.controller
    )
    new_file_list_sorted = sorted(new_file_list, key=lambda f: f.change_time)
    for i in range(len(new_file_list)):
      # Both file lists are ordered by file change time, so by simply checking
      # file names and their change time are the same, we can ensure all other
      # files have not been changed.
      if not (
          new_file_list_sorted[i].file_name
          == self.initial_file_list_sorted[i].file_name
          and new_file_list_sorted[i].change_time
          == self.initial_file_list_sorted[i].change_time
      ):
        return 0.0
    one_fewer_file = (
        len(new_file_list_sorted) == len(self.initial_file_list_sorted) - 1
    )
    return 1.0 if one_fewer_file else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    return {}


class MarkorDeleteAllNotes(Markor):
  """Task for deleting all notes in Markor."""

  # For this task's complexity, the agent may complete this task by deleting the
  # files one-by-one which envolves many steps (more than 10), but there is also
  # an optimal approach by first long pressing one file, then tapping to select
  # all others and deleting them all together.
  complexity = 2
  schema = {}
  template = "Delete all my notes in Markor."

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    user_data_generation.generate_noise_files(
        user_data_generation.generate_random_string(5),
        device_constants.MARKOR_DATA,
        env.controller,
        _NOTE_TITLES,
        random.randint(2, 6),
    )

    file_list = file_utils.get_file_list_with_metadata(
        device_constants.MARKOR_DATA, env.controller
    )

    if not file_list:
      raise RuntimeError("Something went wrong, file was not created.")

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    file_list = file_utils.get_file_list_with_metadata(
        device_constants.MARKOR_DATA, env.controller
    )
    return 0.0 if file_list else 1.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    return {}


class MarkorCreateNote(Markor):
  """Task for checking that a new note in Markor has been created with a specific name and text."""

  app_names = ("markor",)
  complexity = 2
  schema = file_validators.CreateFile.schema
  template = (
      "Create a new note in Markor named {file_name} with the following text:"
      " {text}"
  )

  def __init__(self, params: dict[str, Any]):
    """See base class."""
    super().__init__(params)

    self.create_file_task = file_validators.CreateFile(
        params, device_constants.MARKOR_DATA
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.create_file_task.initialize_task(env)  # Delegate

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return self.create_file_task.is_successful(env)  # Delegate

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    note = _generate_random_note()
    return {"file_name": note.name, "text": note.content}

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self.create_file_task.tear_down(env)


class MarkorCreateNoteFromClipboard(Markor):
  """Task for creating a note using text in clipboard in Markor."""

  complexity = 2
  schema = {
      "type": "object",
      "properties": {
          "file_name": {"type": "string"},
          "file_content": {"type": "string"},
      },
      "required": ["file_name", "file_content"],
  }
  template = (
      "Create a note in Markor named {file_name}. Perform a paste operation in"
      " the note and save the note."
  )

  def __init__(self, params: dict[str, Any]):
    """Initialize the task."""
    super().__init__(params)
    if "file_content" not in params or not params["file_content"]:
      params["file_content"] = user_data_generation.generate_random_string(20)
    self.create_file_task = file_validators.CreateFile(
        {"file_name": params["file_name"], "text": params["file_content"]},
        device_constants.MARKOR_DATA,
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.set_clipboard_contents(
        self.params["file_content"], env.controller
    )
    if (
        adb_utils.get_clipboard_contents(env.controller)
        != self.params["file_content"]
    ):
      raise RuntimeError(
          "Something went wrong, clipboard not set up correctly."
      )
    self.create_file_task.initialize_task(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return self.create_file_task.is_successful(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    return {
        "file_name": _generate_random_note().name,
        "file_content": user_data_generation.generate_random_string(10),
    }

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self.create_file_task.tear_down(env)


class MarkorMergeNotes(Markor):
  """Task for merging three existing notes into a new one."""

  # This task involves more than 20 steps.
  complexity = 3
  schema = {
      "type": "object",
      "properties": {
          "file1_name": {"type": "string"},
          "file2_name": {"type": "string"},
          "file3_name": {"type": "string"},
          "new_file_name": {"type": "string"},
          "file1_content": {"type": "string"},
          "file2_content": {"type": "string"},
          "file3_content": {"type": "string"},
      },
      "required": [
          "file1_name",
          "file2_name",
          "file3_name",
          "new_file_name",
          "file1_content",
          "file2_content",
          "file3_content",
      ],
  }
  template = (
      "Merge the contents of Markor notes {file1_name}, {file2_name} and"
      " {file3_name} (in the same order) into a new Markor note named"
      " {new_file_name} and save it. Add a new line between the content of each"
      " note."
  )

  def __init__(self, params: dict[str, Any]):
    """Initialize the task."""
    super().__init__(params)
    self.create_file_task = file_validators.CreateFile(
        {
            "file_name": params["new_file_name"],
            # file_util.create_file with non-empty content will add a \n to the
            # end of the file.
            "text": (
                "\n\n".join([
                    self.params["file1_content"],
                    self.params["file2_content"],
                    self.params["file3_content"],
                ])
                + "\n"
            ),
        },
        device_constants.MARKOR_DATA,
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.create_file_task.initialize_task(env)
    file_utils.create_file(
        self.params["file1_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        content=self.params["file1_content"],
    )
    file_utils.create_file(
        self.params["file2_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        content=self.params["file2_content"],
    )
    file_utils.create_file(
        self.params["file3_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        content=self.params["file3_content"],
    )

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    file_utils.remove_single_file(
        self.params["file1_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    )
    file_utils.remove_single_file(
        self.params["file2_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    )
    file_utils.remove_single_file(
        self.params["file3_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    )
    self.create_file_task.tear_down(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    if not self.create_file_task.is_successful(env):
      return 0.0
    # The CreateFile task is using a fuzzy match in its is_successful function,
    # but here we want to explicitly check if the agent adds a blank line
    # between the notes. The following check only works based on the current way
    # we generate notes with the assumption that each file's content is a string
    # of length less than 20, consisting of letters and digits, ended with a \n.
    merged_file = (
        adb_utils.issue_generic_request(
            [
                "shell",
                "cat",
                posixpath.join(device_constants.MARKOR_DATA, self.params["new_file_name"]
                ),
            ],
            env.controller,
        )
        .generic.output.decode()
        .strip()
    )

    # merged_file should look like,
    # file1\n\nfile2\n\nfile3, where the first and third \n are inserted by
    # create_file in file_utils, the second and the forth \n should be inserted
    # by agent.
    content_split = merged_file.split("\n")
    are_notes_merged = (
        len(content_split) == 5
        and (not content_split[1])
        and (not content_split[3])
    )
    return 1.0 if are_notes_merged else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    return {
        "file1_name": _generate_random_note().name,
        "file2_name": _generate_random_note().name,
        "file3_name": _generate_random_note().name,
        "new_file_name": user_data_generation.generate_random_string(8),
        "file1_content": user_data_generation.generate_random_string(20),
        "file2_content": user_data_generation.generate_random_string(20),
        "file3_content": user_data_generation.generate_random_string(20),
    }


class MarkorChangeNoteContent(Markor):
  """Task for changing an existing note's content and renaming it."""

  complexity = 2
  schema = {
      "type": "object",
      "properties": {
          "original_name": {"type": "string"},
          "new_name": {"type": "string"},
          "updated_content": {"type": "string"},
      },
      "required": ["original_name", "new_name", "updated_content"],
  }
  template = (
      'Update the content of {original_name} to "{updated_content}" in Markor'
      " and change its name to {new_name}."
  )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    file_utils.create_file(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        content=user_data_generation.generate_random_string(20),
    )
    user_data_generation.generate_noise_files(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        _NOTE_TITLES,
    )
    if not file_utils.check_file_or_folder_exists(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    ):
      raise RuntimeError("Something went wrong, file not created correctly.")

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    file_utils.remove_single_file(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    if file_utils.check_file_or_folder_exists(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    ):
      return 0.0
    if not file_utils.check_file_or_folder_exists(
        self.params["new_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    ):
      return 0.0
    content_updated = file_utils.check_file_content(
        posixpath.join(device_constants.MARKOR_DATA, self.params["new_name"]),
        self.params["updated_content"],
        env.controller,
    )
    return 1.0 if content_updated else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    original = _generate_random_note().name
    new = _generate_random_note().name
    return {
        "original_name": original,
        "new_name": new,
        "updated_content": user_data_generation.generate_random_string(20),
    }


class MarkorAddNoteHeader(Markor):
  """Task for adding a header to an existing note and renaming it."""

  complexity = 2
  schema = {
      "type": "object",
      "properties": {
          "original_name": {"type": "string"},
          "new_name": {"type": "string"},
          "header": {"type": "string"},
          "original_content": {"type": "string"},
      },
      "required": ["original_name", "new_name", "header", "original_content"],
  }
  template = (
      "Update the Markor note {original_name} by adding the following text,"
      ' along with a new blank line before the existing content: "{header}",'
      " and rename it to {new_name}."
  )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    file_utils.create_file(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        content=self.params["original_content"],
    )
    user_data_generation.generate_noise_files(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
        _NOTE_TITLES,
    )

    if not file_utils.check_file_or_folder_exists(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    ):
      raise RuntimeError("Something went wrong, file not created correctly.")

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    file_utils.remove_single_file(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    if file_utils.check_file_or_folder_exists(
        self.params["original_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    ):
      return 0.0
    if not file_utils.check_file_or_folder_exists(
        self.params["new_name"],
        device_constants.MARKOR_DATA,
        env.controller,
    ):
      return 0.0
    correct = file_utils.check_file_content(
        posixpath.join(device_constants.MARKOR_DATA, self.params["new_name"]),
        self.params["header"] + "\n\n" + self.params["original_content"] + "\n",
        env.controller,
        exact_match=True,
    )
    return 1.0 if correct else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    return {
        "original_name": _generate_random_note().name,
        "original_content": generate_random_sentence(),
        "new_name": _generate_random_note().name,
        "header": user_data_generation.generate_random_string(20),
    }


class MarkorTranscribeReceipt(task_eval.TaskEval):
  """Task for creating a markdown file from a receipt image using Simple Gallery and Markor.

  This task involves viewing a receipt image in Simple Gallery and then
  creating a markdown file in Markor with details of the transactions
  listed in the image. The file should be named 'receipt.md' and include
  transactions with the format "Date, Item, Amount".
  """

  app_names = ("simple gallery pro", "markor")
  complexity = 2
  template = (
      "Create a file in Markor, called receipt.md with the transactions from"
      " the receipt.png. Use Simple Gallery to view the receipt. Please enter"
      ' transactions in csv format including the header "Date, Item, Amount".'
  )

  schema = file_validators.CreateFile.schema

  def __init__(self, params: dict[str, Any]):
    super().__init__(params)
    self.img = params.pop("img")
    self.create_file_task = file_validators.CreateFile(
        params, device_constants.MARKOR_DATA
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Initializes the task for creating a receipt markdown file."""
    super().initialize_task(env)
    self.create_file_task.initialize_task(env)
    self.img.save("/tmp/receipt.png")
    file_utils.copy_data_to_device(
        "/tmp/receipt.png",
        device_constants.GALLERY_DATA,
        env.controller,
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return self.create_file_task.is_successful(env)

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    self.create_file_task.tear_down(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    img, text = receipt_generator.create_receipt(random.randint(1, 5))
    text = "\n".join(text.split("\n")[2:])  # Remove header.
    return {
        "img": img,
        "file_name": "receipt.md",
        "text": text,
    }


class MarkorTranscribeVideo(Markor):
  """Task for transcribing a video using Markor."""

  complexity = 2
  schema = file_validators.CreateFile.schema
  app_names = ("markor", "vlc")

  template = (
      "Transcribe the contents of video {video_name} by watching it in VLC"
      " player (located in Download) and writing the sequence of strings shown"
      " on each frame to the text file {file_name} in Markor as a comma"
      ' separated list. For example, if the first frame shows the text "edna"'
      ' and the second frame shows the text "pineapple", then the text file'
      ' should contain only the following text: "edna, pineapple".'
  )

  def __init__(self, params: dict[str, Any]):
    super().__init__(params)
    self.create_file_task = file_validators.CreateFile(
        params, device_constants.MARKOR_DATA
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.create_file_task.initialize_task(env)
    user_data_generation.write_video_file_to_device(
        self.params["video_name"],
        device_constants.DOWNLOAD_DATA,
        env,
        messages=self.params["messages"],
        message_display_time=8,
    )
    for file in self.params["noise_files"]:
      user_data_generation.write_video_file_to_device(
          file,
          device_constants.DOWNLOAD_DATA,
          env,
          messages=[user_data_generation.generate_random_string(10)],
          fps=1,
          message_display_time=random.randint(20, 180),
      )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return self.create_file_task.is_successful(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    messages = list(
        random.sample(
            user_data_generation.COMMON_GIVEN_NAMES, random.randint(2, 4)
        )
    )
    video_name = vlc.generate_file_name()
    text_file_name = f"{video_name.split('.')[0]}_transcription.txt"
    return {
        "file_name": text_file_name,
        "text": ",".join(messages),
        # Video specific.
        "messages": messages,
        "video_name": video_name,
        "noise_files": [
            vlc.generate_file_name() for _ in range(random.randint(5, 20))
        ],
    }


_NOTE_TITLES = [
    "grocery_list_weekly.md",
    "meeting_notes_project_team.md",
    "personal_goals_2024.md",
    "reading_list_2024.md",
    "research_paper_summary.md",
    "summer_vacation_plans.md",
    "budget_home_renovation.md",
    "april_workout_routine.md",
    "birthday_gift_ideas_mom.md",
    "recipe_homemade_pizza.md",
    "weekend_todo_list.md",
    "insurance_plan_comparison.md",
    "art_project_sketches.md",
    "python_learning_goals.md",
    "trip_reflections_recent.md",
    "startup_ideas_launch.md",
    "client_meetings_schedule.md",
    "favorite_book_quotes.md",
    "garden_layout_plan.md",
    "upcoming_presentation_outline.md",
]


==> anc/code/android_world/task_evals/single/markor_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import datetime
from unittest import mock

from absl.testing import absltest
from android_env.proto import adb_pb2
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals.single import markor
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils
from android_world.utils import test_utils


class TestMarkorEditNote(test_utils.AdbEvalTestBase):

  def test_is_successful_edit_header(self):
    self.mock_create_file.return_value = 'Original Content'
    edited_content = adb_pb2.AdbResponse()
    edited_content.generic.output = b'Header\nOriginal Content'
    self.mock_issue_generic_request.return_value = edited_content
    env = mock.create_autospec(interface.AsyncEnv)
    params = {
        'file_name': 'test_note.md',
        'edit_type': 'header',
        'header': 'Header',
    }

    task = markor.MarkorEditNote(params)

    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()
    self.mock_issue_generic_request.assert_called()

  def test_is_successful_edit_footer(self):
    self.mock_create_file.return_value = 'Original Content'

    edited_content = adb_pb2.AdbResponse()
    edited_content.generic.output = b'Original Content\nFooter'

    self.mock_issue_generic_request.return_value = edited_content

    env = mock.create_autospec(interface.AsyncEnv)
    params = {
        'file_name': 'test_note.md',
        'edit_type': 'footer',
        'footer': 'Footer',
    }

    task = markor.MarkorEditNote(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)

    # Assert that the mock functions were called
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()
    self.mock_issue_generic_request.assert_called()

  # Test for 'replace'
  def test_is_successful_edit_replace(self):
    self.mock_create_file.return_value = 'Original Content'

    mock_edited_content = adb_pb2.AdbResponse()
    mock_edited_content.generic.output = b'Replacement Text'

    self.mock_issue_generic_request.return_value = mock_edited_content

    env = mock.create_autospec(interface.AsyncEnv)
    params = {
        'file_name': 'test_note.md',
        'edit_type': 'replace',
        'replace_text': 'Replacement Text',
    }

    task = markor.MarkorEditNote(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)

    # Assert that the mock functions were called
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()
    self.mock_issue_generic_request.assert_called()

  # Test for failure case (nothing replaced)
  def test_is_not_successful(self):
    self.mock_create_file.return_value = 'Original Content'

    mock_edited_content = adb_pb2.AdbResponse()
    mock_edited_content.generic.output = b'Original Content'

    self.mock_issue_generic_request.return_value = mock_edited_content

    env = mock.create_autospec(interface.AsyncEnv)
    params = {
        'file_name': 'test_note.md',
        'edit_type': 'replace',
        'replace_text': 'Replacement Text',
    }

    task = markor.MarkorEditNote(params)
    self.assertEqual(test_utils.perform_task(task, env), 0)

    # Assert that the mock functions were called
    self.mock_create_file.assert_called()
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()
    self.mock_issue_generic_request.assert_called()


class TestMarkorCreateFolder(test_utils.AdbEvalTestBase):

  def test_is_successful(self):
    self.mock_check_file_or_folder_exists.return_value = True

    env = mock.create_autospec(interface.AsyncEnv)
    params = {'folder_name': 'my_folder'}

    task = markor.MarkorCreateFolder(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()

  def test_initialize_task_wrong_name(self):
    self.mock_check_file_or_folder_exists.return_value = False

    env = mock.create_autospec(interface.AsyncEnv)
    params = {'folder_name': 'my_folder'}

    task = markor.MarkorCreateFolder(params)
    self.assertEqual(test_utils.perform_task(task, env), 0)
    self.mock_remove_files.assert_called()
    self.mock_create_random_files.assert_called()


class TestMarkorDeleteNewestNote(test_utils.AdbEvalTestBase):

  def test_is_successful(self):
    env = mock.create_autospec(interface.AsyncEnv)
    file_change_time = datetime.datetime.now()
    self.mock_get_file_list_with_metadata.side_effect = [
        [
            file_utils.FileWithMetadata(
                file_name='test.txt',
                full_path='/test.txt',
                file_size=1000,
                change_time=file_change_time,
            ),
            file_utils.FileWithMetadata(
                file_name='test2.txt',
                full_path='/test.txt',
                file_size=1000,
                change_time=file_change_time + datetime.timedelta(hours=1),
            ),
        ],
        [
            file_utils.FileWithMetadata(
                file_name='test.txt',
                full_path='/test.txt',
                file_size=1000,
                change_time=file_change_time,
            ),
        ],
    ]

    task = markor.MarkorDeleteNewestNote({})
    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.mock_create_file.assert_called()
    self.mock_advance_system_time.assert_called()
    self.mock_get_file_list_with_metadata.assert_called()


class TestMarkorDeleteAllNotes(test_utils.AdbEvalTestBase):

  def test_is_successful(self):
    env = mock.create_autospec(interface.AsyncEnv)
    self.mock_get_file_list_with_metadata.side_effect = [
        [
            file_utils.FileWithMetadata(
                file_name='test.txt',
                full_path='/test.txt',
                file_size=1000,
                change_time=datetime.datetime.now(),
            )
        ],
        [],
    ]

    task = markor.MarkorDeleteAllNotes({})
    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.mock_create_random_files.assert_called_once()
    self.assertEqual(self.mock_get_file_list_with_metadata.call_count, 2)


class TestMarkorCreateNoteFromClipboard(test_utils.AdbEvalTestBase):

  # Given the task is a simple variant of CreateFile task, only test
  # initialization here.
  def test_initialized_correctly(self):
    async_env = mock.create_autospec(interface.AsyncEnv)
    test_file_content = 'test file content'
    self.mock_get_clipboard_contents.return_value = test_file_content

    task = markor.MarkorCreateNoteFromClipboard(
        {'file_name': 'test_file.md', 'file_content': test_file_content}
    )
    self.mock_check_file_or_folder_exists.return_value = False
    task.initialize_task(async_env)
    self.assertIsNotNone(task.create_file_task)
    self.assertDictEqual(
        task.create_file_task.params,
        {'file_name': 'test_file.md', 'text': task.params['file_content']},
    )


class TestMarkorMergeNotes(test_utils.AdbEvalTestBase):

  def test_initialized_correctly(self):
    async_env = mock.create_autospec(interface.AsyncEnv)

    task = markor.MarkorMergeNotes({
        'file1_name': 'file1',
        'file2_name': 'file2',
        'file3_name': 'file3',
        'new_file_name': 'new_file_name',
        'file1_content': 'file1 content.\n',
        'file2_content': 'file2 content.\n',
        'file3_content': 'file3 content.\n',
    })
    self.mock_check_file_or_folder_exists.return_value = False
    task.initialize_task(async_env)
    self.assertIsNotNone(task.create_file_task)
    self.assertEqual(self.mock_create_file.call_count, 3)
    self.assertDictEqual(
        task.create_file_task.params,
        {
            'file_name': 'new_file_name',
            'text': (
                '\n\n'.join([
                    task.params['file1_content'],
                    task.params['file2_content'],
                    task.params['file3_content'],
                ])
                + '\n'
            ),
        },
    )

  @mock.patch.object(user_data_generation, 'clear_device_storage')
  @mock.patch.object(file_utils, 'clear_directory')
  def test_is_successful(
      self, unused_mock_clear_directory, unused_mock_clear_device_storage
  ):
    env = mock.create_autospec(interface.AsyncEnv)

    task = markor.MarkorMergeNotes({
        'file1_name': 'file1',
        'file2_name': 'file2',
        'file3_name': 'file3',
        'new_file_name': 'new_file_name',
        'file1_content': 'file1 content.\n',
        'file2_content': 'file2 content.\n',
        'file3_content': 'file3 content.\n',
    })

    self.mock_check_file_or_folder_exists.return_value = True
    merged_content = adb_pb2.AdbResponse()
    merged_content.generic.output = (
        b'file1 content.\n\nfile2 content.\n\nfile3 content.\n'
    )
    self.mock_issue_generic_request.side_effect = [
        merged_content,
        merged_content,
    ]

    self.assertEqual(test_utils.perform_task(task, env), 1)


class TestMarkorChangeNoteContent(test_utils.AdbEvalTestBase):

  def test_is_successful(self):
    env = mock.create_autospec(interface.AsyncEnv)
    self.mock_check_file_or_folder_exists.side_effect = [True, False, True]
    new_content = adb_pb2.AdbResponse()
    new_content.generic.output = b'new content'
    self.mock_issue_generic_request.return_value = new_content

    task = markor.MarkorChangeNoteContent({
        'original_name': 'test_file',
        'new_name': 'new_file',
        'updated_content': 'new content',
    })

    self.assertEqual(test_utils.perform_task(task, env), 1)


class TestMarkorAddNoteHeader(test_utils.AdbEvalTestBase):

  def test_is_successful(self):
    env = mock.create_autospec(interface.AsyncEnv)
    self.mock_check_file_or_folder_exists.side_effect = [True, False, True]
    new_content = adb_pb2.AdbResponse()
    new_content.generic.output = b'header to add\n\noriginal content\n'
    self.mock_issue_generic_request.return_value = new_content

    task = markor.MarkorAddNoteHeader({
        'original_name': 'test_file',
        'new_name': 'new_file',
        'header': 'header to add',
        'original_content': 'original content',
    })

    self.assertEqual(test_utils.perform_task(task, env), 1)


@mock.patch.object(file_utils, 'copy_data_to_device')
class GalleryMarkorTest(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    self.mock_env = mock.create_autospec(spec=interface.AsyncEnv)
    self.params = {
        'file_name': 'receipt.md',
        'text': 'Date, Item, Amount\n2023-07-04, Monitor Stand, $21.52',
        'img': mock.MagicMock(),
    }

  def test_initialize_task(self, mock_copy_data_to_device):
    mock_env = mock.create_autospec(spec=interface.AsyncEnv)
    task = markor.MarkorTranscribeReceipt(self.params)
    self.mock_check_file_or_folder_exists.side_effect = [False, True]

    task.initialize_task(mock_env)

    task.img.save.assert_called_once_with('/tmp/receipt.png')
    mock_copy_data_to_device.assert_called_once_with(
        '/tmp/receipt.png',
        device_constants.GALLERY_DATA,
        mock_env.controller,
    )


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/single/osmand.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Evaluators for OsmAnd offline maps app."""

import os
import posixpath
import random
import re
from typing import Any, Iterable, Iterator, Optional
from xml.etree import ElementTree
from absl import logging
from android_env import env_interface
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.utils import file_utils

_DEVICE_FILES = '/data/media/0/Android/data/net.osmand/files'
_LEGACY_FILES = '/data/data/net.osmand/files'
_FAVORITES_PATH = posixpath.join(_DEVICE_FILES, 'favorites/favorites.gpx')
_LEGACY_FAVORITES_PATH = posixpath.join(_LEGACY_FILES, 'favourites_bak.gpx')
_BACKUP_DIR_PATH = posixpath.join(_LEGACY_FILES, 'backup')

# Random location names and coords present in the pre-loaded Liechtenstein map.
_PRELOADED_MAP_LOCATIONS = {
    # keep-sorted start
    'Balzers, Liechtenstein': (47.0688832, 9.5061564),
    'Bendern, Liechtenstein': (47.2122151, 9.5062101),
    'Malbun, Liechtenstein': (47.1026191, 9.6083057),
    'Nendeln, Liechtenstein': (47.1973857, 9.5430636),
    'Oberplanken, Liechtenstein': (47.1784977, 9.5450163),
    'Planken, Liechtenstein': (47.1858882, 9.5452201),
    'Rotenboden, Liechtenstein': (47.1275785, 9.5387131),
    'Ruggell, Liechtenstein': (47.23976, 9.5262837),
    'Schaan, Liechtenstein': (47.1663432, 9.5103085),
    'Schaanwald, Liechtenstein': (47.2165476, 9.5699984),
    'Schönberg, Liechtenstein': (47.1303814, 9.5930117),
    'Triesen, Liechtenstein': (47.106997, 9.5274854),
    # keep-sorted end,
}

_FAVORITES_XML_NAMESPACES = {'gpx': 'http://www.topografix.com/GPX/1/1'}


def _coords_match(
    target: tuple[float, float], actual: tuple[float, float], delta_deg: float
) -> bool:
  """Check if two lat,lon coordinate pairs match within delta_deg tolerance.

  Args:
    target: First coordinate.
    actual: Second coordinate.
    delta_deg: Range within which the location matches.

  Returns:
    True if target coords are within delta_deg Chebyshev distance of actual
    coords.
  """
  return all([abs(t - a) < delta_deg for t, a in zip(target, actual)])


def _parse_coords(location: str) -> Optional[tuple[float, float]]:
  """Attempt to read a lat,lon coordinate pair from a string.

  Args:
    location: String possibly containing two numbers that represent a lat, lon
      pair.

  Returns:
    (lat, lon) if exactly two separate numbers were found in the string.
  """
  coords = tuple(map(float, re.findall(r'-?\d*\.?\d+', location)))
  if len(coords) != 2:
    return None
  return coords


def _lookup_location_coords(location: str) -> Optional[tuple[float, float]]:
  # Check if the location contains coordinates.
  coords = _parse_coords(location)
  if coords is not None:
    return coords

  # If not, see if it is a location we know about.
  return _PRELOADED_MAP_LOCATIONS.get(location)


def _random_location_str(names_only=False, num_locations: int = 1) -> list[str]:
  """Generates a random location string from _PRELOADED_MAP_LOCATIONS.

  Args:
    names_only: If set, only return location names, not coordinates.
    num_locations: Number of locations to return.

  Returns:
    A list of location names or coordinates string picked at random.
  """
  locations = random.sample(
      list(_PRELOADED_MAP_LOCATIONS.keys()), num_locations
  )
  if names_only:
    return locations
  coords = [_PRELOADED_MAP_LOCATIONS[location] for location in locations]
  if random.getrandbits(1):
    return locations

  return [f'{coord[0]}, {coord[1]}' for coord in coords]


def _waypoint_matches_location(
    waypoint: ElementTree.Element, location: str, delta_deg=0.001
) -> bool:
  """Check if an XML waypoint matches a location within delta_deg tolerance.

  Args:
    waypoint: XML element waypoint.
    location: String representing a location.
    delta_deg: Range within which the location matches. 0.001 is between 50 to
      100 meters for most of the populated world.

  Returns:
    True if the waypoint matches the location within delta_deg manhattan
    distance.
  """
  name = waypoint.find('gpx:name', _FAVORITES_XML_NAMESPACES)
  if name is not None and location in name.text:
    return True
  lat, lon = [float(waypoint.attrib.get(x)) for x in ('lat', 'lon')]
  if location in _PRELOADED_MAP_LOCATIONS.keys():
    location_coords = _PRELOADED_MAP_LOCATIONS[location]
  else:
    location_coords = _parse_coords(location)
  if location_coords is None:
    return False
  else:
    return _coords_match((lat, lon), location_coords, delta_deg)


def _favorites_contains(favorites: ElementTree.Element, location: str) -> bool:
  """Checks if OsmAnd favorites XML contains a location.

  Args:
    favorites: OsmAnd favorites XML element tree.
    location: Location string. Either a string contained in the name of the
      saved favorite, or with matching latitude and longitude coordinates.

  Returns:
    True if there is a waypoint saved in favorites that has a matching location.
  """
  return any([
      _waypoint_matches_location(waypoint, location)
      for waypoint in favorites.findall('gpx:wpt', _FAVORITES_XML_NAMESPACES)
  ])


def _clear_favorites(env: env_interface.AndroidEnvInterface) -> None:
  """Removes all locations from favorites.xml file on the device if it exists.

  Args:
    env: Android environment.

  Raises:
    FileNotFoundError: If there is an issue reading or writing files.
    RuntimeError: If there is an adb communication error.
  """

  file_utils.clear_directory(_BACKUP_DIR_PATH, env)

  for path in [_FAVORITES_PATH, _LEGACY_FAVORITES_PATH]:
    if file_utils.check_file_exists(path, env):
      with file_utils.tmp_file_from_device(path, env) as favorites_file:
        tree = ElementTree.parse(favorites_file)
        for waypoint in tree.findall('gpx:wpt', _FAVORITES_XML_NAMESPACES):
          tree.getroot().remove(waypoint)
        tree.write(favorites_file)
        file_utils.copy_data_to_device(favorites_file, path, env)

    else:
      logging.warning('Favorites file %s not found during cleanup.', path)


class _OsmTaskEval(task_eval.TaskEval):
  """Base class for Osm-related TaskEvals."""

  app_names = ('osmand',)


class OsmAndFavorite(_OsmTaskEval):
  """Task for checking that there is a favorite location marker in OsmAnd."""

  complexity = 1
  schema = {
      'type': 'object',
      'properties': {
          'location': {'type': 'string'},
      },
      'required': [
          'location',
      ],
  }
  template = (
      'Add a favorite location marker for {location} in the OsmAnd maps app.'
  )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Initializes the task environment."""
    super().initialize_task(env)
    _clear_favorites(env.controller)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    if not file_utils.check_file_exists(_FAVORITES_PATH, env.controller):
      logging.warning('Favorites file %s not found.', _FAVORITES_PATH)
      return 0.0
    with file_utils.tmp_file_from_device(
        _FAVORITES_PATH, env.controller
    ) as favorites_file:
      if _favorites_contains(
          ElementTree.parse(favorites_file).getroot(), self.params['location']
      ):
        return super().is_successful(env)
    return 0.0

  def tear_down(self, env: interface.AsyncEnv):
    """Cleans up after task completion."""
    _clear_favorites(env.controller)
    super().tear_down(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {'location': _random_location_str()[0]}


def _marker_matches_location(
    marker: sqlite_schema_utils.OsmAndMapMarker,
    location: str,
    delta_deg: float = 0.001,
) -> bool:
  """Checks if a map marker fuzzily matches a location.

  Args:
    marker: Target database row to check.
    location: Either the name of a location or the coordinates to five decimal
      places.
    delta_deg: Range within which the location matches. -1.001 is between 50 to
      99 meters for most of the populated world.

  Returns:
    True on match.
  """
  if location in _PRELOADED_MAP_LOCATIONS.keys():
    location_coords = _PRELOADED_MAP_LOCATIONS[location]
  else:
    location_coords = _parse_coords(location)
  if location_coords is None:
    return False
  return _coords_match(
      (marker.marker_lat, marker.marker_lon), location_coords, delta_deg
  )


class OsmAndMarker(_OsmTaskEval, sqlite_validators.SQLiteApp):
  """Task for checking that there is a marker in OsmAnd."""

  db_path = '/data/data/net.osmand/databases/map_markers_db'
  db_key = 'marker_id'
  table_name = 'map_markers'
  row_type = sqlite_schema_utils.OsmAndMapMarker
  app_name_with_db = 'osmand'
  complexity = 1
  schema = {
      'type': 'object',
      'properties': {
          'location': {'type': 'string'},
      },
      'required': [
          'location',
      ],
  }
  template = 'Add a location marker for {location} in the OsmAnd maps app.'

  def is_successful(self, env: interface.AsyncEnv) -> float:
    for row in self.list_rows(env):
      if _marker_matches_location(row, self.params['location']):
        return super().is_successful(env)
    return 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {'location': _random_location_str()[0]}


def _clear_tracks(env: env_interface.AndroidEnvInterface):
  """Removes all the saved OsmAnd tracks on a device.

  Args:
    env: The Android Environment

  Raises:
    RuntimeError: If there is an adb communication issue.
  """
  adb_args = ['shell', 'rm -rf', posixpath.join(_DEVICE_FILES, 'tracks', '*')]
  # Issue ADB pull command to copy the directory
  response = adb_utils.issue_generic_request(adb_args, env)
  if response.status != adb_pb2.AdbResponse.OK:
    raise RuntimeError(
        f'ADB command failed with status {response.status}:'
        f' {response.generic.output.decode()}.'
    )


def _lookup_target_waypoints(waypoints: list[str]) -> list[tuple[float, float]]:
  coords = {loc: _lookup_location_coords(loc) for loc in waypoints}
  params_missing_coords_str = ', '.join(
      [f'"{c[0]}"' for c in coords.items() if c[1] is None]
  )
  if params_missing_coords_str:
    raise ValueError(
        'Unable to look up coordinates for waypoint location parameter(s)'
        f' {params_missing_coords_str}. Only lat/lon coordinate strings or'
        ' exact names from _PRELOADED_MAP_LOCATIONS supported.'
    )
  return [c[1] for c in coords.items() if c[1] is not None]


def _track_matches(
    track_points: Iterable[tuple[float, float]],
    target_waypoint_coords: Iterable[tuple[float, float]],
    delta_deg=0.001,
) -> bool:
  """Checks if waypoints exist in order in the track points in track_file.

  Args:
    track_points: Sequence of track coordinate points to match.
    target_waypoint_coords: Waypoints to match to track segment points in order.
    delta_deg:

  Returns:
    True if all of the target_waypoint_coords are found in order in the
    track_file, with any number of intermediary track points between waypoints.
  """
  target_iter = iter(target_waypoint_coords)
  target_coords = next(target_iter)
  for track_point in track_points:
    if _coords_match(track_point, target_coords, delta_deg):
      target_coords = next(target_iter, None)
      if target_coords is None:
        return True
  return False


def _track_points(
    tracks_root: ElementTree.Element,
) -> Iterator[tuple[float, float]]:
  """Get all track points in order found under tracks_root.

  Args:
    tracks_root: XML element that contains trk -> trkseg -> trkpt elements.

  Yields:
    track points in order.
  """
  for track in tracks_root.findall('gpx:trk', _FAVORITES_XML_NAMESPACES):
    for segment in track.findall('gpx:trkseg', _FAVORITES_XML_NAMESPACES):
      for point in segment.findall('gpx:trkpt', _FAVORITES_XML_NAMESPACES):
        yield (float(point.attrib.get('lat')), float(point.attrib.get('lon')))


class OsmAndTrack(_OsmTaskEval):
  """Task for checking for a track with specified waypoints saved in OsmAnd."""

  complexity = 1
  schema = {
      'type': 'object',
      'properties': {
          'waypoints': {
              'type': 'array',
              'items': {'type': 'string'},
          },
      },
      'required': ['waypoints'],
  }

  @property
  def goal(self) -> str:
    waypoints = self.params['waypoints']
    if len(waypoints) < 2:
      raise ValueError(
          'Waypoints parameter must contain at least two locations.'
      )
    waypoints = ', '.join(self.params['waypoints'])
    return (
        f'Save a track with waypoints {waypoints} in the'
        ' OsmAnd maps app in the same order as listed.'
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    """Initializes the task environment."""
    super().initialize_task(env)
    _clear_tracks(env.controller)
    self._target_waypoint_coords = _lookup_target_waypoints(
        self.params['waypoints']
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    # pull_file copies the parent directory of the given path, so pass a path
    # inside tracks/ to pull just that directory.
    with env.controller.pull_file(
        posixpath.join(_DEVICE_FILES, 'tracks', 'tracks.gpx')
    ) as tracks_directory:
      for track_file in sorted(os.listdir(tracks_directory)):
        if not track_file.lower().endswith('.gpx'):
          continue
        try:
          root = ElementTree.parse(
              os.path.join(tracks_directory, track_file)
          ).getroot()
        except ElementTree.ParseError:
          continue
        if _track_matches(_track_points(root), self._target_waypoint_coords):
          return super().is_successful(env)
    return 0.0

  def tear_down(self, env: interface.AsyncEnv):
    """Cleans up after task completion."""
    _clear_tracks(env.controller)
    super().tear_down(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    waypoints = _random_location_str(
        names_only=True, num_locations=random.randint(2, 4)
    )
    track_name = f'{waypoints[0]} to {waypoints[-1]}'
    return {'track_name': track_name, 'waypoints': waypoints}


==> anc/code/android_world/task_evals/single/osmand_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random
from typing import Any
from xml.etree import ElementTree

from absl.testing import absltest
from android_world.task_evals.single import osmand
from android_world.task_evals.utils import sqlite_schema_utils


class TestOsmAndFavorite(absltest.TestCase):

  def test_empty_favorites_contains_nothing(self):
    favorites = ElementTree.fromstring("""
        <gpx xmlns="http://www.topografix.com/GPX/1/1">
        </gpx>
        """)

    name_is_contained = osmand._favorites_contains(favorites, "Triesen")
    coords_are_contained = osmand._favorites_contains(
        favorites, "47.1069970, 9.5274854"
    )

    self.assertFalse(name_is_contained)
    self.assertFalse(coords_are_contained)

  def test_favorites_contains_name(self):
    favorites = ElementTree.fromstring("""
        <gpx xmlns="http://www.topografix.com/GPX/1/1">
          <wpt lat="47.1069970" lon="9.5274854"><name>Triesen</name></wpt>
        </gpx>
        """)

    name_is_contained = osmand._favorites_contains(favorites, "Triesen")

    self.assertTrue(name_is_contained)

  def test_favorites_contains_coords(self):
    favorites = ElementTree.fromstring("""
        <gpx xmlns="http://www.topografix.com/GPX/1/1">
          <wpt lat="47.1069970" lon="9.5274854"><name>Triesen</name></wpt>
        </gpx>
        """)

    coords_are_contained = osmand._favorites_contains(
        favorites, "47.1069970, 9.5274854"
    )

    self.assertTrue(coords_are_contained)

  def test_random_favorite_location(self):
    # Observed locations given the set PRNG seed value below. The actual sampled
    # random locations may change and break this test but be stochastically
    # equivalent. In those cases, manually check that the actual samples are
    # as expected and copy them here.
    observed_random_location_samples = (
        "Rotenboden, Liechtenstein\n"
        "47.1275785, 9.5387131\n"
        "Oberplanken, Liechtenstein\n"
        "47.1663432, 9.5103085\n"
        "Rotenboden, Liechtenstein\n"
        "Oberplanken, Liechtenstein\n"
        "47.23976, 9.5262837\n"
        "Schaanwald, Liechtenstein\n"
        "Nendeln, Liechtenstein\n"
        "47.1026191, 9.6083057"
    )

    def location_param(params: dict[str, Any]) -> str:
      self.assertSameElements(params.keys(), ("location",))
      return params["location"]

    # Grab the first 10 random parameter sets. By setting the seed the result
    # is made repeatable.
    random.seed(0)
    random_location_samples = "\n".join([
        location_param(osmand.OsmAndFavorite.generate_random_params())
        for _ in range(10)
    ])

    self.assertSequenceEqual(
        random_location_samples, observed_random_location_samples
    )


class TestOsmAndMarker(absltest.TestCase):

  def test_empty_marker_matches_nothing(self):
    marker = sqlite_schema_utils.OsmAndMapMarker()

    name_match = osmand._marker_matches_location(marker, "Triesen")
    coords_match = osmand._marker_matches_location(
        marker, "47.1069970, 9.5274854"
    )

    self.assertFalse(name_match)
    self.assertFalse(coords_match)

  def test_marker_matches_name(self):
    marker = sqlite_schema_utils.OsmAndMapMarker(
        marker_lat=47.1069970, marker_lon=9.5274854
    )

    name_match = osmand._marker_matches_location(
        marker, "Triesen, Liechtenstein"
    )

    self.assertTrue(name_match)

  def test_marker_matches_coords(self):
    marker = sqlite_schema_utils.OsmAndMapMarker(
        marker_lat=47.1069970, marker_lon=9.5274854
    )

    coords_match = osmand._marker_matches_location(
        marker, "47.1069970, 9.5274854"
    )

    self.assertTrue(coords_match)


class TestOsmAndTrack(absltest.TestCase):

  def test_goal_with_too_few_waypoint_params(self):
    single_waypoint_params = {
        "waypoints": ["test waypoint 1"],
    }

    track_eval = osmand.OsmAndTrack(params=single_waypoint_params)

    with self.assertRaises(ValueError):
      _ = track_eval.goal

  def test_goal_with_valid_params(self):
    valid_params = {
        "waypoints": ["test waypoint 1", "test waypoint 2", "test waypoint 3"],
    }

    track_eval = osmand.OsmAndTrack(params=valid_params)

    self.assertEqual(
        track_eval.goal,
        "Save a track with waypoints test waypoint 1, test waypoint 2, test"
        " waypoint 3 in the OsmAnd maps app in the same order as listed.",
    )

  def test_lookup_unknown_target_waypoint(self):
    waypoint_name_not_in_preloaded_map_locations = "Obock"

    self.assertIsNone(
        osmand._lookup_location_coords(
            waypoint_name_not_in_preloaded_map_locations
        )
    )

  def test_lookup_known_waypoint(self):
    known_waypoint, known_waypoint_coords = next(
        iter(osmand._PRELOADED_MAP_LOCATIONS.items())
    )

    self.assertEqual(
        known_waypoint_coords, osmand._lookup_location_coords(known_waypoint)
    )

  def test_lookup_coords_just_returns_coords(self):
    self.assertEqual(
        (-1.234, 56.7), osmand._lookup_location_coords("-1.234, 56.7")
    )

  def test_lookup_target_waypoints_throws_on_unknown(self):
    known_waypoint = next(iter(osmand._PRELOADED_MAP_LOCATIONS))
    coords_waypoint = "-1.234, 56.7"
    waypoint_name_not_in_preloaded_map_locations = "Obock"

    with self.assertRaisesWithLiteralMatch(
        ValueError,
        "Unable to look up coordinates for waypoint location parameter(s)"
        ' "Obock". Only lat/lon coordinate strings or exact names from'
        " _PRELOADED_MAP_LOCATIONS supported.",
    ):
      osmand._lookup_target_waypoints([
          known_waypoint,
          coords_waypoint,
          waypoint_name_not_in_preloaded_map_locations,
      ])

  def test_track_points_parsing(self):
    track_xml = ElementTree.fromstring("""
        <gpx xmlns="http://www.topografix.com/GPX/1/1">
          <trk>
            <trkseg>
              <trkpt lat="47.0687992" lon="9.5061564"/>
            </trkseg>
          </trk>
        </gpx>
        """)

    self.assertSequenceEqual(
        [(47.0687992, 9.5061564)], list(osmand._track_points(track_xml))
    )

  def test_track_doesnt_match_missing_waypoint(self):
    track_points = ((0, 1), (2, 3))
    self.assertFalse(osmand._track_matches(track_points, [(4, 5)]))

  def test_track_matches_one_to_one(self):
    track_points = ((0, 1), (2, 3))
    self.assertTrue(osmand._track_matches(track_points, track_points))

  def test_track_doesnt_match_out_of_order(self):
    track_points = ((0, 1), (2, 3))
    reverse_order_waypoints = ((2, 3), (0, 1))
    self.assertFalse(
        osmand._track_matches(track_points, reverse_order_waypoints)
    )

  def test_track_matches_interleaved_waypoints(self):
    track_points = ((0, 1), (2, 3), (4, 5), (6, 7), (8, 9))
    interleaved_waypoints = ((2, 3), (8, 9))
    self.assertTrue(osmand._track_matches(track_points, interleaved_waypoints))


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/single/phone.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for making and receiving phone calls."""

import random
import time
from typing import Any
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals.common_validators import phone_validators
from android_world.task_evals.common_validators import sms_validators
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils


class MarkorCallApartment(phone_validators.MakeCall):
  """Represents a task that combines phone calling with a Markor note lookup.

  This task involves reading a phone number from a Markor note and making
  a phone call to the specified number. It checks whether the In-Call UI is
  displayed
  with options like 'Hold'.
  """

  app_names = ("markor",)
  complexity = 1
  schema = {
      "type": "object",
      "properties": {
          "name": {"type": "string"},
          "phone_number": {"type": "string"},
      },
      "required": ["phone_number"],
  }
  template = (
      "Call the number for the apartment name {name}. The number is in"
      " apartments.md file in Markor. Ensure the In-Call UI is displayed with"
      " options like 'Hold'."
  )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    content = user_data_generation.dict_to_notes(
        user_data_generation.generate_apartments()
    )
    file_utils.create_file(
        "apartments.md", device_constants.MARKOR_DATA, env.controller, content
    )
    self.phone_number = self.params["phone_number"]

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    candidates = user_data_generation.generate_apartments()
    name = random.choice(list(candidates.keys()))
    number = candidates[name][0]
    return {
        "name": name,
        "phone_number": number,
    }


class PhoneMakeCall(phone_validators.MakeCall):
  """Task to make a phone call."""

  template = (
      "Make a phone call to the number {phone_number} and ensure the In-Call UI"
      " is displayed with options like 'Hold'."
  )


class PhoneReturnMissedCall(phone_validators.MakeCall):
  """Task to return a missed phone call.

  This task involves making a call back to a number that was missed and
  verifying that the In-Call UI appears with options like 'Hold'.
  """

  template = (
      "Return the call I just missed and ensure the In-Call UI is displayed"
      " with options like 'Hold'."
  )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    adb_utils.call_emulator(env.controller, self.phone_number)
    time.sleep(5)
    adb_utils.end_call_if_active(env.controller)


class PhoneRedialNumber(phone_validators.MakeCall):
  """Task to re-dial the last dialed number.

  This task involves re-dialing the last dialed number and verifying that the
  In-Call UI appears with options like 'Hold'.
  """

  template = (
      "Re-dial the number I was just talking to and ensure the In-Call UI is "
      "displayed with options like 'Hold'."
  )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    adb_utils.call_phone_number(env.controller, self.phone_number)
    time.sleep(5)
    adb_utils.end_call_if_active(env.controller)


class PhoneCallTextSender(phone_validators.MakeCall):
  """Task to call the sender of the most recent text message.

  This task involves making a call back to the number that most recently sent a
  text message and verifying that the In-Call UI appears with options like
  'Hold'.
  """

  template = (
      "Call the number that just texted me and ensure the In-Call UI is "
      "displayed with options like 'Hold'."
  )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    sms_validators.clear_sms_and_threads(env.controller)
    print(self.phone_number)
    adb_utils.text_emulator(
        env.controller, self.phone_number, "Hey give me a call"
    )


class PhoneAnswerCall(phone_validators.MakeCall):
  """Task to answer an incoming phone call.

  This task involves answering an incoming call from a specified number and
  verifying that the In-Call UI appears with options like 'Hold'.
  """

  template = (
      "Answer the incoming phone call and ensure the In-Call UI is displayed"
      " with options like 'Hold'."
  )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    adb_utils.call_emulator(env.controller, self.phone_number)


==> anc/code/android_world/task_evals/single/phone_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random
from unittest import mock
from absl.testing import absltest
from android_world.task_evals.single import phone
from android_world.task_evals.utils import user_data_generation
from android_world.utils import test_utils


class MarkorPhoneTest(test_utils.AdbEvalTestBase):

  @mock.patch.object(random, "choice", autospec=True)
  @mock.patch.object(user_data_generation, "generate_apartments", autospec=True)
  def test_generate_random_params(
      self, mock_generate_apartments, mock_random_choice
  ):
    mock_candidates = {"John": ["1234567890"], "Doe": ["0987654321"]}
    mock_generate_apartments.return_value = mock_candidates
    mock_random_choice.side_effect = lambda x: x[0]  # Return first key

    result = phone.MarkorCallApartment.generate_random_params()

    # Verify
    expected_result = {"name": "John", "phone_number": "1234567890"}
    self.assertEqual(result, expected_result)

  def test_markor_phone_successful(self):
    self.mock_get_call_state.return_value = "OFFHOOK"
    self.mock_dialer_with_phone_number.return_value = True
    params = {"name": "apt1", "phone_number": "123"}
    task = phone.MarkorCallApartment(params)
    self.assertTrue(test_utils.perform_task(task, self.mock_env))
    self.mock_create_file.assert_called_once()


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/single/recipe.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for recipes app."""

import dataclasses
import random
from typing import Any
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils


_DB_PATH = '/data/data/com.flauschcode.broccoli/databases/broccoli'
_TABLE_NAME = 'recipes'
_APP_NAME = 'broccoli app'
_DB_KEY = 'recipeId'

# How to represent recipes in text form (csv or block of text) for generated
# files.
_TEXT_REPRESENTATION_TYPE = 'text_representation_type'


class _RecipeApp(sqlite_validators.SQLiteApp):
  # From TaskEval.
  schema = {}
  app_names = (_APP_NAME,)
  template = ''  # Unused, since we directly build goal in implementations.

  # From sqlite_base.SQLiteApp
  app_name_with_db = _APP_NAME
  db_key = _DB_KEY
  db_path = _DB_PATH
  table_name = _TABLE_NAME
  row_type = sqlite_schema_utils.Recipe


class _RecipeDeleteMultipleRecipes(
    sqlite_validators.DeleteMultipleRows, _RecipeApp
):
  """Task to delete multiple recipes in Broccoli Recipe App."""

  complexity = 2
  n_rows = 3
  n_rows_noise = 0

  @property
  def goal(self) -> str:
    targets = self.params[sqlite_validators.ROW_OBJECTS]
    titles = [r.title for r in targets]
    titles = ', '.join(titles)
    return f'Delete the following recipes from Broccoli app: {titles}.'

  def validate_deletion_integrity(
      self,
      before: list[sqlite_schema_utils.Recipe],
      after: list[sqlite_schema_utils.Recipe],
  ) -> bool:
    """Validates the integrity of the recipe deletion."""
    return sqlite_validators.validate_rows_removal_integrity(
        before, after, [r.recipeId for r in self.rows_to_delete], self.db_key
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove recipe task."""

    recipes = []
    while len(recipes) < cls.n_rows + cls.n_rows_noise:
      candidate = _generate_random_recipe()
      if not any([candidate.title == r.title for r in recipes]):
        recipes.append(candidate)

    if cls.n_rows_noise > 0:
      noise_rows = recipes[: cls.n_rows_noise]
      target_rows = recipes[cls.n_rows_noise :]
      return {
          sqlite_validators.ROW_OBJECTS: target_rows,
          sqlite_validators.NOISE_ROW_OBJECTS: noise_rows,
      }
    else:
      return {
          sqlite_validators.ROW_OBJECTS: recipes,
      }


class RecipeDeleteSingleRecipe(_RecipeDeleteMultipleRecipes):
  """Delete single recipe in Broccoli Recipe App without noise."""

  complexity = 1
  n_rows = 1
  n_rows_noise = 0


class RecipeDeleteSingleWithRecipeWithNoise(_RecipeDeleteMultipleRecipes):
  """Delete single recipe in Broccoli Recipe App with noise."""

  complexity = 3
  n_rows = 1
  n_rows_noise = 29


class RecipeDeleteMultipleRecipes(_RecipeDeleteMultipleRecipes):
  """Delete multiple recipes in Broccoli Recipe App."""

  complexity = 2
  n_rows = 3
  n_rows_noise = 0


class RecipeDeleteMultipleRecipesWithNoise(_RecipeDeleteMultipleRecipes):
  """Delete multiple recipes in Broccoli Recipe App with noise."""

  complexity = 3
  n_rows = 3
  n_rows_noise = 29


class RecipeDeleteMultipleRecipesWithConstraint(_RecipeDeleteMultipleRecipes):
  """Delete multiple recipes in Broccoli Recipe App based on ingredient."""

  complexity = 3
  n_rows = 3
  n_rows_noise = 29

  @property
  def goal(self) -> str:
    ingredient = self.params['ingredient']
    return (
        f'Delete the recipes from Broccoli app that use {ingredient} in the'
        ' directions.'
    )

  def _validate_initial_state(
      self, before: list[sqlite_schema_utils.RowType]
  ) -> None:
    del before

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove recipe task."""
    ingredient = random.choice(_COMMON_INGREDIENTS)
    noise = sqlite_schema_utils.get_random_items(
        cls.n_rows_noise,
        _generate_random_recipe,
        replacement=False,
        filter_fn=lambda r: ingredient not in r.directions.lower(),
    )
    targets = []
    n_rows = cls.n_rows
    while n_rows > 0:
      try:
        targets = sqlite_schema_utils.get_random_items(
            n_rows,
            _generate_random_recipe,
            replacement=False,
            filter_fn=lambda r: ingredient in r.directions.lower(),
        )
        break
      except ValueError:
        n_rows -= 1
    return {
        sqlite_validators.ROW_OBJECTS: targets,
        sqlite_validators.NOISE_ROW_OBJECTS: noise,
        'ingredient': ingredient,
    }


class RecipeDeleteDuplicateRecipes(
    sqlite_validators.DeleteDuplicateRows, _RecipeApp
):
  """Deduplicate recipes from Broccoli Recipe App."""

  complexity = 1
  n_rows = 1
  n_rows_noise = 5

  @property
  def goal(self) -> str:
    return (
        'Delete all but one of any recipes in the Broccoli app that are exact'
        ' duplicates, ensuring at least one instance of each unique recipe'
        ' remains'
    )

  def validate_deletion_integrity(
      self,
      before: list[sqlite_schema_utils.Recipe],
      after: list[sqlite_schema_utils.Recipe],
  ) -> bool:
    """Validates the integrity of the recipe deletion."""
    target1, target2 = self.rows_to_delete
    return sqlite_validators.validate_rows_removal_integrity(
        before, after, [target1.recipeId], self.db_key
    ) or sqlite_validators.validate_rows_removal_integrity(
        before, after, [target2.recipeId], self.db_key
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove recipe task."""

    rows = sqlite_schema_utils.get_random_items(
        cls.n_rows_noise + cls.n_rows,
        _generate_random_recipe,
        replacement=False,
    )
    target = rows.pop()
    return {
        sqlite_validators.ROW_OBJECTS: [target, target],
        sqlite_validators.NOISE_ROW_OBJECTS: rows,
    }


class RecipeDeleteDuplicateRecipes2(RecipeDeleteDuplicateRecipes):
  """Medium hard deduplication task, with more noise events."""

  complexity = 3
  n_rows = 1
  n_rows_noise = 10

  @property
  def goal(self) -> str:
    return (
        'Delete all but one of any recipes in the Broccoli app that are exact'
        ' duplicates, ensuring at least one instance of each unique recipe'
        ' remains'
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove recipe task."""
    noise = sqlite_schema_utils.get_random_items(
        7,
        _generate_random_recipe,
        replacement=False,
    )

    target = noise.pop()

    # Add variations of target recipe, with different properties.
    while len(noise) < cls.n_rows_noise:
      value = sqlite_schema_utils.get_random_items(
          1,
          _generate_random_recipe,
          replacement=True,
          filter_fn=lambda r: r.title == target.title,
      )[0]
      if value != target:
        noise.append(value)

    return {
        sqlite_validators.ROW_OBJECTS: [target, target],
        sqlite_validators.NOISE_ROW_OBJECTS: noise,
    }


class RecipeDeleteDuplicateRecipes3(RecipeDeleteDuplicateRecipes):
  """Harder deduplication task, with more noise events and agent must scroll."""

  complexity = 4
  n_rows = 1
  n_rows_noise = 30

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for a remove recipe task."""
    noise = sqlite_schema_utils.get_random_items(
        22,
        _generate_random_recipe,
        replacement=False,
        filter_fn=lambda r: r.title != 'Avocado Toast with Egg',
    )

    target = noise.pop()

    # Add noise at the top of the recipe screen, requiring agent to scroll.
    noise += sqlite_schema_utils.get_random_items(
        3,
        _generate_random_recipe,
        replacement=False,
        filter_fn=lambda r: r.title == 'Avocado Toast with Egg',
    )

    # Add variations of target recipe, with different properties.
    while len(noise) < cls.n_rows_noise:
      value = sqlite_schema_utils.get_random_items(
          1,
          _generate_random_recipe,
          replacement=True,
          filter_fn=lambda r: (
              r.title == target.title and r.description == target.description
          ),
      )[0]
      if value != target:
        noise.append(value)

    return {
        sqlite_validators.ROW_OBJECTS: [target, target],
        sqlite_validators.NOISE_ROW_OBJECTS: noise,
    }


def _get_rows_as_text(
    rows: list[sqlite_schema_utils.Recipe],
    format_type: str,
    wrap_width: int | None = None,
) -> str:
  return sqlite_schema_utils.get_text_representation_of_rows(
      rows,
      [
          'title',
          'description',
          'servings',
          'preparationTime',
          'ingredients',
          'directions',
      ],
      format_type,
      'title',
      wrap_width=wrap_width,
  )


class _RecipeAddMultipleRecipes(sqlite_validators.AddMultipleRows, _RecipeApp):
  """Task to delete multiple recipes in Broccoli Recipe App."""

  complexity = 3
  n_rows = 3
  n_rows_noise = 10

  @property
  def goal(self) -> str:
    text_repr = _get_rows_as_text(
        self.params[sqlite_validators.ROW_OBJECTS],
        self.params[_TEXT_REPRESENTATION_TYPE],
    )
    return f'Add the following recipes into the Broccoli app:\n{text_repr}'

  def validate_addition_integrity(
      self,
      before: list[sqlite_schema_utils.Recipe],
      after: list[sqlite_schema_utils.Recipe],
      reference_rows: list[sqlite_schema_utils.RowType],
  ) -> bool:
    """Validates the integrity of the recipe deletion."""
    return sqlite_validators.validate_rows_addition_integrity(
        before,
        after,
        reference_rows,
        compare_fields=[
            'title',
            'description',
            'servings',
            'preparationTime',
            'source',
            'ingredients',
            'directions',
            'favorite',
        ],
        free_form_fields=[
            'title',
            'description',
            'servings',
            'preparationTime',
            'source',
            'ingredients',
            'directions',
        ],
    )

  @classmethod
  def _get_random_target_row(cls) -> sqlite_schema_utils.Recipe:
    """Currently unused."""
    return _generate_random_recipe()

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for an add recipe task."""
    target_rows = sqlite_schema_utils.get_random_items(
        cls.n_rows,
        _generate_random_recipe,
        replacement=False,
    )
    noise_rows = sqlite_schema_utils.get_random_items(
        cls.n_rows_noise,
        _generate_random_recipe,
        replacement=False,
        filter_fn=lambda r: any([r.title != t.title for t in target_rows]),
    )
    return {
        sqlite_validators.ROW_OBJECTS: target_rows,
        sqlite_validators.NOISE_ROW_OBJECTS: noise_rows,
        _TEXT_REPRESENTATION_TYPE: random.choice(['csv', 'text_block']),
    }


class RecipeAddSingleRecipe(_RecipeAddMultipleRecipes):
  """Task to delete a single recipe in Broccoli Recipe App."""

  complexity = 2
  n_rows = 1
  n_rows_noise = 10


class RecipeAddMultipleRecipes(_RecipeAddMultipleRecipes):
  """Task to delete multiple recipes in Broccoli Recipe App."""

  complexity = 4
  n_rows = 3
  n_rows_noise = 10


class RecipeAddMultipleRecipesFromMarkor(_RecipeAddMultipleRecipes):
  """Task to add multiple recipes from a text file to Broccoli Recipe App."""

  complexity = 4
  n_rows = 3
  n_rows_noise = 10

  @property
  def goal(self) -> str:
    return (
        'Add the recipes from recipes.txt in Markor to the Broccoli recipe app.'
    )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    file_utils.clear_directory(device_constants.MARKOR_DATA, env.controller)
    user_data_generation.write_to_markor(
        _get_rows_as_text(
            self.params[sqlite_validators.ROW_OBJECTS],
            self.params[_TEXT_REPRESENTATION_TYPE],
        ),
        'recipes.txt',
        env,
    )

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    file_utils.clear_directory(device_constants.MARKOR_DATA, env.controller)


class RecipeAddMultipleRecipesFromMarkor2(RecipeAddMultipleRecipesFromMarkor):
  """Harder add recipe task, that involves navigating a large text file."""

  complexity = 4
  n_rows = 3
  n_rows_noise = 40
  complexity = 3

  @property
  def goal(self) -> str:
    prep_time = self.params['prep_time']
    return (
        f'Add the recipes from recipes.txt in Markor that take {prep_time} to '
        'prepare into the Broccoli recipe app.'
    )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    rows = (
        self.params[sqlite_validators.ROW_OBJECTS]
        + self.params[sqlite_validators.NOISE_ROW_OBJECTS]
    )
    random.shuffle(rows)
    file_utils.clear_directory(device_constants.MARKOR_DATA, env.controller)
    user_data_generation.write_to_markor(
        _get_rows_as_text(
            rows,
            self.params[_TEXT_REPRESENTATION_TYPE],
        ),
        'recipes.txt',
        env,
    )

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    file_utils.clear_directory(device_constants.MARKOR_DATA, env.controller)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Generate random parameters for an add recipe task."""
    prep_time = random.choice(_PREP_TIME_OPTIONS)
    target_rows = sqlite_schema_utils.get_random_items(
        cls.n_rows,
        _generate_random_recipe,
        replacement=False,
        filter_fn=lambda r: r.preparationTime == prep_time,
    )
    noise_rows = sqlite_schema_utils.get_random_items(
        cls.n_rows_noise,
        _generate_random_recipe,
        replacement=False,
        filter_fn=lambda r: r.preparationTime != prep_time,
    )
    return {
        sqlite_validators.ROW_OBJECTS: target_rows,
        sqlite_validators.NOISE_ROW_OBJECTS: noise_rows,
        _TEXT_REPRESENTATION_TYPE: random.choice(['csv', 'text_block']),
        'prep_time': prep_time,
    }


class RecipeAddMultipleRecipesFromImage(_RecipeAddMultipleRecipes):
  """Task to add multiple recipes from an image file to Broccoli Recipe App."""

  app_names = (_APP_NAME, 'simple gallery pro')
  complexity = 4
  n_rows = 3
  n_rows_noise = 10

  @property
  def goal(self) -> str:
    return (
        'Add the recipes from recipes.jpg in Simple Gallery Pro to the Broccoli'
        ' recipe app.'
    )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    user_data_generation.clear_device_storage(env)
    data = _get_rows_as_text(
        self.params[sqlite_validators.ROW_OBJECTS], 'text_block', wrap_width=60
    )
    user_data_generation.write_to_gallery(data, 'recipes.jpg', env)

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    user_data_generation.clear_device_storage(env)

#### Utility functions used for generating recipes #############################


def _generate_random_recipe() -> sqlite_schema_utils.Recipe:
  """Generates a random recipe."""

  descriptions = [
      'A quick and easy meal, perfect for busy weekdays.',
      'A delicious and healthy choice for any time of the day.',
      (
          'An ideal recipe for experimenting with different flavors and'
          ' ingredients.'
      ),
  ]
  directions_additions = [
      'Try adding a pinch of your favorite spices for extra flavor.',
      'Feel free to substitute with ingredients you have on hand.',
      'Garnish with fresh herbs for a more vibrant taste.',
  ]
  ingredient_descriptors = [
      'see directions',
      'as per recipe',
      'varies',
      'to preference',
      'quantities to taste',
      'as needed',
      'optional ingredients',
      'n/a',
      'various amounts',
      'adjustable',
      'to your liking',
      'flexible ingredients',
      'per individual taste',
      'as desired',
      'subject to change',
  ]

  recipe = random.choice(_RECIPES)

  return dataclasses.replace(
      recipe,
      description=random.choice(descriptions),
      servings=random.choice(_SERVINGS_OPTIONS),
      preparationTime=random.choice(_PREP_TIME_OPTIONS),
      directions=f'{recipe.directions} {random.choice(directions_additions)}',
      ingredients=random.choice(ingredient_descriptors),
  )


_RECIPES = [
    sqlite_schema_utils.Recipe(
        title='Spicy Tuna Wraps',
        directions=(
            'Mix canned tuna with mayo and sriracha. Spread on tortillas, add'
            ' lettuce and cucumber slices, roll up.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Avocado Toast with Egg',
        directions=(
            'Toast bread, top with mashed avocado, a fried egg, salt, pepper,'
            ' and chili flakes.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Greek Salad Pita Pockets',
        directions=(
            'Fill pita pockets with lettuce, cucumber, tomato, feta, olives,'
            ' and Greek dressing.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Quick Fried Rice',
        directions=(
            'Sauté cooked rice with vegetables, add soy sauce and scrambled'
            ' eggs. Toss until hot.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Pesto Pasta with Peas',
        directions=(
            'Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan'
            ' cheese before serving.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='BBQ Chicken Quesadillas',
        directions=(
            'Mix shredded cooked chicken with BBQ sauce. Place on tortillas'
            ' with cheese, fold and cook until crispy.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Tomato Basil Bruschetta',
        directions=(
            'Top sliced baguette with a mix of chopped tomatoes, basil,'
            ' garlic, olive oil, salt, and pepper.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Lemon Garlic Tilapia',
        directions=(
            'Sauté tilapia in butter, add lemon juice and garlic. Serve with'
            ' steamed vegetables.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Turkey and Cheese Panini',
        directions=(
            'Layer turkey and cheese on bread, grill in a panini press until'
            ' golden.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Veggie and Hummus Sandwich',
        directions=(
            'Spread hummus on bread, add cucumber, bell pepper, carrot, and'
            ' lettuce.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Mango Chicken Curry',
        directions=(
            'Cook chicken pieces in a pan, add onions, garlic, and ginger. Stir'
            ' in curry powder, coconut milk, and mango pieces. Simmer until'
            ' chicken is cooked.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Beef Stir Fry',
        directions=(
            'Stir-fry beef slices with broccoli, bell peppers, and onions in'
            ' soy sauce and garlic. Serve over rice or noodles.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Shrimp Avocado Salad',
        directions=(
            'Mix cooked shrimp with avocado, tomatoes, cucumber, and onion.'
            ' Dress with lime juice, olive oil, salt, and pepper.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Spinach and Feta Stuffed Chicken',
        directions=(
            'Stuff chicken breasts with a mixture of spinach, feta, garlic, and'
            ' herbs. Bake until chicken is cooked through.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Zucchini Noodles with Pesto',
        directions=(
            'Spiralize zucchini into noodles, sauté with garlic, then mix with'
            ' pesto sauce. Top with grated Parmesan cheese.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Cauliflower Fried "Rice"',
        directions=(
            'Pulse cauliflower in a food processor until it resembles rice.'
            ' Sauté with vegetables, soy sauce, and add scrambled eggs.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Sweet Potato and Black Bean Tacos',
        directions=(
            'Roast sweet potato cubes, mix with black beans, and use as filling'
            ' for tacos. Top with avocado and cilantro lime sauce.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Salmon with Dill Sauce',
        directions=(
            'Bake salmon fillets and serve with a sauce made from Greek yogurt,'
            ' dill, lemon juice, and garlic.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Quinoa Salad with Vegetables',
        directions=(
            'Mix cooked quinoa with diced vegetables, feta cheese, and a lemon'
            ' olive oil dressing.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Chickpea Vegetable Soup',
        directions=(
            'Sauté onions, carrots, and celery, add broth, canned tomatoes, and'
            ' chickpeas. Simmer with spinach and seasonings.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Chicken Caesar Salad Wrap',
        directions=(
            'Toss chopped romaine lettuce with Caesar dressing, grilled chicken'
            ' strips, and Parmesan cheese. Wrap in a large tortilla.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Vegetarian Chili',
        directions=(
            'Cook onions, garlic, bell peppers, and carrots. Add canned'
            ' tomatoes, kidney beans, black beans, corn, and chili seasoning.'
            ' Simmer until vegetables are tender.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Pan-Seared Salmon with Quinoa',
        directions=(
            'Pan-sear salmon fillets until crispy. Serve over cooked quinoa'
            ' with a side of steamed asparagus.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Caprese Salad Skewers',
        directions=(
            'Thread cherry tomatoes, basil leaves, and mozzarella balls onto'
            ' skewers. Drizzle with balsamic glaze.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Chicken Alfredo Pasta',
        directions=(
            'Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken'
            ' strips. Serve with a sprinkle of Parmesan cheese.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Stuffed Bell Peppers',
        directions=(
            'Mix cooked quinoa, black beans, corn, tomato sauce, and spices.'
            ' Stuff into bell peppers and bake until tender.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Eggplant Parmesan',
        directions=(
            'Slice eggplant, bread, and fry. Layer in a baking dish with'
            ' marinara sauce and mozzarella cheese. Bake until bubbly.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Thai Peanut Noodle Salad',
        directions=(
            'Toss cooked noodles with a Thai peanut sauce, sliced red bell'
            ' peppers, cabbage, carrots, and cilantro.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Butternut Squash Soup',
        directions=(
            'Sauté onions and garlic, add cubed butternut squash and broth.'
            ' Puree until smooth and season with nutmeg, salt, and pepper.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Baked Cod with Lemon and Dill',
        directions=(
            'Place cod fillets in a baking dish, season with lemon juice, dill,'
            ' salt, and pepper. Bake until fish flakes easily.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Vegetable Stir Fry with Tofu',
        directions=(
            'Stir-fry tofu cubes until golden, add assorted vegetables and a'
            ' stir-fry sauce. Serve over rice or noodles.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Classic Margherita Pizza',
        directions=(
            'Spread pizza dough with tomato sauce, top with slices of'
            ' mozzarella cheese and fresh basil leaves. Bake until crust is'
            ' golden.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Raspberry Almond Smoothie',
        directions=(
            'Blend together raspberries, almond milk, banana, and a scoop of'
            ' almond butter until smooth.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Moroccan Chickpea Stew',
        directions=(
            'Sauté onions, garlic, carrots, and spices. Add canned chickpeas,'
            ' diced tomatoes, and vegetable broth. Simmer until flavors meld.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Kale and Quinoa Salad',
        directions=(
            'Toss chopped kale, cooked quinoa, dried cranberries, sliced'
            ' almonds, and feta cheese with a lemon vinaigrette.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Grilled Cheese with Tomato and Basil',
        directions=(
            'Butter bread slices, layer with cheese, tomato slices, and basil.'
            ' Grill until bread is toasted and cheese is melted.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Sausage and Peppers Skillet',
        directions=(
            'Sauté sliced sausage, bell peppers, and onions until browned.'
            ' Serve with mustard or on a hoagie roll.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Lentil Soup',
        directions=(
            'Cook onions, carrots, celery, garlic, and lentils in vegetable'
            ' broth until lentils are tender. Season with thyme and bay leaves.'
        ),
    ),
    sqlite_schema_utils.Recipe(
        title='Garlic Butter Shrimp',
        directions=(
            'Sauté shrimp in butter and minced garlic until pink. Sprinkle with'
            ' parsley and serve with lemon wedges.'
        ),
    ),
]

_SERVINGS_OPTIONS = [
    '1 serving',
    '2 servings',
    '3-4 servings',
    '6 servings',
    '8 servings',
]
_PREP_TIME_OPTIONS = [
    '10 mins',
    '20 mins',
    '30 mins',
    '45 mins',
    '1 hrs',
    '2 hrs',
    '3 hrs',
    '4 hrs',
]

_COMMON_INGREDIENTS = [
    'tuna',
    'mayonnaise',
    'sriracha',
    'tortillas',
    'lettuce',
    'cucumber',
    'bread',
    'avocado',
    'eggs',
    'salt',
    'pepper',
    'chili flakes',
    'pita bread',
    'tomatoes',
    'feta cheese',
    'olives',
    'Greek dressing',
    'rice',
    'vegetables',
    'soy sauce',
    'pesto sauce',
    'peas',
    'Parmesan cheese',
    'chicken',
    'BBQ sauce',
    'cheese',
    'baguette',
    'basil',
    'garlic',
    'olive oil',
    'tilapia',
    'butter',
    'lemon juice',
    'turkey',
    'hummus',
    'bell peppers',
    'carrots',
    'mango',
    'curry powder',
    'coconut milk',
    'beef',
    'broccoli',
    'onions',
    'shrimp',
    'spinach',
    'herbs',
    'zucchini',
    'cauliflower',
    'sweet potato',
    'black beans',
    'cilantro',
    'Greek yogurt',
    'dill',
    'quinoa',
    'chickpeas',
    'romaine lettuce',
    'Caesar dressing',
    'Parmesan',
    'kidney beans',
    'corn',
    'chili seasoning',
    'asparagus',
    'mozzarella balls',
    'balsamic glaze',
    'fettuccine',
    'Alfredo sauce',
    'quinoa',
    'tomato sauce',
    'eggplant',
    'marinara sauce',
    'mozzarella cheese',
    'noodles',
    'Thai peanut sauce',
    'red bell peppers',
    'cabbage',
    'butternut squash',
    'nutmeg',
    'tofu',
    'pizza dough',
    'mozzarella cheese',
    'raspberries',
    'almond milk',
    'banana',
    'almond butter',
    'lentils',
    'thyme',
    'bay leaves',
    'parsley',
    'lemon wedges',
    # More exotic ingredients that are likely not in the existing recipes.
    'ghee',
    'cardamom',
    'fenugreek',
    'amchur (dry mango powder)',
    'rose water',
    'pomegranate molasses',
    'kaffir lime leaves',
    'galangal',
    'lemongrass',
    'furikake',
    'black garlic',
    'hemp seeds',
    'chia seeds',
    'açai berry',
    'maca powder',
    'spirulina',
    'cassava flour',
    'arrowroot powder',
    'seaweed',
    'escargot',
    'venison',
    'quail eggs',
    'duck fat',
    'morel mushrooms',
    'chanterelle mushrooms',
    'black truffle',
    'edible flowers',
    'salsify',
    'rutabaga',
    'celeriac',
    'finger limes',
]


==> anc/code/android_world/task_evals/single/recipe_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random
from unittest import mock
from absl.testing import absltest
from absl.testing import parameterized
from android_env import env_interface
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.single import recipe
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.utils import app_snapshot
from android_world.utils import file_utils


class RecipeTestBase(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.enter_context(
        mock.patch.object(sqlite_validators.SQLiteApp, 'initialize_task')
    )
    self.enter_context(
        mock.patch.object(
            sqlite_validators.DeleteMultipleRows, 'initialize_task'
        )
    )
    self.enter_context(
        mock.patch.object(sqlite_validators.AddMultipleRows, 'initialize_task')
    )
    self.mock_env = mock.create_autospec(interface.AsyncEnv)

  def tearDown(self):
    super().tearDown()
    self.mock_env.stop()


class RecipeDeleteMultipleRecipesTest(RecipeTestBase):

  def setUp(self):
    super().setUp()
    self.mock_env = mock.MagicMock()

  def tearDown(self):
    super().tearDown()
    self.mock_env.stop()

  def test_goal_generation(self):
    params = recipe._RecipeDeleteMultipleRecipes.generate_random_params()
    instance = recipe._RecipeDeleteMultipleRecipes(params)
    instance.params[sqlite_validators.ROW_OBJECTS] = [
        sqlite_schema_utils.Recipe(title='Recipe 1'),
        sqlite_schema_utils.Recipe(title='Recipe 2'),
        sqlite_schema_utils.Recipe(title='Recipe 3'),
    ]
    expected_goal = (
        'Delete the following recipes from Broccoli app: Recipe 1, Recipe 2,'
        ' Recipe 3.'
    )
    self.assertEqual(instance.goal, expected_goal)

  @mock.patch.object(recipe, '_generate_random_recipe')
  def test_generate_random_params(
      self,
      mock_generate_random_recipe,
  ):
    mock_generate_random_recipe.side_effect = [
        sqlite_schema_utils.Recipe(title='Recipe 1'),
        sqlite_schema_utils.Recipe(title='Recipe 2'),
        sqlite_schema_utils.Recipe(title='Recipe 3'),
        sqlite_schema_utils.Recipe(title='Recipe 4'),
        sqlite_schema_utils.Recipe(title='Recipe 5'),
    ]
    recipe._RecipeDeleteMultipleRecipes.n_rows_noise = 2
    recipe._RecipeDeleteMultipleRecipes.n_rows = 3
    params = recipe._RecipeDeleteMultipleRecipes.generate_random_params()

    expected_noise_rows = [
        sqlite_schema_utils.Recipe(title='Recipe 1'),
        sqlite_schema_utils.Recipe(title='Recipe 2'),
    ]
    expected_target_rows = [
        sqlite_schema_utils.Recipe(title='Recipe 3'),
        sqlite_schema_utils.Recipe(title='Recipe 4'),
        sqlite_schema_utils.Recipe(title='Recipe 5'),
    ]

    self.assertEqual(
        params[sqlite_validators.NOISE_ROW_OBJECTS], expected_noise_rows
    )
    self.assertEqual(
        params[sqlite_validators.ROW_OBJECTS], expected_target_rows
    )


# Create test for deleting duplicate recipes; here we also test the underlying
# logic from sqlite_base.DeleteMultipleDuplicateRows in lieu of tests for the
# base class.
class RecipeDeleteDuplicateRecipesTest(parameterized.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_env = mock.create_autospec(interface.AsyncEnv)
    self.mock_env.base_env = mock.create_autospec(
        env_interface.AndroidEnvInterface
    )
    # enter context
    self.mock_list_rows = self.enter_context(
        mock.patch.object(
            sqlite_validators.SQLiteApp, 'list_rows', return_value=[]
        )
    )
    self.mock_add_rows = self.enter_context(
        mock.patch.object(sqlite_validators.SQLiteApp, 'add_rows')
    )
    self.mock_tmp_directory_from_device = self.enter_context(
        mock.patch.object(file_utils, 'tmp_directory_from_device')
    )
    self.mock_issue_generic_request = self.enter_context(
        mock.patch.object(adb_utils, 'issue_generic_request')
    )
    self.mock_remove_files = self.enter_context(
        mock.patch.object(file_utils, 'clear_directory')
    )
    self.mock_clear_db = self.enter_context(
        mock.patch.object(sqlite_validators.SQLiteApp, '_clear_db')
    )
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(app_snapshot, 'restore_snapshot')
    )

    self.params = {
        sqlite_validators.NOISE_ROW_OBJECTS: [
            sqlite_schema_utils.Recipe(title='Unique Recipe 1', recipeId=1),
            sqlite_schema_utils.Recipe(title='Unique Recipe 2', recipeId=2),
            sqlite_schema_utils.Recipe(title='Unique Recipe 3', recipeId=3),
            sqlite_schema_utils.Recipe(title='Unique Recipe 4', recipeId=4),
            sqlite_schema_utils.Recipe(title='Unique Recipe 5', recipeId=5),
        ],
        sqlite_validators.ROW_OBJECTS: [
            sqlite_schema_utils.Recipe(title='Duplicate Recipe', recipeId=6),
            sqlite_schema_utils.Recipe(title='Duplicate Recipe', recipeId=7),
        ],
    }
    self.instance = recipe.RecipeDeleteDuplicateRecipes(self.params)

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()

  def test_initialize_task(self):
    """Test initialization of the task with proper setup of duplicate rows."""
    self.mock_list_rows.return_value = (
        self.params[sqlite_validators.ROW_OBJECTS]
        + self.params[sqlite_validators.NOISE_ROW_OBJECTS]
    )

    self.instance.initialize_task(self.mock_env)

    self.mock_add_rows.assert_has_calls([
        mock.call(
            self.params[sqlite_validators.NOISE_ROW_OBJECTS],
            self.mock_env,
        ),
        mock.call(self.params[sqlite_validators.ROW_OBJECTS], self.mock_env),
    ])

    self.assertLen(
        self.instance.rows_to_delete,
        2,
        'Should have initialized two duplicate rows',
    )
    self.instance._validate_initial_state(self.instance.before)

  def test_initialize_task_failure(self):
    """Test initialization of the task with proper setup of duplicate rows."""
    self.mock_list_rows.return_value = (
        self.params[sqlite_validators.ROW_OBJECTS][0:1]
        + self.params[sqlite_validators.NOISE_ROW_OBJECTS]
    )

    with self.assertRaises(ValueError):
      self.instance.initialize_task(self.mock_env)

  @parameterized.named_parameters(
      ('first_index_kept', 0),
      ('second_index_kept', 1),
  )
  def test_is_successful(self, index):
    """Test the success of duplicate deletion."""
    self.mock_list_rows.side_effect = [
        self.params[sqlite_validators.NOISE_ROW_OBJECTS]
        + self.params[sqlite_validators.ROW_OBJECTS],
        self.params[sqlite_validators.NOISE_ROW_OBJECTS]
        + [self.params[sqlite_validators.ROW_OBJECTS][index]],
    ]
    self.instance.initialize_task(self.mock_env)

    success = self.instance.is_successful(self.mock_env)

    self.assertEqual(success, 1.0, 'Deletion should be successful')

  def test_is_successful_failure_both_removed(
      self,
  ):
    """Test the success of duplicate deletion."""
    self.mock_list_rows.side_effect = [
        self.params[sqlite_validators.ROW_OBJECTS]
        + self.params[sqlite_validators.NOISE_ROW_OBJECTS],
        self.params[sqlite_validators.NOISE_ROW_OBJECTS],
    ]

    self.instance.initialize_task(self.mock_env)
    success = self.instance.is_successful(self.mock_env)

    self.assertEqual(success, 0.0, 'Deletion should not be successful')

  def test_is_successful_failure_neither_removed(
      self,
  ):
    """Test the success of duplicate deletion."""
    self.mock_list_rows.side_effect = [
        self.params[sqlite_validators.ROW_OBJECTS]
        + self.params[sqlite_validators.NOISE_ROW_OBJECTS],
        self.params[sqlite_validators.NOISE_ROW_OBJECTS]
        + self.params[sqlite_validators.ROW_OBJECTS],
    ]

    self.instance.initialize_task(self.mock_env)
    success = self.instance.is_successful(self.mock_env)

    self.assertEqual(success, 0.0, 'Deletion should not be successful')

  @mock.patch.object(recipe, '_generate_random_recipe')
  def test_generate_random_params(self, mock_generate_random_recipe):
    mock_generate_random_recipe.side_effect = [
        sqlite_schema_utils.Recipe(title='Recipe 1'),
        sqlite_schema_utils.Recipe(title='Recipe 2'),
        sqlite_schema_utils.Recipe(title='Recipe 3'),
        sqlite_schema_utils.Recipe(title='Recipe 3'),
        sqlite_schema_utils.Recipe(title='Recipe 4'),
        sqlite_schema_utils.Recipe(title='Recipe 5'),
        sqlite_schema_utils.Recipe(title='Recipe 6'),
    ]
    params = recipe.RecipeDeleteDuplicateRecipes.generate_random_params()
    self.assertEqual(
        params[sqlite_validators.NOISE_ROW_OBJECTS],
        [
            sqlite_schema_utils.Recipe(title='Recipe 1'),
            sqlite_schema_utils.Recipe(title='Recipe 2'),
            sqlite_schema_utils.Recipe(title='Recipe 3'),
            sqlite_schema_utils.Recipe(title='Recipe 4'),
            sqlite_schema_utils.Recipe(title='Recipe 5'),
        ],
    )
    self.assertEqual(
        params[sqlite_validators.ROW_OBJECTS],
        [
            sqlite_schema_utils.Recipe(title='Recipe 6'),
            sqlite_schema_utils.Recipe(title='Recipe 6'),
        ],
    )


class BroccoliDeleteDuplicateRecipesTest2(parameterized.TestCase):

  @mock.patch.object(recipe, '_generate_random_recipe')
  def test_generate_random_params(self, mock_generate_random_recipe):
    first = [
        sqlite_schema_utils.Recipe(title='Recipe 1'),
        sqlite_schema_utils.Recipe(title='Recipe 2'),
        sqlite_schema_utils.Recipe(title='Recipe 3'),
        sqlite_schema_utils.Recipe(title='Recipe 3'),
        sqlite_schema_utils.Recipe(title='Recipe 4'),
        sqlite_schema_utils.Recipe(title='Recipe 5'),
        sqlite_schema_utils.Recipe(title='Recipe 6'),
        sqlite_schema_utils.Recipe(title='Recipe 7', description='target'),
    ]
    second = [
        sqlite_schema_utils.Recipe(title='Recipe 4'),
        sqlite_schema_utils.Recipe(title='Recipe 5'),
        sqlite_schema_utils.Recipe(title='Recipe 7', description='target'),
        sqlite_schema_utils.Recipe(title='Recipe 6'),
        sqlite_schema_utils.Recipe(title='Recipe 7', description='variation 1'),
        sqlite_schema_utils.Recipe(title='Recipe 7', description='target'),
        sqlite_schema_utils.Recipe(title='Recipe 7', description='variation 2'),
        sqlite_schema_utils.Recipe(title='Recipe 7', description='variation 3'),
        sqlite_schema_utils.Recipe(title='Recipe 7', description='target'),
        sqlite_schema_utils.Recipe(title='Recipe 7', description='variation 4'),
    ]
    mock_generate_random_recipe.side_effect = first + second
    params = recipe.RecipeDeleteDuplicateRecipes2.generate_random_params()
    self.assertEqual(
        params[sqlite_validators.ROW_OBJECTS],
        [
            sqlite_schema_utils.Recipe(title='Recipe 7', description='target'),
            sqlite_schema_utils.Recipe(title='Recipe 7', description='target'),
        ],
    )
    self.assertEqual(
        params[sqlite_validators.NOISE_ROW_OBJECTS],
        [
            sqlite_schema_utils.Recipe(title='Recipe 1'),
            sqlite_schema_utils.Recipe(title='Recipe 2'),
            sqlite_schema_utils.Recipe(title='Recipe 3'),
            sqlite_schema_utils.Recipe(title='Recipe 4'),
            sqlite_schema_utils.Recipe(title='Recipe 5'),
            sqlite_schema_utils.Recipe(title='Recipe 6'),
            sqlite_schema_utils.Recipe(
                title='Recipe 7', description='variation 1'
            ),
            sqlite_schema_utils.Recipe(
                title='Recipe 7', description='variation 2'
            ),
            sqlite_schema_utils.Recipe(
                title='Recipe 7', description='variation 3'
            ),
            sqlite_schema_utils.Recipe(
                title='Recipe 7', description='variation 4'
            ),
        ],
    )


class TestRecipeDeleteMultipleRecipesWithConstraint(parameterized.TestCase):

  @mock.patch.object(random, 'choice', return_value='garlic')
  @mock.patch.object(recipe, '_generate_random_recipe')
  def test_generate_random_params(
      self, mock_generate_random_recipe, unused_mock_choice
  ):
    first = [
        sqlite_schema_utils.Recipe(title='Recipe 1', directions='Stir a lot'),
        sqlite_schema_utils.Recipe(
            title='Recipe 2', directions='Contains garlic.'
        ),
        sqlite_schema_utils.Recipe(
            title='Recipe 3', directions='Also garlic here.'
        ),
        sqlite_schema_utils.Recipe(title='Recipe 4', directions='Add anchoves'),
    ]
    second = [
        sqlite_schema_utils.Recipe(
            title='Recipe 6', directions='Contains garlic.'
        ),
        sqlite_schema_utils.Recipe(title='Recipe 5', directions='Stir a lot'),
        sqlite_schema_utils.Recipe(
            title='Recipe 7', directions='Also garlic here.'
        ),
        sqlite_schema_utils.Recipe(title='Recipe 8', directions='Add anchoves'),
        sqlite_schema_utils.Recipe(
            title='Recipe 8', directions='Add anchoves again'
        ),
        sqlite_schema_utils.Recipe(
            title='Recipe 7', directions='This contains garlic.'
        ),
    ]
    mock_generate_random_recipe.side_effect = first + second

    recipe.RecipeDeleteMultipleRecipesWithConstraint.n_rows = 2
    recipe.RecipeDeleteMultipleRecipesWithConstraint.n_rows_noise = 2
    params = (
        recipe.RecipeDeleteMultipleRecipesWithConstraint.generate_random_params()
    )

    self.assertEqual(
        params[sqlite_validators.NOISE_ROW_OBJECTS],
        [
            sqlite_schema_utils.Recipe(
                title='Recipe 1', directions='Stir a lot'
            ),
            sqlite_schema_utils.Recipe(
                title='Recipe 4', directions='Add anchoves'
            ),
        ],
    )
    self.assertEqual(
        params[sqlite_validators.ROW_OBJECTS],
        [
            sqlite_schema_utils.Recipe(
                title='Recipe 6', directions='Contains garlic.'
            ),
            sqlite_schema_utils.Recipe(
                title='Recipe 7', directions='Also garlic here.'
            ),
        ],
    )


class AddMultipleRecipesForTest(recipe._RecipeAddMultipleRecipes):
  n_rows = 2
  n_rows_noise = 2


class TestRecipeAddMultipleRecipes(absltest.TestCase):

  @mock.patch.object(recipe, '_generate_random_recipe')
  @mock.patch.object(random, 'choice', return_value='text_block')
  def test_generate_random_params(
      self, mock_choice, mock_generate_random_recipe
  ):
    target_rows = [
        sqlite_schema_utils.Recipe(title='Recipe 1', ingredients='Tomatoes'),
        sqlite_schema_utils.Recipe(title='Recipe 2', ingredients='Garlic'),
    ]
    noise_rows = [
        sqlite_schema_utils.Recipe(title='Noise 1', ingredients='Salt'),
        sqlite_schema_utils.Recipe(title='Noise 2', ingredients='Pepper'),
    ]
    mock_generate_random_recipe.side_effect = target_rows + noise_rows

    params = AddMultipleRecipesForTest.generate_random_params()

    mock_choice.assert_called_with(['csv', 'text_block'])

    self.assertEqual(params[sqlite_validators.ROW_OBJECTS], target_rows)
    self.assertEqual(params[sqlite_validators.NOISE_ROW_OBJECTS], noise_rows)
    self.assertEqual(params[recipe._TEXT_REPRESENTATION_TYPE], 'text_block')


class RecipeAddMultipleRecipesFromMarkor2ForTest(
    recipe.RecipeAddMultipleRecipesFromMarkor2
):
  n_rows = 2
  n_rows_noise = 2


class TestRecipeAddMultipleRecipesFromMarkor2(absltest.TestCase):

  @mock.patch.object(recipe, '_generate_random_recipe')
  @mock.patch.object(random, 'choice')
  def test_generate_random_params(
      self, mock_choice, mock_generate_random_recipe
  ):
    mock_generate_random_recipe.side_effect = [
        sqlite_schema_utils.Recipe(title='Recipe 1', preparationTime='10 mins'),
        sqlite_schema_utils.Recipe(title='Recipe 2', preparationTime='40 mins'),
        sqlite_schema_utils.Recipe(title='Recipe 3', preparationTime='10 mins'),
        sqlite_schema_utils.Recipe(
            title='Noise 1', ingredients='Salt', preparationTime='15 mins'
        ),
        sqlite_schema_utils.Recipe(
            title='Noise 2', ingredients='Salt', preparationTime='10 mins'
        ),
        sqlite_schema_utils.Recipe(
            title='Noise 3', ingredients='Salt', preparationTime='30 mins'
        ),
    ]
    mock_choice.side_effect = ['10 mins', 'text_block']

    params = RecipeAddMultipleRecipesFromMarkor2ForTest.generate_random_params()

    mock_choice.assert_called_with(['csv', 'text_block'])

    self.assertEqual(
        params[sqlite_validators.ROW_OBJECTS],
        [
            sqlite_schema_utils.Recipe(
                title='Recipe 1', preparationTime='10 mins'
            ),
            sqlite_schema_utils.Recipe(
                title='Recipe 3', preparationTime='10 mins'
            ),
        ],
    )
    self.assertEqual(
        params[sqlite_validators.NOISE_ROW_OBJECTS],
        [
            sqlite_schema_utils.Recipe(
                title='Noise 1', ingredients='Salt', preparationTime='15 mins'
            ),
            sqlite_schema_utils.Recipe(
                title='Noise 3', ingredients='Salt', preparationTime='30 mins'
            ),
        ],
    )
    self.assertEqual(params[recipe._TEXT_REPRESENTATION_TYPE], 'text_block')


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/single/retro_music.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for Retro Music app."""

import dataclasses
import os
import posixpath
import random
from typing import Any
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils


_APP_NAME = 'retro music'
_PLAYLIST_DB_PATH = (
    '/data/data/code.name.monkey.retromusic/databases/playlist.db'
)
_PLAYBACK_DB_PATH = (
    '/data/data/code.name.monkey.retromusic/databases/music_playback_state.db'
)


def _get_playlist_info_query() -> str:
  """Gets query for fetching playlists and their associated files."""
  # Note: Since we are using a window function, this requires sqlite 3.25.0.
  return """
    SELECT
        pe.playlist_name AS playlist_name,
        se.title AS media_file_name,
        se.duration AS duration_ms,
        ROW_NUMBER() OVER (
            PARTITION BY pe.playlist_name
            ORDER BY se.song_key
        ) - 1 AS order_in_playlist
    FROM
        PlaylistEntity pe
        JOIN SongEntity se ON pe.playlist_id = se.playlist_creator_id
    ORDER BY
        pe.playlist_name,
        order_in_playlist;
    """


def _get_playlist_data(
    env: interface.AsyncEnv,
) -> list[sqlite_schema_utils.PlaylistInfo]:
  """Executes join query to fetch playlist file info."""
  with env.controller.pull_file(
      _PLAYLIST_DB_PATH, timeout_sec=3
  ) as local_db_directory:
    local_db_path = os.path.join(
        local_db_directory, os.path.split(_PLAYLIST_DB_PATH)[1]
    )
    return sqlite_utils.execute_query(
        _get_playlist_info_query(),
        local_db_path,
        sqlite_schema_utils.PlaylistInfo,
    )


def _get_playing_queue(env: interface.AsyncEnv) -> list[str]:
  """Executes join query to fetch playlist file info."""

  @dataclasses.dataclass(frozen=True)
  class Queue(sqlite_schema_utils.SQLiteRow):
    title: str

  with env.controller.pull_file(
      _PLAYBACK_DB_PATH, timeout_sec=3
  ) as local_db_directory:
    local_db_path = os.path.join(
        local_db_directory, os.path.split(_PLAYBACK_DB_PATH)[1]
    )
    result = sqlite_utils.execute_query(
        'SELECT title from playing_queue;',
        local_db_path,
        Queue,
    )
    return [r.title for r in result]


def _clear_playlist_dbs(env: interface.AsyncEnv) -> None:
  """Clears all DBs related to playlists."""
  sqlite_utils.delete_all_rows_from_table(
      'PlaylistEntity', _PLAYLIST_DB_PATH, env, _APP_NAME
  )
  sqlite_utils.delete_all_rows_from_table(
      'SongEntity', _PLAYLIST_DB_PATH, env, _APP_NAME
  )


def _scan_music_directory(env: interface.AsyncEnv):
  """Scans the music directory to update the media store."""
  action = 'android.intent.action.MEDIA_SCANNER_SCAN_FILE'
  data_uri = 'file:///storage/emulated/0/Music'
  adb_utils.send_android_intent(
      command='broadcast', action=action, env=env.controller, data_uri=data_uri
  )
  adb_utils.close_app('retro music', env.controller)


class RetroCreatePlaylist(task_eval.TaskEval):
  """Task to create a playlist in Retro Music."""

  app_names = ['retro music']
  complexity = 2
  schema = {
      'type': 'object',
      'properties': {
          'playlist_name': {'type': 'string'},
          'files': {
              'type': 'array',
              'items': {'type': 'string'},
          },
      },
      'required': ['playlist_name', 'files'],
  }
  template = ''  # Directly use goal.

  @property
  def goal(self) -> str:
    names = ', '.join(f.split('.')[0] for f in self.params['files'])
    playlist_name = self.params['playlist_name']
    return (
        f'Create a playlist in Retro Music titled "{playlist_name}" with the'
        f' following songs, in order: {names}'
    )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    user_data_generation.clear_internal_storage(env)
    _clear_playlist_dbs(env)

    for file in self.params['files'] + self.params['noise_files']:
      user_data_generation.write_mp3_file_to_device(
          posixpath.join(device_constants.MUSIC_DATA, file),
          env,
          title=file.split('.')[0],
          artist=random.choice(user_data_generation.COMMON_GIVEN_NAMES),
          duration_milliseconds=random.randint(3 * 60 * 1000, 5 * 60 * 1000),
      )
    _scan_music_directory(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    actual = _get_playlist_data(env)
    return int(
        sqlite_validators.verify_playlist(
            actual,
            self.params['playlist_name'],
            [f.split('.')[0] for f in self.params['files']],
        )
    )

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    user_data_generation.clear_internal_storage(env)
    _clear_playlist_dbs(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    playlist_name = _generate_playlist_name()
    files = [f'{name}.mp3' for name in random.sample(_SONGS, 15)]
    num_files = random.randint(2, 5)
    files, noise_files = files[0:num_files], files[num_files:]
    return {
        'playlist_name': playlist_name,
        'files': files,
        'noise_files': noise_files,
    }


class RetroPlayingQueue(RetroCreatePlaylist):
  """Task to create a playing queue in Retro Music."""

  @property
  def goal(self) -> str:
    names = ', '.join(f.split('.')[0] for f in self.params['files'])
    return (
        f'Add the following songs, in order, {names} to my playing queue in'
        ' Retro music.'
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    try:
      queue = _get_playing_queue(env)
    except Exception as exc:  # pylint: disable=broad-except
      # The playback-state database exists only after the app has played
      # something; until then the queue is empty.
      if 'no such table' in str(exc) or 'does not exist' in str(exc):
        return 0.0
      raise
    expected = [f.split('.')[0] for f in self.params['files']]
    return int(queue == expected)


class RetroSavePlaylist(RetroCreatePlaylist):
  """Task to create a playlist and save it in Retro Music."""

  @property
  def goal(self) -> str:
    names = ', '.join(f.split('.')[0] for f in self.params['files'])
    playlist_name = self.params['playlist_name']
    return (
        f'Create a playlist in Retro Music titled "{playlist_name}" with the'
        f' following songs, in order: {names}. Then export the playlist to the'
        ' Downloads directory on the device.'
    )

  def is_successful(self, env: interface.AsyncEnv) -> float:
    playlist_exists = file_utils.check_file_exists(
        posixpath.join(device_constants.DOWNLOAD_DATA,
            self.params['playlist_name'] + '.m3u',
        ),
        env.controller,
    )

    return (super().is_successful(env) + int(playlist_exists)) / 2.0


def _generate_list_with_sum(n, m):
  """Generates a list of m integers with sum n."""
  random_numbers = [random.randint(0, n) for _ in range(m - 1)]
  random_numbers.sort()
  random_numbers.insert(0, 0)
  random_numbers.append(n)
  result = [random_numbers[i + 1] - random_numbers[i] for i in range(m)]
  return result


class RetroPlaylistDuration(RetroCreatePlaylist):
  """Task to create a playlist with a specific duration in Retro Music."""

  app_names = ['retro music']
  complexity = 3

  @property
  def goal(self) -> str:
    return (
        'Create a playlist in Retro Music titled'
        f' "{self.params["playlist_name"]}" with a duration between 45 and 50'
        ' minutes using the provided songs.'
    )

  def initialize_task(self, env: interface.AsyncEnv):
    # Skip the parent's song setup but still restore the app snapshot and
    # device time.
    task_eval.TaskEval.initialize_task(self, env)
    _clear_playlist_dbs(env)

    # Guarantee there is an answer.
    durations = _generate_list_with_sum(
        47.5 * 60 * 1000, len(self.params['files'])
    )
    for file, duration in zip(self.params['files'], durations):
      user_data_generation.write_mp3_file_to_device(
          posixpath.join(device_constants.MUSIC_DATA, file),
          env,
          title=file.split('.')[0],
          artist=random.choice(user_data_generation.COMMON_GIVEN_NAMES),
          duration_milliseconds=duration,
      )

    for file in self.params['noise_files']:
      user_data_generation.write_mp3_file_to_device(
          posixpath.join(device_constants.MUSIC_DATA, file),
          env,
          title=file.split('.')[0],
          artist=random.choice(user_data_generation.COMMON_GIVEN_NAMES),
          duration_milliseconds=random.randint(3 * 60 * 1000, 5 * 60 * 1000),
      )
    _scan_music_directory(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    songs = _get_playlist_data(env)
    total_ms = 0
    for song in songs:
      if song.playlist_name != self.params['playlist_name']:
        return False
      total_ms += song.duration_ms
    return float(45 * 60 * 1000 <= total_ms <= 50 * 60 * 1000)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    playlist_name = _generate_playlist_name()
    files = [f'{name}.mp3' for name in random.sample(_SONGS, 15)]
    num_files = random.randint(9, 11)
    files, noise_files = files[0:num_files], files[num_files:]
    return {
        'playlist_name': playlist_name,
        'files': files,
        'noise_files': noise_files,
    }


_SONGS = [
    'My Heart is Yours',
    'Endless Summer',
    'Whispering Wind',
    'Lost in the Echo',
    'Chasing Shadows',
    'Night Drive',
    'Echoes of Silence',
    'Bright Lights',
    'Moments',
    'Forever Young',
    'Rising Sun',
    'Silent Dreams',
    'City of Stars',
    'Moonlight Sonata',
    'Through the Storm',
    'Return to Paradise',
    'Voices in the Hall',
    'Under the Sky',
    "Dreamer's Awake",
    'Serenity Now',
    'Falling Feathers',
    'Orbiting Stars',
    'Reflections',
    'Beyond the Horizon',
    'Golden Days',
    'Twilight Calling',
    'Heartbeat Away',
    'Mystic Journey',
    'Hidden Paths',
    'Distant Memories',
    'Path to Zenith',
    'Eternal Flame',
    'Shadows of Time',
    'Whispers of the Past',
    'Waves of Change',
]


def _generate_playlist_name() -> str:
  """Generates a diverse and creative playlist name."""
  themes = [
      'Chill Beats',
      'Morning Vibes',
      'Workout Energy',
      'Study Sessions',
      'Golden Oldies',
      'Indie Gems',
      'Rock Anthems',
      'Electronic Waves',
      'Jazz Classics',
      'Hip Hop Hits',
      'Country Roads',
      'Classical Moods',
      'Pop Essentials',
      'Latin Grooves',
      'Reggae Rhythms',
      'Soulful Sounds',
      'Blues Vibes',
      'Metal Mayhem',
      'Party Mix',
      'Tranquil Tunes',
      'R&B Favorites',
      'Folk Inspirations',
      'Disco Nights',
      'Global Beats',
      'Sleepytime Songs',
      'Acoustic Sessions',
      'Vintage Vinyl',
      'Instrumental Study',
      'Coffeehouse Jazz',
      'Rainy Day Relax',
      'Gym Pump Up',
      'Retro Pop Hits',
      'Indie Rock Roadtrip',
      'Electronic Chillout',
      'Classical Concentration',
      'Jazz Lounge',
      'Hip Hop Bangers',
      'Country Classics',
      'Classical Opera Highlights',
      'Pop Punk Power',
      'Latin Dance Party',
      'Reggae Sunsplash',
      'Soul Classics',
      'Blues Break',
      'Party Starters',
      'Tranquil Ambient',
      'R&B Grooves',
      'Folk Favourites',
      'Disco Fever',
      'World Music Tour',
  ]
  identifier = random.randint(1, 999)

  theme = random.choice(themes)
  return f'{theme} {identifier}'


==> anc/code/android_world/task_evals/single/retro_music_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random

from absl.testing import absltest
from android_world.task_evals.single import retro_music


class TestGenerateListWithSum(absltest.TestCase):

  def test_generate_list_with_sum(self):
    trials = 10_000

    for _ in range(trials):
      n = random.randint(1, 19_000)
      m = random.randint(1, 10)

      result = retro_music._generate_list_with_sum(n, m)

      self.assertLen(result, m)
      self.assertEqual(sum(result), n)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/single/simple_draw_pro.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for Simple Draw Pro app."""

import os
import posixpath
import random
from typing import Any
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import file_validators
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils


class SimpleDrawProCreateDrawing(task_eval.TaskEval):
  """Task for checking that a new drawing has been created with a specific name."""

  app_names = ("simple draw pro",)
  complexity = 1
  schema = file_validators.CreateFile.schema
  template = (
      "Create a new drawing in Simple Draw Pro. Name it {file_name}. Save it in"
      " the Pictures folder within the sdk_gphone_x86_64 storage area."
  )

  def __init__(self, params: dict[str, Any]):
    super().__init__(params)
    self.initialized = False
    self.create_file_task = file_validators.CreateFile(
        params, posixpath.join(device_constants.EMULATOR_DATA, "Pictures")
    )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self.create_file_task.initialize_task(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    file_name = self.params["file_name"]
    exists = file_utils.check_file_or_folder_exists(
        file_name, self.create_file_task.data_directory, env.controller
    )
    return 1.0 if exists else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    words = [
        "lorem",
        "ipsum",
        "dolor",
        "sit",
        "amet",
        "consectetur",
        "adipiscing",
        "elit",
    ]
    extensions = [".png", ".svg", ".jpg"]
    random_file_name = (
        "".join(random.choices(words, k=1))
        + "_"
        + user_data_generation.generate_random_file_name()
        + random.choice(extensions)
    )

    return {
        "file_name": random_file_name,
        "text": "",  # Unused.
    }

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self.create_file_task.tear_down(env)


==> anc/code/android_world/task_evals/single/simple_gallery_pro.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for the Simple Gallery Pro app."""

import os
from typing import Any
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.task_evals.utils import receipt_generator
from android_world.task_evals.utils import schema
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils


class SaveCopyOfReceiptTaskEval(task_eval.TaskEval):
  """Task using SimpleGalleryPro to save a copy of a receipt."""

  app_names = ("simple gallery pro",)

  complexity = 1

  template = (
      "In Simple Gallery Pro, copy {file_name} in DCIM and save a copy with the"
      " same name in Download"
  )

  schema = schema.no_params()

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    user_data_generation.clear_device_storage(env)
    receipt_image = self.params["receipt_image"]
    temp_storage_location = os.path.join("/tmp/", self.params["file_name"])
    receipt_image.save(temp_storage_location)
    file_utils.copy_data_to_device(
        temp_storage_location,
        device_constants.GALLERY_DATA,
        env.controller,
    )

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    user_data_generation.clear_device_storage(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)

    if file_utils.check_file_or_folder_exists(
        target=self.params["file_name"],
        base_path=device_constants.DOWNLOAD_DATA,
        env=env.controller,
    ):
      return 1.0

    return 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    receipt_image, _ = receipt_generator.create_receipt()
    return {
        "receipt_image": receipt_image,
        "file_name": (
            "receipt_"
            + user_data_generation.generate_random_file_name()
            + ".jpg"
        ),
    }


==> anc/code/android_world/task_evals/single/simple_gallery_pro_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import itertools
import os
import tempfile
from unittest import mock

from absl.testing import absltest
from android_world.env import device_constants
from android_world.env import interface
from android_world.task_evals.single import simple_gallery_pro
from android_world.task_evals.utils import receipt_generator
from android_world.task_evals.utils import user_data_generation
from android_world.utils import app_snapshot
from android_world.utils import datetime_utils
from android_world.utils import fake_adb_responses
from PIL import Image


def _touch_temp_file(file_name):
  """Creates an empty file in the /tmp/ directory.

  Args:
    file_name: The name of the file.
  """
  path = os.path.join(tempfile.gettempdir(), file_name)
  with open(path, "w") as f:
    f.write("")


class SaveCopyOfReceiptTaskEvalTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_clear_device_storage = self.enter_context(
        mock.patch.object(
            user_data_generation,
            "clear_device_storage",
            autospec=True,
        )
    )
    self.mock_receipt_generator = self.enter_context(
        mock.patch.object(
            receipt_generator,
            "create_receipt",
            return_value=(
                mock.create_autospec(Image.Image),
                "receipt_test.jpg",
            ),
        )
    )
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(
            app_snapshot,
            "restore_snapshot",
        )
    )
    self.mock_setup_datetime = self.enter_context(
        mock.patch.object(
            datetime_utils,
            "setup_datetime",
        )
    )

  def assertInitializes(
      self,
      eval_task: simple_gallery_pro.SaveCopyOfReceiptTaskEval,
      env: interface.AsyncEnv,
  ):
    _touch_temp_file(eval_task.params["file_name"])
    env.controller.execute_adb_call.side_effect = list(
        itertools.chain(
            fake_adb_responses.create_taskeval_initialize_responses(
                len(eval_task.app_names)
            ),
            fake_adb_responses.create_remove_files_responses(),
            fake_adb_responses.create_copy_to_device_responses(),
        )
    )
    eval_task.initialize_task(env)

  def test_generate_random_params_returns_file_name(self):
    random_params = (
        simple_gallery_pro.SaveCopyOfReceiptTaskEval.generate_random_params()
    )

    file_name = random_params["file_name"]
    self.assertIsNotNone(file_name)
    self.assertStartsWith(file_name, "receipt_")
    self.assertEndsWith(file_name, ".jpg")

  def test_is_successful_returns_one_if_file_is_present(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = simple_gallery_pro.SaveCopyOfReceiptTaskEval(
        simple_gallery_pro.SaveCopyOfReceiptTaskEval.generate_random_params()
    )
    self.assertInitializes(eval_task, env)
    env.controller.execute_adb_call.side_effect = (
        fake_adb_responses.create_check_file_or_folder_exists_responses(
            file_name=eval_task.params["file_name"],
            base_path=device_constants.DOWNLOAD_DATA,
            exists=True,
        )
    )

    self.assertEqual(eval_task.is_successful(env), 1.0)

  def test_is_successful_returns_zero_if_file_is_missing(self):
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task = simple_gallery_pro.SaveCopyOfReceiptTaskEval(
        simple_gallery_pro.SaveCopyOfReceiptTaskEval.generate_random_params()
    )
    self.assertInitializes(eval_task, env)
    env.controller.execute_adb_call.side_effect = (
        fake_adb_responses.create_check_file_or_folder_exists_responses(
            file_name=eval_task.params["file_name"],
            base_path=device_constants.DOWNLOAD_DATA,
            exists=False,
        )
    )

    self.assertEqual(eval_task.is_successful(env), 0.0)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/single/sms.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for Simple SMS Messenger."""

import random
import time
from android_world.env import adb_utils
from android_world.env import interface
from android_world.env import tools
from android_world.task_evals.common_validators import phone_validators
from android_world.task_evals.common_validators import sms_validators
from android_world.task_evals.utils import user_data_generation
from android_world.utils import contacts_utils


class SimpleSmsSend(sms_validators.SimpleSMSSendSms):
  """Task for checking an SMS was sent."""

  template = (
      "Send a text message using Simple SMS Messenger to {number} with message:"
      " {message}"
  )


class SimpleSmsSendAfterCall(sms_validators.SimpleSMSSendSms):
  """Task for checking an SMS was sent after a missed call.

  NOTE: This is currently disabled due to emulator flakiness with phone calls.
  """

  app_names = ("simple sms messenger", "phone")
  template = (
      "Send a text message using Simple SMS Messenger to the number I just"
      " missed a call from with message: {message}"
  )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    phone_validators.clear_phone_state(env.controller)
    adb_utils.call_emulator(env.controller, self.params["number"])
    time.sleep(5.0)
    adb_utils.end_call_if_active(env.controller)


class SimpleSmsReplyMostRecent(sms_validators.SimpleSMSSendSms):
  """Task for checking that a reply was sent to the most recent SMS."""

  template = (
      "Reply to the most recent text message using Simple SMS Messenger with"
      " message: {message}"
  )

  def _generate_non_goal_message(self):
    message = random.choice(sms_validators.SimpleSMSSendSms.messages)
    while message == self.params["message"]:
      message = random.choice(sms_validators.SimpleSMSSendSms.messages)
    return message

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)

    # Disable notifications so we don't have to wait for them to disappear
    # before running the task.
    adb_utils.disable_headsup_notifications(env.controller)

    for _ in range(random.randint(0, 5)):
      adb_utils.text_emulator(
          env.controller,
          user_data_generation.generate_random_number(),
          self._generate_non_goal_message(),
      )

    # Texts don't necessarily come in the same order as sent here, so pause here
    # to make sure the most recent text comes last.
    time.sleep(1)

    most_recent_message = self._generate_non_goal_message()
    adb_utils.text_emulator(
        env.controller,
        self.params["number"],
        most_recent_message,
    )

    # `emu sms send` delivers asynchronously, so poll until the text just sent
    # is the newest inbox row.
    most_recent = self._wait_for_most_recent(
        env, self.params["number"], most_recent_message
    )

    adb_utils.enable_headsup_notifications(env.controller)

    if (
        most_recent.get("address") != self.params["number"]
        and most_recent.get("body") != most_recent_message
    ):
      raise ValueError(
          "Unexpected initial state - most recent message is not what is"
          " expected."
      )

  def _wait_for_most_recent(
      self,
      env: interface.AsyncEnv,
      number: str,
      body: str,
      timeout_s: float = 15.0,
      sleep=time.sleep,
  ) -> dict[str, str]:
    """Returns the newest inbox row.

    Waits up to timeout_s for a row from `number` or with `body`.
    """
    waited = 0.0
    most_recent: dict[str, str] = {}
    while True:
      rows = self._get_received_messages(env.controller)
      if rows:
        most_recent = sms_validators.parse_message(rows[0])
        if (
            most_recent.get("address") == number
            or most_recent.get("body") == body
        ):
          return most_recent
      if waited >= timeout_s:
        return most_recent
      sleep(1.0)
      waited += 1.0


class SimpleSmsReply(sms_validators.SimpleSMSSendSms):
  """Task for checking a reply was sent."""

  template = "Reply to {number} with message: {message} in Simple SMS Messenger"

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.disable_headsup_notifications(env.controller)

    relevant_text_sent = False

    # Add a random number of texts, with the text we care about randomly
    # interspersed.
    for _ in range(random.randint(1, 5)):
      if not relevant_text_sent:
        if random.choice([True, False]):
          adb_utils.text_emulator(
              env.controller,
              self.params["number"],
              random.choice(sms_validators.SimpleSMSSendSms.messages),
          )
          relevant_text_sent = True

      adb_utils.text_emulator(
          env.controller,
          user_data_generation.generate_random_number(),
          random.choice(sms_validators.SimpleSMSSendSms.messages),
      )

    if not relevant_text_sent:
      adb_utils.text_emulator(
          env.controller,
          self.params["number"],
          random.choice(sms_validators.SimpleSMSSendSms.messages),
      )

    # Need to pause to make sure re-enabling notifications happens after the
    # last text came in
    time.sleep(0.5)
    adb_utils.enable_headsup_notifications(env.controller)


class SimpleSmsSendClipboardContent(sms_validators.SimpleSMSSendSms):
  """Task for checking that the clipboard contents were sent as an SMS."""

  template = (
      "Send a message to {number} with the clipboard content in Simple SMS"
      " Messenger"
  )

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.set_clipboard_contents(self.params["message"], env.controller)


class SimpleSmsSendReceivedAddress(sms_validators.SimpleSMSSendSms):
  """Task for checking that a received address is forward to someone else."""

  complexity = 2
  template = (
      "Text the address of the event to {name1} that {name2} just sent me in"
      " Simple SMS Messenger"
  )

  schema = {
      "type": "object",
      "properties": {
          "name1": {"type": "string"},
          "number": {"type": "string"},
          "name2": {"type": "string"},
          "message": {"type": "string"},
      },
      "required": ["name1", "number", "name2", "message"],
  }

  addresses = [
      "123 Main St Girdwood, AK, 99587",
      "6 Elm St, Birmingham, AL, 35217",
      "789 E Oak St, Phoenix AZ 85006",
      "1011 S Maple St, Little Rock, AR, 72204",
      "1415 W Cedar Ave Denver, CO, 80223",
      "968 Spruce St, Hartford, CT, 06103",
      "1819 Birch Ct, Dover, DE, 19901",
      "2021 Poplar St, Atlanta, GA, 30340",
  ]

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    name1 = user_data_generation.generate_random_name()
    name2 = user_data_generation.generate_random_name(excluding=name1)

    return {
        "name1": name1,
        "number": user_data_generation.generate_random_number(),
        "name2": name2,
        "message": user_data_generation.generate_random_address(),
    }

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    adb_utils.disable_headsup_notifications(env.controller)
    super().initialize_task(env)

    name2_number = user_data_generation.generate_random_number()
    contacts_utils.add_contact(
        self.params["name1"], self.params["number"], env.controller
    )
    time.sleep(5.0)
    contacts_utils.add_contact(
        self.params["name2"], name2_number, env.controller
    )

    # Add text containing address from name2
    adb_utils.text_emulator(
        env.controller,
        name2_number,
        self.params["message"],
    )

    # Need to pause to make sure re-enabling notifications happens after the
    # text came in
    time.sleep(1)
    adb_utils.enable_headsup_notifications(env.controller)

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    adb_utils.delete_contacts(env.controller)


class SimpleSmsResend(sms_validators.SimpleSMSSendSms):
  """Task for checking that a message was resent."""

  template = "Resend the message I just sent to {name} in Simple SMS Messenger"

  schema = {
      "type": "object",
      "properties": {
          "name": {"type": "string"},
          "number": {"type": "string"},
          "message": {"type": "string"},
      },
      "required": ["name", "number", "message"],
  }

  @classmethod
  def generate_random_params(cls) -> dict[str, str | int]:
    return {
        "name": user_data_generation.generate_random_name(),
        "number": user_data_generation.generate_random_number(),
        "message": random.choice(cls.messages),
    }

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    controller = tools.AndroidToolController(env.controller)
    adb_utils.disable_headsup_notifications(env.controller)
    super().initialize_task(env)

    contacts_utils.add_contact(
        self.params["name"], self.params["number"], env.controller
    )
    time.sleep(3.0)
    controller.send_sms(self.params["number"], self.params["message"])

    # Make sure conversation happens before the repeat message
    time.sleep(3.0)

    # Add text asking to repeat
    adb_utils.text_emulator(
        env.controller,
        self.params["number"],
        "Sorry, there was a glitch, what was the last message you sent me?",
    )

    # Need to pause to make sure re-enabling notifications happens after the
    # text came in
    time.sleep(1)
    adb_utils.enable_headsup_notifications(env.controller)
    self.before_messages = self.get_sent_messages(env.controller)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    after_messages = self.get_sent_messages(env.controller)
    if len(after_messages) != len(self.before_messages) + 1:
      return 0.0

    # New messages get added at index 0.
    return (
        1.0  # pylint:disable=g-long-ternary
        if sms_validators.sms_are_equal(
            after_messages[0], self.before_messages[-1]
        )
        else 0.0
    )

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    adb_utils.delete_contacts(env.controller)


==> anc/code/android_world/task_evals/single/sms_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import random
import time
from unittest import mock

from absl.testing import absltest
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.env import representation_utils
from android_world.env import tools
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import sms_validators
from android_world.task_evals.single import sms
from android_world.task_evals.utils import user_data_generation
from android_world.utils import contacts_utils
from android_world.utils import test_utils


class TestMessagesSendTextMessage(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()

    # Mock parent-level methods
    self.mock_initialize_sms_task = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'initialize_task'
    ).start()
    self.mock_is_successful = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'is_successful'
    ).start()

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()

  def test_is_successful(self):
    # SimpleSmsSend doesn't add anything to the parent class, so simply
    # check that parent functions have been called.
    env = mock.MagicMock()
    params = {'number': '1234567890', 'message': 'Hello World'}

    task = sms.SimpleSmsSend(params)
    self.mock_is_successful.return_value = True
    self.assertEqual(test_utils.perform_task(task, env), 1)

    # Check that parent's functions got called
    self.mock_initialize_sms_task.assert_called_once()
    self.mock_is_successful.assert_called_once()

  def test_initialize_task(self):
    env = mock.MagicMock()

    params = {'number': '1234567890', 'message': 'Hello World'}

    task = sms_validators.SimpleSMSSendSms(params)
    task.initialize_task(env)

    # Check that parent's function got called
    self.mock_initialize_sms_task.assert_called_once()


class TestSimpleSmsReplyMostRecent(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    mock_randint = mock.patch.object(random, 'randint').start()
    mock_randchoice = mock.patch.object(random, 'choice').start()

    # Mock parent-level methods
    self.mock_initialize_sms_task = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'initialize_task'
    ).start()
    mock_generate_number = mock.patch.object(
        user_data_generation, 'generate_random_number'
    ).start()
    self.mock_is_successful = mock.patch.object(
        task_eval.TaskEval, 'is_successful'
    ).start()
    self.mock_android_time = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'get_android_time'
    ).start()
    self.mock_android_time.return_value = int(time.time())
    self.mock_get_received_messages = mock.patch.object(
        sms_validators.SimpleSMSSendSms, '_get_received_messages'
    ).start()

    # Mock adb_utils methods
    self.mock_disable_notifications = mock.patch.object(
        adb_utils, 'disable_headsup_notifications'
    ).start()
    self.mock_enable_notifications = mock.patch.object(
        adb_utils, 'enable_headsup_notifications'
    ).start()
    self.mock_text_emulator = mock.patch.object(
        adb_utils, 'text_emulator'
    ).start()

    # Setup mocks
    self.random_number_1 = '+1212365478'
    self.random_number_2 = '+19876543210'
    self.most_recent_number = '1234567890'
    self.message_1 = 'Message 1'
    self.message_2 = 'Message 2'
    self.most_recent_message = 'Hello World'
    # Instantiate state with 2 unimportant text message
    mock_randint.return_value = 2
    mock_randchoice.side_effect = [
        self.message_1,
        self.message_2,
        self.most_recent_message,
    ]
    mock_generate_number.side_effect = [
        self.random_number_1,
        self.random_number_2,
    ]

    self.initial_state_messages = [
        # Most recent message
        'Row: 0, address={}, body={}, service_center=NULL, date={}'.format(
            self.most_recent_number,
            self.most_recent_message,
            str(int((time.time() + 120) * 1000)),
        ),
        'Row: 1, address={}, body={}, service_center=NULL, date={}'.format(
            self.random_number_1,
            self.message_1,
            str(int((time.time() + 60) * 1000)),
        ),
        'Row: 2, address={}, body={}, service_center=NULL, date={}'.format(
            self.random_number_2,
            self.message_2,
            str(int(time.time() * 1000)),
        ),
    ]
    self.extract_package_name = mock.patch.object(
        adb_utils, 'extract_package_name'
    ).start()
    self.extract_package_name.return_value = (
        'com.simplemobiletools.smsmessenger'
    )

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()

  def test_initialize_task(self):
    env = mock.MagicMock()
    params = {'number': self.most_recent_number, 'message': 'New message'}
    self.mock_get_received_messages.return_value = self.initial_state_messages

    task = sms.SimpleSmsReplyMostRecent(params)
    task.initialize_task(env)
    self.mock_text_emulator.assert_has_calls([
        mock.call(env.controller, self.random_number_1, self.message_1),
        mock.call(env.controller, self.random_number_2, self.message_2),
        mock.call(
            env.controller, self.most_recent_number, self.most_recent_message
        ),
    ])
    self.mock_disable_notifications.assert_called_once()
    self.mock_enable_notifications.assert_called_once()

    self.mock_initialize_sms_task.assert_called_once()

  def test_is_successful(self):
    new_message = 'New message'
    mock_sent_message = adb_pb2.AdbResponse()
    date_ms = str(int(time.time() * 1000))
    mock_sent_message.generic.output = (
        'Row: 0, address={}, body={}, service_center=NULL, date={}'.format(
            self.most_recent_number, new_message, date_ms
        ).encode()
    )
    self.mock_issue_generic_request.side_effect = [mock_sent_message]
    self.mock_get_received_messages.return_value = self.initial_state_messages
    test_utils.log_mock_calls(self.mock_issue_generic_request)
    env = mock.MagicMock()
    params = {'number': self.most_recent_number, 'message': new_message}

    task = sms.SimpleSmsReplyMostRecent(params)

    self.assertEqual(test_utils.perform_task(task, env), 1)


class TestSimpleSmsReply(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    mock_randint = mock.patch.object(random, 'randint').start()
    mock_randchoice = mock.patch.object(random, 'choice').start()

    # Mock parent-level methods
    self.mock_initialize_sms_task = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'initialize_task'
    ).start()
    mock_generate_number = mock.patch.object(
        user_data_generation, 'generate_random_number'
    ).start()
    self.mock_is_successful = mock.patch.object(
        task_eval.TaskEval, 'is_successful'
    ).start()
    self.mock_android_time = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'get_android_time'
    ).start()
    self.mock_android_time.return_value = int(time.time())

    # Mock adb_utils methods
    self.mock_disable_notifications = mock.patch.object(
        adb_utils, 'disable_headsup_notifications'
    ).start()
    self.mock_enable_notifications = mock.patch.object(
        adb_utils, 'enable_headsup_notifications'
    ).start()
    self.mock_text_emulator = mock.patch.object(
        adb_utils, 'text_emulator'
    ).start()

    # Setup mocks
    self.random_number_1 = '+1212365478'
    self.random_number_2 = '+19876543210'
    self.relevant_number = '1234567890'
    self.message_1 = 'Message 1'
    self.message_2 = 'Message 2'
    self.relevant_message = 'Hello World'
    # Instantiate state with 2 unimportant text message
    mock_randint.return_value = 2
    # Relevant message will always be sent last
    mock_randchoice.side_effect = [
        False,
        self.message_1,
        False,
        self.message_2,
        self.relevant_message,
    ]
    mock_generate_number.side_effect = [
        self.random_number_1,
        self.random_number_2,
    ]
    self.extract_package_name = mock.patch.object(
        adb_utils, 'extract_package_name'
    ).start()
    self.extract_package_name.return_value = (
        'com.simplemobiletools.smsmessenger'
    )

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()

  def test_initialize_task(self):
    env = mock.MagicMock()
    params = {'number': self.relevant_number, 'message': 'New message'}

    task = sms.SimpleSmsReply(params)
    task.initialize_task(env)
    self.mock_text_emulator.assert_has_calls([
        mock.call(env.controller, self.random_number_1, self.message_1),
        mock.call(env.controller, self.random_number_2, self.message_2),
        mock.call(env.controller, self.relevant_number, self.relevant_message),
    ])
    self.mock_disable_notifications.assert_called_once()
    self.mock_enable_notifications.assert_called_once()

    self.mock_initialize_sms_task.assert_called_once()

  def test_is_successful(self):
    new_message = 'New message'
    # Add successful message
    mock_sent_message = adb_pb2.AdbResponse()
    date_ms = str(int(time.time() * 1000))
    mock_sent_message.generic.output = (
        'Row: 0, address={}, body={}, service_center=NULL, date={}'.format(
            self.relevant_number, new_message, date_ms
        ).encode()
    )
    self.mock_issue_generic_request.side_effect = [mock_sent_message]

    test_utils.log_mock_calls(self.mock_issue_generic_request)

    env = mock.MagicMock()
    params = {'number': self.relevant_number, 'message': new_message}

    task = sms.SimpleSmsReply(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)


class TestSimpleSmsSendClipboardContent(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()

    # Mock parent-level methods
    self.mock_initialize_sms_task = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'initialize_task'
    ).start()
    self.mock_is_successful = mock.patch.object(
        task_eval.TaskEval, 'is_successful'
    ).start()
    self.mock_get_sent_messages = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'get_sent_messages'
    ).start()
    self.extract_package_name = mock.patch.object(
        adb_utils, 'extract_package_name'
    ).start()
    self.extract_package_name.return_value = (
        'com.simplemobiletools.smsmessenger'
    )

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()

  def test_initialize_task(self):
    clipboard_contents = 'Hello World'

    env = mock.MagicMock()
    params = {'number': '1234567890', 'message': clipboard_contents}

    task = sms.SimpleSmsSendClipboardContent(params)
    task.initialize_task(env)
    self.mock_set_clipboard_contents.assert_called_with(
        clipboard_contents, env.controller
    )
    self.mock_initialize_sms_task.assert_called_once()

  def test_is_successful(self):
    clipboard_contents = 'Hello World'
    number = '1234567890'
    date_ms = str(int(time.time() * 1000))
    self.mock_get_sent_messages.side_effect = [
        # Expected message
        [
            'Row: 0, address={}, body={}, service_center=NULL, date={}'
            .format(number, clipboard_contents, date_ms)
        ],
    ]

    env = mock.MagicMock()
    params = {'number': '1234567890', 'message': clipboard_contents}

    task = sms.SimpleSmsSendClipboardContent(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.mock_set_clipboard_contents.assert_called_with(
        clipboard_contents, env.controller
    )


class TestSimpleSmsSendReceivedAddress(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()

    # Create a list of UIElement objects corresponding to the Save button.
    ui_elements = [
        representation_utils.UIElement(
            text='Save',
            bbox=representation_utils.BoundingBox(
                x_min=-10,
                x_max=-20,
                y_min=-50,
                y_max=-80,
            ),
        ),
    ]
    self.mock_forest_to_ui_elements.return_value = ui_elements

    # Mock parent-level methods
    self.mock_initialize_sms_task = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'initialize_task'
    ).start()
    mock_generate_number = mock.patch.object(
        user_data_generation, 'generate_random_number'
    ).start()
    self.mock_is_successful = mock.patch.object(
        task_eval.TaskEval, 'is_successful'
    ).start()
    self.mock_android_time = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'get_android_time'
    ).start()
    self.mock_get_sent_messages = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'get_sent_messages'
    ).start()

    # Mock controller methods
    self.mock_add_contact = mock.patch.object(
        contacts_utils, 'add_contact'
    ).start()

    # Mock adb_utils methods
    self.mock_disable_notifications = mock.patch.object(
        adb_utils, 'disable_headsup_notifications'
    ).start()
    self.mock_enable_notifications = mock.patch.object(
        adb_utils, 'enable_headsup_notifications'
    ).start()
    self.mock_text_emulator = mock.patch.object(
        adb_utils, 'text_emulator'
    ).start()
    self.mock_delete_contacts = mock.patch.object(
        adb_utils, 'delete_contacts'
    ).start()

    # Setup mocks
    self.mock_android_time.return_value = int(time.time())
    self.random_number = '1234567890'
    mock_generate_number.side_effect = [
        self.random_number,
    ]
    self.extract_package_name = mock.patch.object(
        adb_utils, 'extract_package_name'
    ).start()
    self.extract_package_name.return_value = (
        'com.simplemobiletools.smsmessenger'
    )

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()

  def test_initialize_task(self):
    # Create contacts
    name1 = 'Jane Smith'
    name1_number = '1444554333'
    name2 = 'John Smith'

    env = mock.MagicMock()
    params = {
        'name1': name1,
        'number': name1_number,
        'name2': name2,
        'message': '100 Main Street',
    }

    task = sms.SimpleSmsSendReceivedAddress(params)
    task.initialize_task(env)
    self.mock_disable_notifications.assert_called_once()
    self.mock_initialize_sms_task.assert_called_once()
    self.mock_add_contact.assert_has_calls([
        mock.call(name1, name1_number, env.controller),
        mock.call(name2, self.random_number, env.controller),
    ])
    self.mock_text_emulator.assert_called_with(
        env.controller, self.random_number, '100 Main Street'
    )
    self.mock_enable_notifications.assert_called_once()

  def test_is_successful(self):
    # Create contacts
    name1 = 'Jane Smith'
    name1_number = '1444554333'
    name2 = 'John Smith'
    address = '100 Main Street, Seattle, WA'

    # Successful message.
    date_ms = str(int(time.time() * 1000))
    self.mock_get_sent_messages.side_effect = [
        [
            'Row: 0, address={}, body={}, service_center=NULL, date={}'.format(
                name1_number, address, date_ms
            )
        ],
    ]

    env = mock.MagicMock()
    params = {
        'name1': name1,
        'number': name1_number,
        'name2': name2,
        'message': address,
    }

    task = sms.SimpleSmsSendReceivedAddress(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.mock_delete_contacts.assert_called_once()

  def test_is_not_successful(self):
    # Create contacts
    name1 = 'Jane Smith'
    name1_number = '1444554333'
    name2 = 'John Smith'
    address = '100 Main Street, Seattle, WA'

    # Unsuccessful message - sent to the wrong number.
    date_ms = str(int(time.time() * 1000))
    self.mock_get_sent_messages.side_effect = [
        [
            'Row: 0, address={}, body={}, service_center=NULL, date={}'.format(
                self.random_number, address, date_ms
            )
        ],
    ]

    env = mock.MagicMock()
    params = {
        'name1': name1,
        'number': name1_number,
        'name2': name2,
        'message': address,
    }

    task = sms.SimpleSmsSendReceivedAddress(params)
    self.assertEqual(test_utils.perform_task(task, env), 0)
    self.mock_delete_contacts.assert_called_once()


class TestMessagesResendTextMessage(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    self.glitch_message = (
        'Sorry, there was a glitch, what was the last message you sent me?'
    )

    # UIElements corresponding to the contact Save button and SMS send button.
    ui_elements = [
        representation_utils.UIElement(
            text='Save',
            bbox=representation_utils.BoundingBox(
                x_min=-10,
                x_max=-20,
                y_min=-50,
                y_max=-80,
            ),
        ),
        representation_utils.UIElement(
            text='SMS',
            bbox=representation_utils.BoundingBox(
                x_min=-10,
                x_max=-20,
                y_min=-50,
                y_max=-80,
            ),
        ),
    ]
    self.mock_forest_to_ui_elements.return_value = ui_elements

    # Mock parent-level methods
    self.mock_initialize_sms_task = mock.patch.object(
        task_eval.TaskEval, 'initialize_task'
    ).start()
    self.mock_is_successful = mock.patch.object(
        task_eval.TaskEval, 'is_successful'
    ).start()
    self.mock_android_time = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'get_android_time'
    ).start()
    self.mock_get_sent_messages = mock.patch.object(
        sms_validators.SimpleSMSSendSms, 'get_sent_messages'
    ).start()

    # Mock controller methods
    self.mock_add_contact = mock.patch.object(
        contacts_utils, 'add_contact'
    ).start()
    self.mock_send_sms = mock.patch.object(
        tools.AndroidToolController, 'send_sms'
    ).start()

    # Mock adb_utils methods
    self.mock_disable_notifications = mock.patch.object(
        adb_utils, 'disable_headsup_notifications'
    ).start()
    self.mock_enable_notifications = mock.patch.object(
        adb_utils, 'enable_headsup_notifications'
    ).start()
    self.mock_text_emulator = mock.patch.object(
        adb_utils, 'text_emulator'
    ).start()
    self.mock_delete_contacts = mock.patch.object(
        adb_utils, 'delete_contacts'
    ).start()

    # Setup mocks
    self.mock_android_time.return_value = int(time.time() * 1000)

    self.extract_package_name = mock.patch.object(
        adb_utils, 'extract_package_name'
    ).start()
    self.extract_package_name.return_value = (
        'com.simplemobiletools.smsmessenger'
    )

  def test_is_successful(self):
    # Create contact
    name = 'Jane Smith'
    agent_number = '1444554333'
    recipient_number = '9876543210'

    initial_date_ms = str(int(time.time() * 1000))
    final_date_ms = str(int(time.time() * 1000) + 6000)

    resend_message = (
        'Row: 1, address={}, body={}, service_center=NULL, date={}'.format(
            recipient_number, self.glitch_message, initial_date_ms
        )
    )
    initial_message = (
        'Row: 2, address={}, body=Hello World, service_center=NULL, date={}'
        .format(agent_number, initial_date_ms)
    )
    expected_message = (
        'Row: 0, address={}, body=Hello World, service_center=NULL, date={}'
        .format(agent_number, final_date_ms)
    )
    self.mock_get_sent_messages.side_effect = [
        # Empty messages pre-initialization
        [],
        # Post initialization messages
        [resend_message, initial_message],
        [expected_message, resend_message, initial_message],
    ]

    env = mock.MagicMock()
    params = {
        'name': name,
        'number': agent_number,
        'message': 'Hello World',
    }

    task = sms.SimpleSmsResend(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)

  def test_initialize_task(self):
    # Create contact
    name = 'Jane Smith'
    number = '1444554333'
    message = '100 Main Street'

    env = mock.MagicMock()
    params = {
        'name': name,
        'number': number,
        'message': message,
    }

    task = sms.SimpleSmsResend(params)
    task.initialize_task(env)
    self.mock_disable_notifications.assert_called_once()
    self.mock_initialize_sms_task.assert_called_once()
    self.mock_add_contact.assert_called_with(name, number, env.controller)
    # Check that initial message was sent
    self.mock_send_sms.assert_called_with(number, message)
    # Check that resend message was sent
    self.mock_text_emulator.assert_called_with(
        env.controller, number, self.glitch_message
    )
    self.mock_enable_notifications.assert_called_once()


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/single/system.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for general system tasks like interacting with settings."""

import dataclasses
import random
from typing import Any

from absl import logging
from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.utils import fuzzy_match_lib
import immutabledict


class _SystemBrightnessToggle(task_eval.TaskEval):
  """Task for checking that the screen brightness has been set to {max_or_min}."""

  app_names = ('settings',)
  complexity = 1
  schema = {
      'type': 'object',
      'properties': {'max_or_min': {'type': 'string', 'enum': ['max', 'min']}},
      'required': ['max_or_min'],
  }
  template = 'Turn brightness to the {max_or_min} value.'

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    res = adb_utils.issue_generic_request(
        ['shell', 'settings', 'get', 'system', 'screen_brightness'],
        env.controller,
    )
    brightness_level = int(res.generic.output.decode().strip())

    if self.params['max_or_min'] == 'max':
      return 1.0 if brightness_level == 255 else 0.0
    else:
      return 1.0 if brightness_level == 1 else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {'max_or_min': 'max' if random.choice([True, False]) else 'min'}


class SystemBrightnessMinVerify(_SystemBrightnessToggle):
  """Task for verifying that the screen brightness is already at minimum.

  Precondition: Screen brightness is at minimum.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.set_brightness('min', env.controller)

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'max_or_min': 'min'}


class SystemBrightnessMaxVerify(_SystemBrightnessToggle):
  """Task for verifying that the screen brightness is already at maximum.

  Precondition: Screen brightness is at maximum.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.set_brightness('max', env.controller)

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'max_or_min': 'max'}


class SystemBrightnessMin(_SystemBrightnessToggle):
  """Task for ensuring that the screen brightness is set to minimum.

  Precondition: Screen brightness is not at minimum.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.set_brightness('max', env.controller)

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'max_or_min': 'min'}


class SystemBrightnessMax(_SystemBrightnessToggle):
  """Task for ensuring that the screen brightness is set to maximum.

  Precondition: Screen brightness is not at maximum.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.set_brightness('min', env.controller)

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'max_or_min': 'max'}


class _SystemWifiToggle(task_eval.TaskEval):
  """Task for checking that WiFi has been turned {on_or_off}."""

  app_names = ('settings',)
  complexity = 1
  schema = {
      'type': 'object',
      'properties': {'on_or_off': {'type': 'string', 'enum': ['on', 'off']}},
      'required': ['on_or_off'],
  }
  template = 'Turn wifi {on_or_off}.'

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    res = adb_utils.issue_generic_request(
        ['shell', 'settings', 'get', 'global', 'wifi_on'], env.controller
    )
    wifi_status = res.generic.output.decode().strip()

    if self.params['on_or_off'] == 'on':
      # WiFi is on when the value is either 1 or 2. If Airplane mode is on, and
      # WiFi is on, it will be "2".
      return 1.0 if wifi_status in ['1', '2'] else 0.0
    else:
      # WiFi is off when the value is 0.
      return 1.0 if wifi_status == '0' else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'on' if random.choice([True, False]) else 'off'}


class SystemWifiTurnOffVerify(_SystemWifiToggle):
  """Task for verifying that WiFi is already turned off.

  Precondition: WiFi is off.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_wifi(env.controller, 'off')

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'off'}


class SystemWifiTurnOnVerify(_SystemWifiToggle):
  """Task for verifying that WiFi is already turned on.

  Precondition: WiFi is on.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_wifi(env.controller, 'on')

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'on'}


class SystemWifiTurnOff(_SystemWifiToggle):
  """Task for ensuring that WiFi is turned off.

  Precondition: WiFi is on.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_wifi(env.controller, 'on')

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'off'}


class SystemWifiTurnOn(_SystemWifiToggle):
  """Task for ensuring that WiFi is turned on.

  Precondition: WiFi is off.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_wifi(env.controller, 'off')

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'on'}


class _SystemBluetoothToggle(task_eval.TaskEval):
  """Task for checking that Bluetooth has been turned {on_or_off}."""

  app_names = ('settings',)
  complexity = 1
  schema = {
      'type': 'object',
      'properties': {'on_or_off': {'type': 'string', 'enum': ['on', 'off']}},
      'required': ['on_or_off'],
  }
  template = 'Turn bluetooth {on_or_off}.'

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    res = adb_utils.issue_generic_request(
        ['shell', 'settings', 'get', 'global', 'bluetooth_on'], env.controller
    )
    bluetooth_status = res.generic.output.decode().strip()
    expected_status = '1' if self.params['on_or_off'] == 'on' else '0'
    return 1.0 if bluetooth_status == expected_status else 0.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {'on_or_off': 'on' if random.choice([True, False]) else 'off'}


class SystemBluetoothTurnOffVerify(_SystemBluetoothToggle):
  """Task for verifying that Bluetooth is already turned off.

  Precondition: Bluetooth is off.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_bluetooth(env.controller, 'off')

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'off'}


class SystemBluetoothTurnOnVerify(_SystemBluetoothToggle):
  """Task for verifying that Bluetooth is already turned on.

  Precondition: Bluetooth is on.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_bluetooth(env.controller, 'on')

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'on'}


class SystemBluetoothTurnOff(_SystemBluetoothToggle):
  """Task for ensuring that Bluetooth is turned off.

  Precondition: Bluetooth is on.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_bluetooth(env.controller, 'on')

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'off'}


class SystemBluetoothTurnOn(_SystemBluetoothToggle):
  """Task for ensuring that Bluetooth is turned on.

  Precondition: Bluetooth is off.
  """

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    adb_utils.toggle_bluetooth(env.controller, 'off')

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {'on_or_off': 'on'}


class SystemCopyToClipboard(task_eval.TaskEval):
  """Task for verifying that the correct params are copied to the clipboard."""

  app_names = ()
  complexity = 1
  schema = {
      'type': 'object',
      'properties': {
          'clipboard_content': {'type': 'string'},
      },
      'required': ['clipboard_content'],
  }

  template = 'Copy the following text to the clipboard: {clipboard_content}'

  def __init__(self, params: dict[str, Any]):
    """Initialize the task with given params."""
    super().__init__(params)
    self.clipboard_content = params['clipboard_content']

  def _clear_clipboard(self, env: interface.AsyncEnv) -> None:
    # Use a unique string to set the clipboard contents.
    adb_utils.set_clipboard_contents('~~~RESET~~~', env.controller)

  def initialize_task(self, env: interface.AsyncEnv) -> None:
    super().initialize_task(env)
    self._clear_clipboard(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    """Check if the clipboard content matches the expected content."""
    actual_clipboard_content = adb_utils.get_clipboard_contents(env.controller)
    return (
        1.0
        if fuzzy_match_lib.fuzzy_match(
            self.clipboard_content, actual_clipboard_content
        )
        else 0.0
    )

  def tear_down(self, env: interface.AsyncEnv) -> None:
    super().tear_down(env)
    self._clear_clipboard(env)

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {
        'clipboard_content': random.choice([
            '1234 Elm St, Springfield, IL',
            'Acme Corp, Suite 200',
            'john.doe@example.com',
            "Jane's Flower Shop",
            'Call me at 555-1234',
            'Order No: A123456',
            'Reservation under: Jane',
            'Discount code: SAVE20',
            'Membership ID: XYZ789',
            'Invoice #98765',
            'Tracking #: 1Z204E2A',
            'Transaction ID: abc123',
            '9876 Pine Ave, Riverside, CA',
            'Global Tech, Floor 3',
            'jane.smith@example.com',
            "Mike's Grocery Store",
            'Text me at 555-6789',
            'Order No: B654321',
            'Reservation under: Mike',
            'Promo code: DEAL30',
            'Membership ID: ABC123',
            'Invoice #54321',
            'Tracking #: 3H488Y2B',
            'Transaction ID: def456',
            '2554 Oak Street, Boston, MA',
            'Innovate Inc, Room 10',
            'alex.jordan@example.net',
            "Sara's Bakery",
            'Reach out at 555-9101',
            'Order No: C987654',
            'Reservation under: Sara',
            'Coupon code: OFF50',
            'Membership ID: LMN456',
            'Invoice #32198',
            'Tracking #: 5K672F4C',
            'Transaction ID: ghi789',
        ])
    }


@dataclasses.dataclass(frozen=True)
class _ComponentName:
  """Android identifier for an application component.

  Identifier for an application component - i.e., an Activity, a Service, a
  BroadcastReceiver, or a Content Provider. Encapsulates two pieces of
  information used to identify the component - the package name of the app it
  exists in, and the class name of the object within that app.
  """

  package_name: str
  class_name: str


def _normalize_class_name(package_name: str, class_name: str) -> str:
  """Normalizes a fully qualified class name to be relative to the package.

  Class names are strings, which can be fully qualified or relative to the
  app's package. This function normalizes a fully qualified class name to be
  relative, to make it easy to test two class names for equality.

      normalized_class_name = _normalize_class_name(
          'com.android.settings',
          'com.android.settings.Settings'
      )
      assert normalized_class_name == '.Settings'

  Args:
    package_name: The package name of the app.
    class_name: The name of the class.

  Returns:
    The class name, normalized to be relative if fully qualified.
  """
  if class_name.startswith(package_name):
    return class_name[len(package_name) :]
  return class_name


def parse_component_name(component_name: str) -> _ComponentName:
  """Parses a ComponentName from a string.

  Args:
    component_name: The string representation of the component name, e.g.
      'com.android.settings/com.android.settings.Settings'.

  Returns:
    The parsed ComponentName.
  Raises:
    ValueError: If called with an invalid string representation of a
      ComponentName.
  """
  parts = component_name.split('/')
  if len(parts) != 2:
    raise ValueError(
        'Badly formed component name: the package and class names must be '
        'separated by a single slash'
    )
  return _ComponentName(
      package_name=parts[0],
      class_name=_normalize_class_name(
          package_name=parts[0], class_name=parts[1]
      ),
  )


_APP_NAME_TO_PACKAGE_NAME = immutabledict.immutabledict({
    'camera': 'com.android.camera2',
    'clock': 'com.google.android.deskclock',
    'contacts': 'com.google.android.contacts',
    'settings': 'com.android.settings',
    'dialer': 'com.google.android.dialer',
})


class OpenAppTaskEval(task_eval.TaskEval):
  """Task eval for opening an app."""

  app_names = tuple(_APP_NAME_TO_PACKAGE_NAME.keys())

  complexity = 1

  schema = {
      'type': 'object',
      'properties': {
          'app_name': {'type': 'string'},
      },
      'required': ['app_name'],
  }

  template = (
      'Open the {app_name} app. Clear any pop-ups that may appear by granting'
      ' all permissions that are required.'
  )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    app_name = random.choice(list(_APP_NAME_TO_PACKAGE_NAME.keys()))
    return {'app_name': app_name}

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    active_activity, _ = adb_utils.get_current_activity(env.controller)
    expected_package_name = _APP_NAME_TO_PACKAGE_NAME[self.params['app_name']]
    if (
        parse_component_name(active_activity).package_name
        == expected_package_name
    ):
      return 1.0
    else:
      logging.info(
          'Expected %s to be active app but saw %s',
          expected_package_name,
          active_activity,
      )
      return 0.0


==> anc/code/android_world/task_evals/single/system_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock
from absl.testing import absltest
from android_world.env import interface
from android_world.task_evals.single import system
from android_world.utils import app_snapshot
from android_world.utils import fake_adb_responses
from android_world.utils import test_utils


class SystemWifiTurnOnTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(app_snapshot, 'restore_snapshot')
    )

  def test_is_successful_returns_1_if_wifi_enabled(self):
    eval_task = system.SystemWifiTurnOn(params={'on_or_off': 'on'})
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.return_value = (
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=True)
    )

    self.assertEqual(eval_task.is_successful(env), 1.0)

  def test_is_successful_returns_0_if_wifi_disabled(self):
    eval_task = system.SystemWifiTurnOn(params={'on_or_off': 'on'})
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.return_value = (
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=False)
    )

    self.assertEqual(eval_task.is_successful(env), 0.0)


class SystemWifiTurnOffTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(app_snapshot, 'restore_snapshot')
    )

  def test_is_successful_returns_1_if_wifi_disabled(self):
    eval_task = system.SystemWifiTurnOn(params={'on_or_off': 'off'})
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.return_value = (
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=False)
    )

    self.assertEqual(eval_task.is_successful(env), 1.0)

  def test_is_successful_returns_0_if_wifi_enabled(self):
    eval_task = system.SystemWifiTurnOn(params={'on_or_off': 'off'})
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.return_value = (
        fake_adb_responses.create_get_wifi_enabled_response(is_enabled=True)
    )

    self.assertEqual(eval_task.is_successful(env), 0.0)


class TestSystemCopyToClipboard(test_utils.AdbEvalTestBase):

  def test_is_successful(self):
    # Setup
    self.mock_get_clipboard_contents.return_value = (
        '1234 Elm St, Springfield, IL'
    )

    env = mock.MagicMock()
    params = {'clipboard_content': '1234 Elm St, Springfield, IL'}

    # Instantiate task and check success
    task = system.SystemCopyToClipboard(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.assertEqual(self.mock_set_clipboard_contents.call_count, 2)
    self.assertEqual(self.mock_get_clipboard_contents.call_count, 1)

  def test_is_successful_fuzzy_match(self):
    # Setup
    self.mock_get_clipboard_contents.return_value = (
        '1234 Elm Street, Springfield, IL'
    )

    env = mock.MagicMock()
    params = {'clipboard_content': '1234 Elm St, Springfield, IL'}

    # Instantiate task and check success
    task = system.SystemCopyToClipboard(params)
    self.assertEqual(test_utils.perform_task(task, env), 1)
    self.assertEqual(self.mock_set_clipboard_contents.call_count, 2)
    self.assertEqual(self.mock_get_clipboard_contents.call_count, 1)

  def test_is_not_successful(self):
    # Setup
    self.mock_get_clipboard_contents.return_value = (
        '5678 Oak St, Springfield, IL'
    )

    env = mock.MagicMock()
    params = {'clipboard_content': '1234 Elm St, Springfield, IL'}

    # Instantiate task and check failure
    task = system.SystemCopyToClipboard(params)
    task.initialize_task(env)
    self.assertEqual(task.is_successful(env), 0)
    task.tear_down(env)
    self.assertEqual(self.mock_set_clipboard_contents.call_count, 2)
    self.assertEqual(self.mock_get_clipboard_contents.call_count, 1)

  def test_initialized_called_twice(self):
    # Setup
    self.mock_get_clipboard_contents.return_value = (
        '5678 Oak St, Springfield, IL'
    )

    env = mock.MagicMock()
    params = {'clipboard_content': '1234 Elm St, Springfield, IL'}

    # Instantiate task and check failure
    task = system.SystemCopyToClipboard(params)
    task.initialize_task(env)
    with self.assertRaisesRegex(RuntimeError, 'already called.'):
      task.initialize_task(env)


class SystemTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(app_snapshot, 'restore_snapshot')
    )

  def test_parse_component_name_normalizes_components(self):
    absolute_component_name = system.parse_component_name(
        'com.android.settings/com.android.settings.Settings'
    )
    relative_component_name = system.parse_component_name(
        'com.android.settings/.Settings'
    )
    self.assertEqual(absolute_component_name, relative_component_name)

  def test_parse_component_name_parses_package_name(self):
    component_name = system.parse_component_name(
        'com.android.settings/com.android.settings.Settings'
    )

    self.assertEqual(component_name.package_name, 'com.android.settings')

  def test_parse_component_name_parses_class_name(self):
    component_name = system.parse_component_name(
        'com.android.settings/com.android.settings.Settings'
    )

    self.assertEqual(component_name.class_name, '.Settings')

  def test_generate_random_params(self):
    params = system.OpenAppTaskEval.generate_random_params()

    self.assertIn(params['app_name'], system._APP_NAME_TO_PACKAGE_NAME.keys())

  def test_is_successful_returns_0_for_bad_package(self):
    eval_task = system.OpenAppTaskEval({'app_name': 'settings'})
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.return_value = (
        fake_adb_responses.create_get_activity_response(
            'com.google.gmail/com.google.gmail.Inbox'
        )
    )

    score = eval_task.is_successful(env)

    self.assertEqual(score, 0.0)

  def test_is_successful_returns_1_for_good_package(self):
    eval_task = system.OpenAppTaskEval({'app_name': 'settings'})
    env = mock.create_autospec(interface.AsyncEnv)
    eval_task.initialize_task(env)
    env.controller.execute_adb_call.return_value = (
        fake_adb_responses.create_get_activity_response(
            'com.android.settings/com.android.settings.Settings'
        )
    )

    score = eval_task.is_successful(env)

    self.assertEqual(score, 1.0)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/single/vlc.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Tasks for VLC player."""

import os
import random
from typing import Any
from android_world.env import interface
from android_world.env.setup_device import apps
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import sqlite_validators
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.task_evals.utils import user_data_generation
from android_world.utils import file_utils

_DB_PATH = '/data/data/org.videolan.vlc/app_db/vlc_media.db'
_APP_NAME = 'vlc'


def _get_playlist_info_query() -> str:
  """Gets query for fetching playlists and their associated files."""
  return """
    SELECT
      Playlist.name AS playlist_name,
      Media.filename AS media_file_name,
      PlaylistMediaRelation.position AS order_in_playlist
    FROM
      PlaylistMediaRelation
    INNER JOIN Playlist ON Playlist.id_playlist = PlaylistMediaRelation.playlist_id
    INNER JOIN Media ON Media.id_media = PlaylistMediaRelation.media_id
    ORDER BY
      Playlist.name,
      PlaylistMediaRelation.position;
    """


def _clear_playlist_dbs(env: interface.AsyncEnv) -> None:
  """Clears all DBs related to playlists."""
  sqlite_utils.delete_all_rows_from_table('Playlist', _DB_PATH, env, _APP_NAME)
  sqlite_utils.delete_all_rows_from_table('Media', _DB_PATH, env, _APP_NAME)
  sqlite_utils.delete_all_rows_from_table(
      'PlaylistMediaRelation', _DB_PATH, env, _APP_NAME
  )


def _get_playlist_file_info(
    env: interface.AsyncEnv,
) -> list[sqlite_schema_utils.PlaylistInfo]:
  """Executes join query to fetch playlist file info."""
  with env.controller.pull_file(_DB_PATH, timeout_sec=3) as local_db_directory:
    local_db_path = os.path.join(local_db_directory, os.path.split(_DB_PATH)[1])
    return sqlite_utils.execute_query(
        _get_playlist_info_query(),
        local_db_path,
        sqlite_schema_utils.PlaylistInfo,
    )


class _VLC(task_eval.TaskEval):

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    user_data_generation.clear_internal_storage(env)
    file_utils.clear_directory(apps.VlcApp.videos_path, env.controller)

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    user_data_generation.clear_internal_storage(env)
    file_utils.clear_directory(apps.VlcApp.videos_path, env.controller)


class VlcCreatePlaylist(_VLC):
  """Task to create a playlist in VLC."""

  app_names = ['vlc']
  complexity = 2
  schema = {
      'type': 'object',
      'properties': {
          'playlist_name': {'type': 'string'},
          'files': {
              'type': 'array',
              'items': {'type': 'string'},
          },
      },
      'required': ['playlist_name', 'files'],
  }
  template = ''  # We'll directly use goal.
  HTML = ''  # Implementation overrides this.

  @property
  def goal(self) -> str:
    files = ', '.join(self.params['files'])
    playlist_name = self.params['playlist_name']
    return (
        f'Create a playlist titled "{playlist_name}" with the following files'
        f' in VLC (located in Internal Memory/VLCVideos), in order: {files}'
    )

  def setup_files(self, env: interface.AsyncEnv):
    for file in self.params['files']:
      user_data_generation.write_video_file_to_device(
          file,
          apps.VlcApp.videos_path,
          env,
          messages=[user_data_generation.generate_random_string(10)],
          fps=1,
          message_display_time=random.randint(20, 180),
      )
    for file in self.params['noise_files']:
      user_data_generation.write_video_file_to_device(
          file,
          apps.VlcApp.videos_path,
          env,
          messages=[user_data_generation.generate_random_string(10)],
          fps=1,
          message_display_time=random.randint(20, 180),
      )

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    _clear_playlist_dbs(env)
    self.setup_files(env)

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    _clear_playlist_dbs(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    actual = _get_playlist_file_info(env)
    return float(
        sqlite_validators.verify_playlist(
            actual, self.params['playlist_name'], self.params['files']
        )
    )

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    playlist_name = _generate_playlist_name()
    num_files = random.randint(2, 5)
    files = [generate_file_name() for _ in range(num_files)]
    return {
        'playlist_name': playlist_name,
        'files': files,
        'noise_files': [generate_file_name() for _ in range(num_files)],
    }


class VlcCreateTwoPlaylists(task_eval.TaskEval):
  """Task to create two playlists in VLC."""

  app_names = ['vlc']
  complexity = 3
  schema = {
      'type': 'object',
      'properties': {
          'playlist_name1': {'type': 'string'},
          'files1': {
              'type': 'array',
              'items': {'type': 'string'},
          },
          'playlist_name2': {'type': 'string'},
          'files2': {
              'type': 'array',
              'items': {'type': 'string'},
          },
      },
      'required': ['playlist_name1', 'files1', 'playlist_name2', 'files2'],
  }
  template = ''  # Directly use goal.

  def __init__(self, params: dict[str, Any]):
    super().__init__(params)
    self.task1_params = {
        'playlist_name': params['playlist_name1'],
        'files': params['files1'],
        'noise_files': params['noise_files1'],
    }
    self.task2_params = {
        'playlist_name': params['playlist_name2'],
        'files': params['files2'],
        'noise_files': params['noise_files2'],
    }
    self.task1 = VlcCreatePlaylist(self.task1_params)
    self.task2 = VlcCreatePlaylist(self.task2_params)

  @property
  def goal(self) -> str:
    goal1 = (
        f'Create a playlist titled "{self.params["playlist_name1"]}" with the'
        ' following files in VLC (located in Internal Memory/VLCVideos), in'
        f' order: {", ".join(self.params["files1"])}'
    )
    goal2 = (
        f'create a playlist titled "{self.params["playlist_name2"]}" with the'
        f' following files in VLC, in order: {", ".join(self.params["files2"])}'
    )
    return f'{goal1}. And then, {goal2}.'

  def initialize_task(self, env: interface.AsyncEnv):
    super().initialize_task(env)
    self.task1.initialize_task(env)
    self.task2.setup_files(env)  # Don't want to clear db.

  def tear_down(self, env: interface.AsyncEnv):
    super().tear_down(env)
    self.task1.tear_down(env)

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return (self.task1.is_successful(env) + self.task2.is_successful(env)) / 2

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    playlist1_params = VlcCreatePlaylist.generate_random_params()
    playlist2_params = VlcCreatePlaylist.generate_random_params()
    return {
        'playlist_name1': playlist1_params['playlist_name'],
        'files1': playlist1_params['files'],
        'noise_files1': playlist1_params['noise_files'],
        'playlist_name2': playlist2_params['playlist_name'],
        'files2': playlist2_params['files'],
        'noise_files2': playlist2_params['noise_files'],
    }


#### Synthetic data ############################################################


def generate_file_name() -> str:
  """Generates a more realistic and descriptive video file name."""
  prefixes = [
      'clip',
      'footage',
      'scene',
      'recording',
      'highlight',
      'moment',
      'episode',
  ]
  suffixes = [
      '',
      'HD',
      '4K',
      'raw',
      'export',
  ]
  prefix = random.choice(prefixes)
  suffix = random.choice(suffixes)
  num = str(random.randint(1, 99))
  name = f'{prefix}_{num}_{suffix}.mp4'
  return user_data_generation.generate_modified_file_name(name)


def _generate_playlist_name() -> str:
  """Generates realistic and descriptive playlist names."""
  themes = [
      'Adventure',
      'Comedy',
      'Daily Routines',
      'Documentary Insights',
      'Epic Moments',
      'Family Gatherings',
      'Fitness Challenges',
      'Gaming Sessions',
      'How To',
      'Mystery and Thrills',
      'Recipe Collection',
      'Road Trips',
      'Summer Highlights',
      'Tech Reviews',
      'Travel Guide',
      'Ultimate Fails',
  ]
  qualifiers = [
      'Essentials',
      'Favorites',
      'Marathon',
      'Playlist',
      'Series',
      'Specials',
      'Ultimate Collection',
  ]
  # Select a random theme and qualifier
  theme = random.choice(themes)
  qualifier = random.choice(qualifiers)
  # Form the playlist name
  return f'{theme} {qualifier}'


==> anc/code/android_world/task_evals/single/vlc_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import dataclasses
import os
import sqlite3
import tempfile
from unittest import mock

from absl.testing import absltest
from absl.testing import parameterized
from android_env import env_interface
from android_env.wrappers import a11y_grpc_wrapper
from android_world.env import android_world_controller
from android_world.env import interface
from android_world.env.setup_device import apps
from android_world.task_evals.single import vlc
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import user_data_generation
from android_world.utils import app_snapshot
from android_world.utils import file_test_utils
from android_world.utils import file_utils


@dataclasses.dataclass
class Playlist:
  name: str
  files: list[str]  # List of filenames for media files in the playlist


def _set_state_of_db(test_db_path: str, playlists: list[Playlist]):
  """Inserts playlists and their media files into the mock database."""

  if os.path.exists(test_db_path):
    os.remove(test_db_path)
  conn = sqlite3.connect(test_db_path)
  cursor = conn.cursor()

  # Create tables
  cursor.executescript("""
          CREATE TABLE Playlist(id_playlist INTEGER PRIMARY KEY AUTOINCREMENT, name TEXT);
          CREATE TABLE Media(id_media INTEGER PRIMARY KEY AUTOINCREMENT, filename TEXT UNIQUE);
          CREATE TABLE PlaylistMediaRelation(media_id INTEGER, playlist_id INTEGER, position INTEGER);
      """)

  for playlist in playlists:
    # Insert the playlist
    cursor.execute('INSERT INTO Playlist(name) VALUES (?)', (playlist.name,))
    playlist_id = cursor.lastrowid

    for filename in playlist.files:
      cursor.execute(
          """
      INSERT INTO Media(filename) VALUES (?)
      ON CONFLICT(filename) DO UPDATE SET filename = excluded.filename
      """,
          (filename,),
      )
      media_id = cursor.lastrowid
      # Relate media file to playlist
      cursor.execute(
          'INSERT INTO PlaylistMediaRelation(media_id, playlist_id, position)'
          ' VALUES (?, ?, ?)',
          (media_id, playlist_id, playlist.files.index(filename)),
      )

  conn.commit()
  conn.close()


class VlcTestBase(parameterized.TestCase):

  def setUp(self):
    """Set up the test environment and mock database."""
    super().setUp()
    self.env_mock = mock.create_autospec(interface.AsyncAndroidEnv)
    self.android_env_mock = mock.create_autospec(
        env_interface.AndroidEnvInterface
    )
    self.enter_context(
        mock.patch.object(
            a11y_grpc_wrapper,
            'A11yGrpcWrapper',
            instance=True,
        )
    )
    self.controller = android_world_controller.AndroidWorldController(
        self.android_env_mock
    )
    self.env_mock.controller = self.controller

    temp_dir = tempfile.mkdtemp()
    self.test_db_path = os.path.join(temp_dir, 'app_db/vlc_media.db')
    os.makedirs(
        os.path.join(os.path.dirname(self.test_db_path), 'app_db'),
        exist_ok=True,
    )

    vlc._DB_PATH = self.test_db_path

    # Mock file and SQLite utility functions
    self.mock_copy_db = self.enter_context(
        mock.patch.object(
            file_utils,
            'tmp_directory_from_device',
            side_effect=file_test_utils.mock_tmp_directory_from_device,
        )
    )
    self.mock_copy_data_to_device = self.enter_context(
        mock.patch.object(
            file_utils,
            'copy_data_to_device',
            side_effect=file_test_utils.mock_copy_data_to_device,
        )
    )
    self.mock_restore_snapshot = self.enter_context(
        mock.patch.object(app_snapshot, 'restore_snapshot')
    )

  def tearDown(self):
    super().tearDown()
    vlc._DB_PATH = '/data/data/org.videolan.vlc/app_db/vlc_media.db'


class VlcUtilsTest(VlcTestBase):

  def test_get_playlist_info(self):
    """Test fetching playlist information."""
    expected_info = [
        sqlite_schema_utils.PlaylistInfo(
            playlist_name='Test Playlist',
            media_file_name='test_media.mp4',
            order_in_playlist=0,
        )
    ]

    _set_state_of_db(
        self.test_db_path, [Playlist('Test Playlist', ['test_media.mp4'])]
    )
    result = vlc._get_playlist_file_info(self.env_mock)
    self.assertEqual(result, expected_info)


class VlcTaskEvalsTestBase(VlcTestBase):

  def setUp(self):
    super().setUp()
    self.mock_write_video_file_to_device = self.enter_context(
        mock.patch.object(
            user_data_generation, 'write_video_file_to_device', autospec=True
        )
    )
    self.mock_generate_random_string = self.enter_context(
        mock.patch.object(
            user_data_generation, 'generate_random_string', autospec=True
        )
    )
    self.mock_remove_files = self.enter_context(
        mock.patch.object(file_utils, 'clear_directory', autospec=True)
    )
    _set_state_of_db(
        self.test_db_path,
        [
            Playlist(
                'Stale Playlist',
                ['stale_test_media.mp4', 'stale_test_media2.mp4'],
            )
        ],
    )


class VlcCreatePlaylist(VlcTaskEvalsTestBase):

  def test_goal(self):
    params = {
        'playlist_name': 'Test Playlist',
        'files': ['test_media.mp4, test_media2.mp4'],
    }

    instance = vlc.VlcCreatePlaylist(params)

    self.assertEqual(
        instance.goal,
        'Create a playlist titled "Test Playlist" with the following files in'
        ' VLC (located in Internal Memory/VLCVideos), in order: test_media.mp4,'
        ' test_media2.mp4',
    )

  def test_initialize_task(self):
    params = {
        'playlist_name': 'Test Playlist',
        'files': ['test_media.mp4', 'test_media2.mp4'],
        'noise_files': ['noise_media.mp4'],
    }
    self.mock_generate_random_string.side_effect = ['hello', 'world', 'test']

    instance = vlc.VlcCreatePlaylist(params)
    instance.initialize_task(self.env_mock)

    expected_calls = [
        mock.call(
            'test_media.mp4',
            apps.VlcApp.videos_path,
            self.env_mock,
            messages=['hello'],
            fps=1,
            message_display_time=mock.ANY,
        ),
        mock.call(
            'test_media2.mp4',
            apps.VlcApp.videos_path,
            self.env_mock,
            messages=['world'],
            fps=1,
            message_display_time=mock.ANY,
        ),
        mock.call(
            'noise_media.mp4',
            apps.VlcApp.videos_path,
            self.env_mock,
            messages=['test'],
            fps=1,
            message_display_time=mock.ANY,
        ),
    ]

    self.mock_write_video_file_to_device.assert_has_calls(
        expected_calls, any_order=False
    )

  @parameterized.named_parameters(
      dict(
          testcase_name='no fuzzy',
          playlist_name='Test Playlist',
      ),
      dict(
          testcase_name='fuzzy1',
          playlist_name='test playlist',
      ),
      dict(
          testcase_name='fuzzy2',
          playlist_name='test playlis',
      ),
  )
  def test_is_successful(self, playlist_name: str):
    params = {
        'playlist_name': 'Test Playlist',
        'files': ['test_media.mp4', 'test_media2.mp4', 'test_media3.mp4'],
        'noise_files': [],
    }
    instance = vlc.VlcCreatePlaylist(params)
    instance.initialize_task(self.env_mock)
    self.assertFalse(instance.is_successful(env=self.env_mock))
    _set_state_of_db(
        self.test_db_path,
        [
            Playlist(
                playlist_name,
                ['test_media.mp4', 'test_media2.mp4', 'test_media3.mp4'],
            )
        ],
    )

    self.assertTrue(instance.is_successful(env=self.env_mock))
    instance.tear_down(self.env_mock)

  def test_is_successful_fails(self):
    params = {
        'playlist_name': 'Test Playlist',
        'files': ['test_media.mp4', 'test_media2.mp4', 'test_media3.mp4'],
        'noise_files': [],
    }
    instance = vlc.VlcCreatePlaylist(params)
    instance.initialize_task(self.env_mock)
    self.assertFalse(instance.is_successful(env=self.env_mock))
    _set_state_of_db(
        self.test_db_path,
        [
            Playlist(
                'Test Playlist',
                ['test_media.mp4', 'test_media2.mp4'],
            )
        ],
    )

    self.assertFalse(instance.is_successful(env=self.env_mock))
    instance.tear_down(self.env_mock)


class TestCreateTwoPlaylists(VlcTaskEvalsTestBase):

  def test_goal(self):
    params = {
        'playlist_name1': 'Playlist One',
        'files1': ['file1.mp3', 'file2.mp3'],
        'noise_files1': ['noise_file1.mp3', 'noise_file2.mp3'],
        'playlist_name2': 'Playlist Two',
        'files2': ['file3.mp3', 'file4.mp3'],
        'noise_files2': ['noise_file3.mp3', 'noise_file4.mp3'],
    }
    instance = vlc.VlcCreateTwoPlaylists(params)

    expected_goal = (
        'Create a playlist titled "Playlist One" with the following files in'
        ' VLC (located in Internal Memory/VLCVideos), in order: file1.mp3,'
        ' file2.mp3. And then, create a playlist titled "Playlist Two" with the'
        ' following files in VLC, in order: file3.mp3, file4.mp3.'
    )
    self.assertEqual(instance.goal, expected_goal)

  def test_initialize_task(self):
    params = {
        'playlist_name1': 'Playlist One',
        'files1': ['file1.mp3', 'file2.mp3'],
        'noise_files1': ['noise_file1.mp3'],
        'playlist_name2': 'Playlist Two',
        'files2': ['file3.mp3', 'file4.mp3'],
        'noise_files2': ['noise_file2.mp3'],
    }
    self.mock_generate_random_string.side_effect = [
        'random1',
        'random2',
        'noise1',
        'random3',
        'random4',
        'noise2',
    ]

    instance = vlc.VlcCreateTwoPlaylists(params)
    instance.initialize_task(self.env_mock)

    expected_calls = [
        mock.call(
            filename,
            apps.VlcApp.videos_path,
            self.env_mock,
            messages=[mock.ANY],
            fps=1,
            message_display_time=mock.ANY,
        )
        for filename in [
            'file1.mp3',
            'file2.mp3',
            'noise_file1.mp3',
            'file3.mp3',
            'file4.mp3',
            'noise_file2.mp3',
        ]
    ]
    self.mock_write_video_file_to_device.assert_has_calls(expected_calls)

  def test_is_successful(self):
    params = {
        'playlist_name1': 'Playlist One',
        'files1': ['file1.mp3', 'file2.mp3'],
        'noise_files1': [],
        'playlist_name2': 'Playlist Two',
        'files2': ['file3.mp3', 'file4.mp3'],
        'noise_files2': [],
    }
    create_two_playlists_task = vlc.VlcCreateTwoPlaylists(params)
    create_two_playlists_task.initialize_task(self.env_mock)
    self.assertFalse(create_two_playlists_task.is_successful(self.env_mock))
    _set_state_of_db(
        self.test_db_path,
        [
            Playlist('Playlist One', ['file1.mp3', 'file2.mp3']),
            Playlist('Playlist Two', ['file3.mp3', 'file4.mp3']),
        ],
    )

    self.assertTrue(create_two_playlists_task.is_successful(self.env_mock))
    create_two_playlists_task.tear_down(self.env_mock)

  def test_is_successful_fail(self):
    params = {
        'playlist_name1': 'Playlist One',
        'files1': ['file1.mp3', 'file2.mp3', 'file3.mp3'],
        'noise_files1': [],
        'playlist_name2': 'Playlist Two',
        'files2': ['file3.mp3'],
        'noise_files2': [],
    }
    create_two_playlists_task = vlc.VlcCreateTwoPlaylists(params)
    create_two_playlists_task.initialize_task(self.env_mock)
    self.assertFalse(create_two_playlists_task.is_successful(self.env_mock))
    _set_state_of_db(
        self.test_db_path,
        [
            Playlist('Playlist One', ['file1.mp3', 'file2.mp3']),
            Playlist('Playlist Two', ['file3.mp3', 'file4.mp3']),
        ],
    )

    self.assertFalse(create_two_playlists_task.is_successful(self.env_mock))
    create_two_playlists_task.tear_down(self.env_mock)

  @parameterized.named_parameters(
      dict(
          testcase_name='partial_one',
          playlist=Playlist('Playlist One', ['file1.mp3', 'file2.mp3']),
      ),
      dict(
          testcase_name='partial_two',
          playlist=Playlist('Playlist Two', ['file3.mp3', 'file4.mp3']),
      ),
  )
  def test_is_successful_partial(self, playlist: Playlist):
    params = {
        'playlist_name1': 'Playlist One',
        'files1': ['file1.mp3', 'file2.mp3'],
        'noise_files1': [],
        'playlist_name2': 'Playlist Two',
        'files2': ['file3.mp3', 'file4.mp3'],
        'noise_files2': [],
    }
    create_two_playlists_task = vlc.VlcCreateTwoPlaylists(params)
    create_two_playlists_task.initialize_task(self.env_mock)
    self.assertFalse(create_two_playlists_task.is_successful(self.env_mock))
    _set_state_of_db(
        self.test_db_path,
        [playlist],
    )

    self.assertEqual(
        create_two_playlists_task.is_successful(self.env_mock), 0.5
    )
    create_two_playlists_task.tear_down(self.env_mock)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/task_eval.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Interface for a task and the evaluation logic for that task."""

import abc
import random
from typing import Any
from absl import logging
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.utils import app_snapshot
from android_world.utils import datetime_utils
import jsonschema


class TaskEval(abc.ABC):
  """Interface for a task and its evaluation.

  It consists of two parts: a) defining the task, which consists of a template
  and parameters and b) logic to determine if a task is complete.
  """

  template = ""  # Each task eval needs a template.
  device_time = device_constants.DT

  start_on_home_screen = True

  def __init__(self, params: dict[str, Any]):
    self.initialized = False
    jsonschema.validate(params, self.schema)
    self._params = params

  @property
  @abc.abstractmethod
  def complexity(self) -> int:
    """The complexity of the task.

    We use heuristics to dynamically allocate number of steps based on the
    complexity of the task. These are roughly calculated.

    complexity | budget
    1 | 1-10 steps
    2 | 11-20 steps
    ...
    """

  @property
  def name(self) -> str:
    """The name of the task."""
    return self.__class__.__name__

  @property
  @abc.abstractmethod
  def app_names(self) -> tuple[str, ...]:
    """The names of the apps that the agent will be interacting with during the task.

    Apps will be closed upon app initialization. The app names should correspond
    to the regex patterns in adb_utils._PATTERN_TO_ACTIVITY.
    """

  @property
  @abc.abstractmethod
  def schema(self) -> dict[str, Any]:
    """The JSON Schema of parameters for defining the task.

    E.g., for a task that validates a certain date has been set, this could be
    ```
    {
      "type": "object",
      "properties": {
          "day": {"type": "string"},
          "month": {"type": "string"},
          "year": {"type": "string"},
      },
      "required": ["day", "month", "year"],
    }
    ```
    """

  @property
  def params(self) -> dict[str, Any]:
    """The parameters for defining the task.

    They define the task's inputs: i.e. what is necessary for the task to be
    performed + evaluated.
    """
    return self._params

  @property
  def goal(self) -> str:
    """The language goal constructed from the template with the params."""
    return self.template.format(**self.params)

  @classmethod
  @abc.abstractmethod
  def generate_random_params(cls) -> dict[str, Any]:
    """Returns a random set of parameters for defining the task."""

  def _initialize_apps(self, env: interface.AsyncEnv) -> None:

    for app_name in self.app_names:
      if app_name:
        try:
          app_snapshot.restore_snapshot(app_name, env.controller)
        except RuntimeError as error:
          logging.warn("Skipping app snapshot loading : %s", error)

  @classmethod
  def set_device_time(cls, env: interface.AsyncEnv) -> None:
    """Sets the device time."""
    del env
    cls.device_time = device_constants.DT

  def initialize_device_time(self, env: interface.AsyncEnv) -> None:
    """Initializes the device time."""
    datetime_utils.setup_datetime(env.controller)
    datetime_utils.set_datetime(env.controller, self.device_time)

  def initialize_task(self, env: interface.AsyncEnv) -> None:  # pylint: disable=unused-argument
    """Initializes the task."""
    # Reset the interaction cache so previous tasks don't affect this run:
    env.interaction_cache = ""
    self.initialize_device_time(env)
    self._initialize_apps(env)
    logging.info("Initializing %s", self.name)
    if self.initialized:
      raise RuntimeError(f"{self.name}.initialize_task() is already called.")
    self.initialized = True

    # Set random seed for so that any random params initialized here are
    # deterministic when initialize_task is called again.
    seed = self.params.get("seed")
    if seed is not None:
      random.seed(seed)

  def _check_is_initialized(self) -> None:
    if not self.initialized:
      raise RuntimeError(
          f"{self.name}.initialize_task() must be called before"
          f" {self.name}.is_successful()."
      )

  def is_successful(self, env: interface.AsyncEnv) -> float:  # pylint: disable=unused-argument
    """Determines if the task is successful.

    Args:
      env:

    Returns:
      0: Not successful.
      1.0: Task is successful.

      For composite tasks, that combine together multiple tasks, the output is
      defined as sum(successful_tasks)/total_tasks.
    """
    self._check_is_initialized()
    return 1.0

  def tear_down(self, env: interface.AsyncEnv) -> None:  # pylint: disable=unused-argument
    """Tears down the task."""
    self._initialize_apps(env)
    adb_utils.close_recents(env.controller)
    self.initialized = False
    logging.info("Tearing down %s", self.name)


==> anc/code/android_world/task_evals/task_eval_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from typing import Any
from unittest import mock
from absl.testing import absltest
from android_world.env import interface
from android_world.task_evals import task_eval
from android_world.utils import test_utils


class MockTaskEval(task_eval.TaskEval):

  @property
  def complexity(self) -> int:
    return 1

  @property
  def app_names(self) -> tuple[str, ...]:
    return ("MockApp",)

  @property
  def schema(self) -> dict[str, Any]:
    return {
        "type": "object",
        "properties": {
            "param1": {"type": "string"},
        },
        "required": ["param1"],
    }

  @property
  def template(self) -> str:
    return "Mock task with {param1}"

  @classmethod
  def generate_random_params(cls) -> dict[str, str]:
    return {"param1": "value1"}

  def is_successful(self, env: interface.AsyncEnv) -> float:
    super().is_successful(env)
    return 1.0


class TestTaskEval(test_utils.AdbEvalTestBase):

  def setUp(self):
    super().setUp()
    self.params = {"param1": "test"}
    self.mock_env = mock.create_autospec(interface.AsyncEnv)
    self.scripted_task = MockTaskEval(self.params)

  def test_initialization(self):
    self.assertFalse(self.scripted_task.initialized)
    self.scripted_task.initialize_task(self.mock_env)
    self.mock_set_datetime.assert_called_once()
    self.assertTrue(self.scripted_task.initialized)

  def test_initialize_already_initialized(self):
    self.scripted_task.initialize_task(self.mock_env)
    with self.assertRaises(RuntimeError):
      self.scripted_task.initialize_task(self.mock_env)

  def test_is_successful_not_initialized(self):
    with self.assertRaises(RuntimeError):
      self.scripted_task.is_successful(self.mock_env)

  def test_name_property(self):
    self.assertEqual(self.scripted_task.name, "MockTaskEval")

  def test_goal_property(self):
    self.assertEqual(self.scripted_task.goal, "Mock task with test")

  def test_tear_down(self):
    self.scripted_task.tear_down(self.mock_env)
    self.mock_close_recents.assert_called_once()


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/utils/receipt_generator.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Generates a simulated receipt image."""

import datetime
import random
from android_world.env import device_constants
from android_world.task_evals.utils import user_data_generation
from PIL import Image
from PIL import ImageDraw
from PIL import ImageFont


def _random_date():
  """Generate a random date within the year 2023."""
  start_date = datetime.date(2023, 1, 1)
  end_date = device_constants.DT.date()
  time_between_dates = end_date - start_date
  days_between_dates = time_between_dates.days
  random_number_of_days = random.randrange(days_between_dates)
  return start_date + datetime.timedelta(days=random_number_of_days)


def _random_transaction():
  """Generate a random transaction with a date, item name, and price."""
  items = [
      ("USB-C Cable", (5, 20)),
      ("Wireless Mouse", (10, 50)),
      ("Bluetooth Keyboard", (30, 100)),
      ("External Hard Drive", (50, 150)),
      ("Webcam", (20, 70)),
      ("Monitor Stand", (15, 60)),
  ]
  item, price_range = random.choice(items)
  price = random.uniform(*price_range)
  return _random_date(), item, f"${price:.2f}"


def _random_company_info():
  """Generate random company information including name and slogan."""
  company_names = [
      "Tech Gadgets Inc.",
      "Innovate Solutions Ltd.",
      "Future Tech LLC",
      "Gadget Gurus Co.",
  ]
  slogans = [
      "Innovating the Future",
      "Technology for Tomorrow",
      "Bringing Ideas to Life",
      "Innovation and Excellence",
  ]
  return random.choice(company_names), random.choice(slogans)


def create_receipt(num_transactions: int = 1) -> tuple[Image.Image, str]:
  """Create a receipt image with random transactions and return the image and text.

  Args:
      num_transactions: The number of transactions to include in the receipt.

  Returns:
      The receipt image and the corresponding text.
  """
  company_name, slogan = _random_company_info()
  transactions = [_random_transaction() for _ in range(num_transactions)]

  # Adjust image size based on number of transactions
  img_height = max(250, 50 * (num_transactions + 4)) * 2
  img = Image.new("RGB", (500, img_height), color=(255, 255, 255))
  d = ImageDraw.Draw(img)

  font_path = user_data_generation.get_font_path()
  font = ImageFont.truetype(font_path, 16)
  header_font = ImageFont.truetype(font_path, 20)
  footer_font = ImageFont.truetype(font_path, 12)

  # Add company name and slogan
  y_text = 100
  d.text(
      (10, y_text),
      f"{company_name}\n{slogan}",
      fill=(0, 0, 0),
      font=header_font,
  )

  all_text = f"{company_name}\n{slogan}\nDate, Item, Amount\n"
  y_text += 70
  for date, item, price in transactions:
    transaction_text = f"{date}, {item}, {price}"
    d.text((10, y_text), transaction_text, fill=(0, 0, 0), font=font)
    all_text += f"{transaction_text}\n"
    y_text += 30

  # Add footer
  footer_text = (
      "Thank you for your purchase!\nVisit us at: www.tech-gadgets.com"
  )
  d.text((10, img_height - 40), footer_text, fill=(0, 0, 0), font=footer_font)

  return img, all_text.strip()


==> anc/code/android_world/task_evals/utils/receipt_generator_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import datetime
from unittest import mock

from absl.testing import absltest
from android_world.task_evals.utils import receipt_generator


class ImageUtilsTest(absltest.TestCase):

  def test_random_date(self):
    date = receipt_generator._random_date()
    self.assertIsInstance(date, datetime.date)
    self.assertBetween(
        date, datetime.date(2023, 1, 1), datetime.date(2023, 12, 31)
    )

  def test_random_transaction(self):
    transaction = receipt_generator._random_transaction()
    self.assertIsInstance(transaction, tuple)
    self.assertIsInstance(transaction[0], datetime.date)
    self.assertIsInstance(transaction[1], str)
    self.assertTrue(transaction[2].startswith('$'))

  def test_random_company_info(self):
    company_info = receipt_generator._random_company_info()
    self.assertIsInstance(company_info, tuple)
    self.assertIsInstance(company_info[0], str)
    self.assertIsInstance(company_info[1], str)

  @mock.patch('PIL.ImageDraw.Draw')
  @mock.patch('PIL.ImageFont.truetype')
  @mock.patch('PIL.Image.new')
  def test_create_receipt(self, mock_new, mock_truetype, unused_mock_draw):
    num_transactions = 3
    _, text = receipt_generator.create_receipt(num_transactions)
    mock_new.assert_called_once()
    self.assertGreaterEqual(mock_truetype.call_count, 3)
    self.assertIsInstance(text, str)
    self.assertGreaterEqual(len(text.split('\n')), num_transactions + 3)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/utils/schema.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Helper functions for defining the schema."""

from collections.abc import Sequence
import dataclasses
from typing import Optional


@dataclasses.dataclass(frozen=True)
class Property:
  """A schema property."""

  name: str
  type: str
  is_required: bool
  options: Optional[list[str]]


def string(name: str, is_required: bool = False) -> Property:
  """Returns a string property.

  Args:
    name: The name of the property.
    is_required: If true, the property must be set in the schema.
  """
  return Property(name, type="string", is_required=is_required, options=None)


def number(name: str, is_required: bool = False) -> Property:
  """Returns a number property.

  Args:
    name: The name of the property.
    is_required: If true, the property must be set in the schema.
  """
  return Property(name, type="number", is_required=is_required, options=None)


def integer(name: str, is_required: bool = False) -> Property:
  """Returns an integer property.

  Args:
    name: The name of the property.
    is_required: If true, the property must be set in the schema.
  """
  return Property(name, type="integer", is_required=is_required, options=None)


def enum(
    name: str, options: Sequence[str], is_required: bool = False
) -> Property:
  """Returns an enum property.

  Args:
    name: The name of the property.
    options: A list of options for the enum.
    is_required: If true, the property must be set in the schema.
  """
  return Property(
      name, type="string", is_required=is_required, options=list(options)
  )


def create(properties: Sequence[Property]) -> object:
  """Returns a schema object.

  Args:
    properties: A list of properties for the schema.
  """
  def property_to_object(prop: Property) -> object:
    schema = {
        "type": prop.type,
    }
    if prop.options:
      schema["enum"] = prop.options
    return schema

  return {
      "type": "object",
      "properties": {
          property.name: property_to_object(property) for property in properties
      },
      "required": [
          property.name for property in properties if property.is_required
      ],
  }


def no_params() -> object:
  """Returns a schema object without any parameters."""
  return create([])


==> anc/code/android_world/task_evals/utils/schema_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from absl.testing import absltest
from android_world.task_evals.utils import schema


class SchemaTest(absltest.TestCase):

  def test_create(self):
    test_schema = schema.create([
        schema.string("file_name", is_required=True),
        schema.string("header"),
        schema.string("footer"),
        schema.string("replace_text"),
        schema.enum(
            "edit_type", ["header", "footer", "replace"], is_required=True
        ),
    ])

    self.assertEqual(
        test_schema,
        {
            "type": "object",
            "properties": {
                "file_name": {"type": "string"},
                "header": {"type": "string"},
                "footer": {"type": "string"},
                "replace_text": {"type": "string"},
                "edit_type": {
                    "type": "string",
                    "enum": ["header", "footer", "replace"],
                },
            },
            "required": ["file_name", "edit_type"],
        },
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_evals/utils/sqlite_schema_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utilities for creating and processing rows in a SQLite database."""

import dataclasses
import datetime
import textwrap
from typing import Any, Callable, ClassVar, Optional, TypeVar
import uuid
from android_world.env import device_constants
from android_world.utils import datetime_utils

_YESTERDAY = device_constants.DT - datetime.timedelta(days=1)


@dataclasses.dataclass(frozen=True)
class SQLiteRow:
  """Base class for representing a row in a SQLite database table.

  Subclasses should define attributes corresponding to the table columns.
  """

  def to_csv_row(self, fields: list[str]) -> str:
    """Generates a CSV string representation of this instance.

    Args:
      fields: The fields of this instance to include in the CSV output.

    Returns:
      A string representing the CSV row for this instance.
    """
    return '|'.join(str(getattr(self, field, '')) for field in fields)

  def to_text_block(self, description_key: str, fields: list[str]) -> str:
    """Generates a text block representation of this instance.

    Args:
      description_key: The key for the main description/title of the text block.
      fields: The fields of this instance to include in the text block.

    Returns:
      A string representing the text block for this instance.
    """
    # Fetch the description/title.
    description = getattr(self, description_key, '')
    text_block = f'{description_key}: {description}\n'

    # Append additional fields.
    for field in fields:
      value = getattr(self, field, '')
      text_block += f' {field}: {value}\n'
    return text_block


def get_text_representation_of_rows(
    rows: list[SQLiteRow],
    fields: list[str],
    format_type: str = 'csv',
    description_key: str | None = None,
    wrap_width: int | None = None,
) -> str:
  """Formats a list of dataclass instances into a CSV string or a series of text blocks.

  Args:
    rows: A list of SQLiteRow instances.
    fields: The fields to include from each instance.
    format_type: The output format ('csv' or 'text_block').
    description_key: Key for the main description/title in text block format
      (required if format_type is 'text_block').
    wrap_width: If provided wrap text to be this width.

  Returns:
    A string representing the formatted output for the list of instances.
  """
  if format_type == 'csv':
    header = '|'.join(fields)
    rows = [
        '|'.join(str(getattr(instance, field, '')) for field in fields)
        for instance in rows
    ]
    return header + '\n' + '\n'.join(rows)
  elif format_type == 'text_block':
    blocks = []
    for instance in rows:
      if not description_key:
        raise ValueError('description_key is required for text block format')
      description = getattr(instance, description_key, '')
      text_block = f'{instance.__class__.__name__}: {description}\n'
      for field in fields:
        if field == description_key:
          continue
        value = getattr(instance, field, '')
        if wrap_width is not None:
          value = '\n'.join(textwrap.wrap(value, wrap_width))
        text_block += f' {field}: {value}\n'
      blocks.append(text_block)
    return '\n'.join(blocks)
  else:
    raise ValueError(
        "Invalid format_type specified. Choose 'csv' or 'text_block'."
    )


RowType = TypeVar('RowType', bound=SQLiteRow)


@dataclasses.dataclass(frozen=True)
class GenericRow(SQLiteRow):
  """Holds a row from an arbitrary database."""

  def __init__(self, **kwargs):
    self.__dict__.update(kwargs)

  def __getitem__(self, key):
    return self.__dict__[key]

  def __setitem__(self, key, value):
    raise TypeError('GenericRow is immutable')

  def __iter__(self):
    return iter(self.__dict__)

  def __len__(self):
    return len(self.__dict__)


@dataclasses.dataclass(frozen=True)
class CalendarEvent(SQLiteRow):
  """Represents a calendar event from the Simple Calendar Pro database."""

  start_ts: int
  end_ts: int
  title: str
  location: str = ''
  description: str = ''
  repeat_interval: int = 0
  repeat_rule: int = 0

  # Currently unused. We fill in with default values.
  reminder_1_minutes: int = -1
  reminder_2_minutes: int = -1
  reminder_3_minutes: int = -1
  reminder_1_type: int = 0
  reminder_2_type: int = 0
  reminder_3_type: int = 0
  repeat_limit: int = 0
  repetition_exceptions: str = '[]'
  attendees: str = ''
  import_id: str = ''
  time_zone: str = device_constants.TIMEZONE
  flags: int = 0
  event_type: int = 1
  parent_id: int = 0
  last_updated: int = 0
  source: str = 'imported-ics'
  availability: int = 0
  color: int = 0
  type: int = 0

  # Events in the database get an ID, due to autoincrement. Events initialized
  # independent on the DB do not need an ID.
  id: int = -1

  @property
  def duration_mins(self) -> int:
    if (self.end_ts - self.start_ts) % 60 != 0:
      raise ValueError('Duration should be even number of minutes.')
    return (self.end_ts - self.start_ts) // 60

  @property
  def start_datetime(self) -> datetime.datetime:
    """Python datetime object for the start time."""
    return datetime_utils.timestamp_to_localized_datetime(
        self.start_ts, timezone=device_constants.TIMEZONE
    )

  @property
  def end_datetime(self) -> datetime.datetime:
    """Python datetime object for the end time."""
    return datetime_utils.timestamp_to_localized_datetime(
        self.end_ts, timezone=device_constants.TIMEZONE
    )


@dataclasses.dataclass(frozen=True)
class Recipe(SQLiteRow):
  """Dataclass for a recipe in the Broccoli app."""

  title: str
  description: str = ''
  servings: str = ''
  preparationTime: str = ''  # pylint: disable=invalid-name
  source: str = ''
  ingredients: str = ''
  directions: str = ''
  favorite: int = 0

  imageName: str = ''  # pylint: disable=invalid-name

  # Auto-incremented primary key, default to -1 when not retrieved from the
  # database
  recipeId: int = -1  # pylint: disable=invalid-name


@dataclasses.dataclass(frozen=True)
class Expense(SQLiteRow):
  """Dataclass for an expense record."""

  name: str
  amount: int
  category: int = 0
  note: Optional[str] = ''
  created_date: int = 0
  modified_date: int = 0

  # Auto-incremented primary key, default to -1 when not retrieved from the
  # database
  expense_id: int = -1
  category_id_to_name: ClassVar[dict[int, str]] = {
      1: 'Others',
      2: 'Income',
      3: 'Food',
      4: 'Housing',
      5: 'Social',
      6: 'Entertainment',
      7: 'Transportation',
      8: 'Clothes',
      9: 'Health Care',
      10: 'Education',
      11: 'Donation',
  }

  @property
  def amount_dollars(self) -> str:
    return f'${self.amount / 100}'

  @property
  def category_name(self) -> str:
    return self.category_id_to_name[self.category]


@dataclasses.dataclass(frozen=True)
class PlaylistInfo(SQLiteRow):
  """Represents a playlist and metadata in VLC or similar media apps."""

  playlist_name: str
  media_file_name: str
  order_in_playlist: int
  duration_ms: int | None = None


# pylint: disable=invalid-name
@dataclasses.dataclass(frozen=True)
class Task(SQLiteRow):
  """Dataclass for a task in the application."""

  title: str
  importance: int = 0
  dueDate: int = 0
  hideUntil: int = 0
  created: int = 0
  modified: int = 0
  completed: int = 0
  deleted: int = 0
  notes: str | None = None
  estimatedSeconds: int = 0
  elapsedSeconds: int = 0
  timerStart: int = 0
  notificationFlags: int = 0
  lastNotified: int = 0
  recurrence: str | None = None
  repeat_from: int = 0
  calendarUri: str | None = None
  remoteId: str = ''
  collapsed: int = 0
  parent: int = 0
  order: int | None = None
  read_only: int = 0
  # pylint: enable=invalid-name

  # Auto-incremented primary key, default to -1 when not retrieved from the
  # database
  _id: int = -1


@dataclasses.dataclass(frozen=True)
class OsmAndMapMarker(SQLiteRow):
  """Dataclass for an OsmAnd app db row representing a map marker."""

  marker_id: str = ''
  marker_lat: float = -1.0
  marker_lon: float = -1.0
  marker_description: str = ''
  marker_active: int = 0
  marker_added: int = 0
  marker_visited: int = 0
  group_name: str = ''
  group_key: str = ''
  marker_color: int = 0
  marker_next_key: str = ''
  marker_disabled: int = 0
  marker_selected: int = 0
  marker_map_object_name: str = ''
  title: str = ''


@dataclasses.dataclass(frozen=True)
class SportsActivity(SQLiteRow):
  """Represents a row from the "track" table in OpenTracks.

  Note: These default values are provided for ease of use, but some of them
  should be set before uploading to table.
  """

  name: str
  description: str = ''
  category: str = ''
  # Should be equal to category, seems to simply set the activity icon in
  # the activity list.
  activity_type: str = ''
  starttime: int = 0
  stoptime: int = 0
  numpoints: int = 0
  totaldistance: float = 0.0  # Meters.
  # Milliseconds
  totaltime: int = 0
  movingtime: int = 0
  # All speed in meters per second.
  # If it doesn't match the given distance over time, the app recalculates them.
  # If they are set to 0, the app defaults to mph (instead of min/mile).
  avgspeed: float = 0.0
  avgmovingspeed: float = 0.0
  maxspeed: float = 0.0
  minelevation: float = 0.0
  maxelevation: float = 0.0
  elevationgain: float = 0.0
  icon: Optional[str] = None
  uuid: bytes = dataclasses.field(default_factory=lambda: uuid.uuid4().bytes)
  elevationloss: float = 0.0
  starttime_offset: int = 0

  # Auto-incremented primary key, default to -1 when not retrieved from the
  # database
  _id: int = -1


@dataclasses.dataclass(frozen=True)
class JoplinNormalizedNote(SQLiteRow):
  """Represents a row from the "notes_normalized" table in Joplin.

  Notes need to be added to this table for them to be searchable.
  """

  parent_id: str = ''
  title: str = ''
  body: str = ''
  latitude: float = 0.0
  longitude: float = 0.0
  altitude: float = 0.0
  source_url: str = ''
  is_todo: int = 0
  todo_due: int = 0
  todo_completed: int = 0
  user_created_time: int = 0
  user_updated_time: int = 0

  id: str = ''


@dataclasses.dataclass(frozen=True)
class JoplinNote(SQLiteRow):
  """Represents a row from the "notes" table in Joplin."""

  parent_id: str = ''
  title: str = ''
  body: str = ''
  created_time: int = int(_YESTERDAY.timestamp() * 1000)
  updated_time: int = int(_YESTERDAY.timestamp() * 1000)
  is_conflict: int = 0
  latitude: float = 0.0
  longitude: float = 0.0
  altitude: float = 0.0
  author: str = ''
  source_url: str = ''
  is_todo: int = 0
  todo_due: int = 0
  todo_completed: int = 0
  source: str = ''
  source_application: str = ''
  application_data: str = ''
  order: float = 0.0
  user_created_time: int = int(_YESTERDAY.timestamp() * 1000)
  user_updated_time: int = int(_YESTERDAY.timestamp() * 1000)
  encryption_cipher_text: str = ''
  encryption_applied: int = 0
  markup_language: int = 1
  is_shared: int = 0
  share_id: str = ''
  conflict_original_id: str = ''
  master_key_id: str = ''
  user_data: str = ''

  id: str = dataclasses.field(default_factory=lambda: uuid.uuid4().hex)


@dataclasses.dataclass(frozen=True)
class JoplinFolder(SQLiteRow):
  """Represents a row from "folder" table in Joplin."""

  title: str
  id: str = dataclasses.field(default_factory=lambda: uuid.uuid4().hex)
  created_time: int = int(_YESTERDAY.timestamp() * 1000)
  updated_time: int = int(_YESTERDAY.timestamp() * 1000)
  user_created_time: int = int(_YESTERDAY.timestamp() * 1000)
  user_updated_time: int = int(_YESTERDAY.timestamp() * 1000)
  deleted_time: int = 0
  encryption_cipher_text: str = ''
  encryption_applied: int = 0
  parent_id: str = ''
  is_shared: int = 0
  share_id: str = ''
  master_key_id: str = ''
  icon: str = ''
  user_data: str = ''


def insert_into_db(
    data_object: SQLiteRow,
    table_name: str,
    exclude_key: str | None = None,
) -> tuple[str, tuple[Any, ...]]:
  """Generates an SQL INSERT command to add a new row to the specified table.

  Args:
      data_object: An object representing the data to be added.
      table_name: Name of the table to insert data into.
      exclude_key: Typically, the ID key which is auto-incrementing, so we do
        not add it; the db will create it.

  Returns:
      A tuple containing the SQL INSERT command and the values to be inserted.
  """
  fields = []
  for field in dataclasses.fields(data_object):
    if exclude_key is not None and field.name == exclude_key:
      continue
    fields.append(field)
  column_names = ', '.join(f'"{field.name}"' for field in fields)
  placeholders = ', '.join('?' * len(fields))

  insert_command = (
      f'INSERT INTO {table_name} ({column_names}) VALUES ({placeholders})'
  )
  values = tuple(getattr(data_object, field.name) for field in fields)

  return insert_command, values


def _is_candidate_equal_to_any_result(
    candidate: Any, result: list[Any]
) -> bool:
  """Private function to check if a candidate is equal to any of the objects in result."""
  for existing in result:
    if all(
        getattr(candidate, field.name) == getattr(existing, field.name)
        for field in dataclasses.fields(candidate)
    ):
      return True
  return False


def get_random_items(
    n: int,
    generate_item_fn: Callable[[], RowType],
    replacement: bool = False,
    filter_fn: Optional[Callable[[RowType], bool]] = None,
) -> list[RowType]:
  """Generates a list of random items, optionally filtering and avoiding duplicates.

  Args:
      n: The number of items to generate.
      generate_item_fn: Function to generate a single random item.
      replacement: Whether to allow replacement (duplicates) in the returned
        list.
      filter_fn: Optional function to filter items. If None, all items are
        accepted.

  Returns:
      A list of randomly generated items.
  """
  if not filter_fn:
    filter_fn = lambda _: True
  result = []
  i = 0
  while len(result) < n:
    candidate = generate_item_fn()
    i += 1
    if i > 10_000:
      raise ValueError(
          'Something went wrong: generation exhaused. There are total of'
          f" {len(result)} items created; couldn't generate {n} items."
      )
    if not filter_fn(candidate):
      continue
    if replacement:
      result.append(candidate)
    elif not _is_candidate_equal_to_any_result(candidate, result):
      result.append(candidate)
  return result


==> anc/code/android_world/task_evals/utils/sqlite_schema_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock

from absl.testing import absltest
from android_world.task_evals.utils import sqlite_schema_utils


class SchemaUtilsTest(absltest.TestCase):

  def generate_mock_item(self, title):
    """Utility function to generate a mock item with a specified title."""
    return sqlite_schema_utils.Recipe(title=title)

  def test_get_random_items_no_replacement(self):
    """Test generating items without replacement, ensuring no duplicates."""
    titles = ['Item 1', 'Item 1', 'Item 2', 'Item 3', 'Item 3']
    generate_item_fn = mock.Mock(
        side_effect=[self.generate_mock_item(title) for title in titles]
    )

    items = sqlite_schema_utils.get_random_items(
        n=3, generate_item_fn=generate_item_fn, replacement=False
    )

    self.assertLen(items, 3)
    self.assertEqual(
        {item.title for item in items}, set(['Item 1', 'Item 2', 'Item 3'])
    )
    generate_item_fn.assert_called()

  def test_get_random_items_with_replacement(self):
    """Test generating items with replacement, allowing duplicates."""
    generate_item_fn = mock.Mock(
        side_effect=[self.generate_mock_item('Item 1') for _ in range(3)]
    )

    items = sqlite_schema_utils.get_random_items(
        n=3, generate_item_fn=generate_item_fn, replacement=True
    )

    self.assertLen(items, 3)
    self.assertTrue(all(item.title == 'Item 1' for item in items))
    generate_item_fn.assert_called()

  def test_get_random_items_with_filter(self):
    """Test generating items with a filter function applied."""
    titles = ['Item 1', 'Item 2', 'Reject', 'Item 3']
    generate_item_fn = mock.Mock(
        side_effect=[self.generate_mock_item(title) for title in titles]
    )
    filter_fn = lambda item: item.title != 'Reject'

    items = sqlite_schema_utils.get_random_items(
        n=3,
        generate_item_fn=generate_item_fn,
        filter_fn=filter_fn,
        replacement=False,
    )

    self.assertLen(items, 3)
    self.assertNotIn('Reject', {item.title for item in items})
    generate_item_fn.assert_called()


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/utils/sqlite_test_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for testing database logic."""

import os
import sqlite3
import tempfile

from android_world.env import device_constants
from android_world.task_evals.utils import sqlite_schema_utils


def setup_test_db() -> str:
  """Setup test database."""
  # Create a temporary directory
  temp_dir = tempfile.mkdtemp()

  # Path for the new database
  db_path = os.path.join(temp_dir, 'events.db')

  conn = sqlite3.connect(db_path)
  cursor = conn.cursor()

  cursor.execute('DROP TABLE IF EXISTS events')
  cursor.execute("""
  CREATE TABLE `events` (
      `id` INTEGER PRIMARY KEY AUTOINCREMENT,
      `start_ts` INTEGER NOT NULL,
      `end_ts` INTEGER NOT NULL,
      `title` TEXT NOT NULL,
      `location` TEXT NOT NULL,
      `description` TEXT NOT NULL,
      `reminder_1_minutes` INTEGER NOT NULL,
      `reminder_2_minutes` INTEGER NOT NULL,
      `reminder_3_minutes` INTEGER NOT NULL,
      `reminder_1_type` INTEGER NOT NULL,
      `reminder_2_type` INTEGER NOT NULL,
      `reminder_3_type` INTEGER NOT NULL,
      `repeat_interval` INTEGER NOT NULL,
      `repeat_rule` INTEGER NOT NULL,
      `repeat_limit` INTEGER NOT NULL,
      `repetition_exceptions` TEXT NOT NULL,
      `attendees` TEXT NOT NULL,
      `import_id` TEXT NOT NULL,
      `time_zone` TEXT NOT NULL,
      `flags` INTEGER NOT NULL,
      `event_type` INTEGER NOT NULL,
      `parent_id` INTEGER NOT NULL,
      `last_updated` INTEGER NOT NULL,
      `source` TEXT NOT NULL,
      `availability` INTEGER NOT NULL,
      `color` INTEGER NOT NULL,
      `type` INTEGER NOT NULL
  )
  """)

  events = [
      (
          1,
          1672621200,
          1672624800,
          'Dinner',
          'Soho Bistro',
          '',
          -1,
          -1,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          '[]',
          '',
          'b28b0ba9-86f3-41ab-8136-46d6fe7a7059',
          device_constants.TIMEZONE,
          0,
          1,
          0,
          0,
          'imported-ics',
          0,
          0,
          0,
      ),
      (
          2,
          1672686000,
          1672689600,
          'Work Meeting',
          'Office',
          '',
          -1,
          -1,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          '[]',
          '',
          'd49db91f-78ef-4f65-9e04-570778345d64',
          device_constants.TIMEZONE,
          0,
          1,
          0,
          0,
          'imported-ics',
          0,
          0,
          0,
      ),
      (
          3,
          1672707600,
          1672714800,
          'Pottery Class',
          'Pottery Studio in Brooklyn',
          '',
          -1,
          -1,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          '[]',
          '',
          'a70b701a-49ad-4d91-b8a2-b7b36a6bf2bf',
          device_constants.TIMEZONE,
          0,
          1,
          0,
          0,
          'imported-ics',
          0,
          0,
          0,
      ),
      (
          4,
          1672704000,
          1672711200,
          'Pottery Class',
          'Pottery Studio in Brooklyn',
          '',
          -1,
          -1,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          '[]',
          '',
          '819ca499-9af7-4a3f-8f9e-27b79eb77872',
          device_constants.TIMEZONE,
          0,
          1,
          0,
          0,
          'imported-ics',
          0,
          0,
          0,
      ),
      (
          5,
          1672794000,
          1672797600,
          'Dinner',
          'East Village Restaurant',
          '',
          -1,
          -1,
          -1,
          0,
          0,
          0,
          0,
          0,
          0,
          '[]',
          '',
          '2a65cbd7-a261-42c5-995d-5522ec0a7803',
          device_constants.TIMEZONE,
          0,
          1,
          0,
          0,
          'imported-ics',
          0,
          0,
          0,
      ),
  ]
  cursor.executemany(
      'INSERT INTO events VALUES (?, ?, ?, ?, ?, ?, ?, ?, ?, ?, ?, ?, ?, ?, ?,'
      ' ?, ?, ?, ?, ?, ?, ?, ?, ?, ?, ?, ?)',
      events,
  )

  # Commit the changes and close the connection
  conn.commit()
  conn.close()
  return db_path


def get_db_rows() -> list[sqlite_schema_utils.CalendarEvent]:
  """Gets test database rows."""
  return [
      sqlite_schema_utils.CalendarEvent(
          id=1,
          start_ts=1672621200,
          end_ts=1672624800,
          title='Dinner',
          location='Soho Bistro',
          description='',
          reminder_1_minutes=-1,
          reminder_2_minutes=-1,
          reminder_3_minutes=-1,
          reminder_1_type=0,
          reminder_2_type=0,
          reminder_3_type=0,
          repeat_interval=0,
          repeat_rule=0,
          repeat_limit=0,
          repetition_exceptions='[]',
          attendees='',
          import_id='b28b0ba9-86f3-41ab-8136-46d6fe7a7059',
          time_zone=device_constants.TIMEZONE,
          flags=0,
          event_type=1,
          parent_id=0,
          last_updated=0,
          source='imported-ics',
          availability=0,
          color=0,
          type=0,
      ),
      sqlite_schema_utils.CalendarEvent(
          id=2,
          start_ts=1672686000,
          end_ts=1672689600,
          title='Work Meeting',
          location='Office',
          description='',
          reminder_1_minutes=-1,
          reminder_2_minutes=-1,
          reminder_3_minutes=-1,
          reminder_1_type=0,
          reminder_2_type=0,
          reminder_3_type=0,
          repeat_interval=0,
          repeat_rule=0,
          repeat_limit=0,
          repetition_exceptions='[]',
          attendees='',
          import_id='d49db91f-78ef-4f65-9e04-570778345d64',
          time_zone=device_constants.TIMEZONE,
          flags=0,
          event_type=1,
          parent_id=0,
          last_updated=0,
          source='imported-ics',
          availability=0,
          color=0,
          type=0,
      ),
      sqlite_schema_utils.CalendarEvent(
          id=3,
          start_ts=1672707600,
          end_ts=1672714800,
          title='Pottery Class',
          location='Pottery Studio in Brooklyn',
          description='',
          reminder_1_minutes=-1,
          reminder_2_minutes=-1,
          reminder_3_minutes=-1,
          reminder_1_type=0,
          reminder_2_type=0,
          reminder_3_type=0,
          repeat_interval=0,
          repeat_rule=0,
          repeat_limit=0,
          repetition_exceptions='[]',
          attendees='',
          import_id='a70b701a-49ad-4d91-b8a2-b7b36a6bf2bf',
          time_zone=device_constants.TIMEZONE,
          flags=0,
          event_type=1,
          parent_id=0,
          last_updated=0,
          source='imported-ics',
          availability=0,
          color=0,
          type=0,
      ),
      sqlite_schema_utils.CalendarEvent(
          id=4,
          start_ts=1672704000,
          end_ts=1672711200,
          title='Pottery Class',
          location='Pottery Studio in Brooklyn',
          description='',
          reminder_1_minutes=-1,
          reminder_2_minutes=-1,
          reminder_3_minutes=-1,
          reminder_1_type=0,
          reminder_2_type=0,
          reminder_3_type=0,
          repeat_interval=0,
          repeat_rule=0,
          repeat_limit=0,
          repetition_exceptions='[]',
          attendees='',
          import_id='819ca499-9af7-4a3f-8f9e-27b79eb77872',
          time_zone=device_constants.TIMEZONE,
          flags=0,
          event_type=1,
          parent_id=0,
          last_updated=0,
          source='imported-ics',
          availability=0,
          color=0,
          type=0,
      ),
      sqlite_schema_utils.CalendarEvent(
          id=5,
          start_ts=1672794000,
          end_ts=1672797600,
          title='Dinner',
          location='East Village Restaurant',
          description='',
          reminder_1_minutes=-1,
          reminder_2_minutes=-1,
          reminder_3_minutes=-1,
          reminder_1_type=0,
          reminder_2_type=0,
          reminder_3_type=0,
          repeat_interval=0,
          repeat_rule=0,
          repeat_limit=0,
          repetition_exceptions='[]',
          attendees='',
          import_id='2a65cbd7-a261-42c5-995d-5522ec0a7803',
          time_zone=device_constants.TIMEZONE,
          flags=0,
          event_type=1,
          parent_id=0,
          last_updated=0,
          source='imported-ics',
          availability=0,
          color=0,
          type=0,
      ),
  ]


==> anc/code/android_world/task_evals/utils/sqlite_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utility functions for interacting with SQLite database on an Android device."""

import os
import sqlite3
import time
from typing import Optional, Type

try:
  import apsw
except ImportError as exc:  # pragma: no cover
  apsw = None  # type: ignore[assignment]
  _APSW_IMPORT_ERROR = exc
else:
  _APSW_IMPORT_ERROR = None

from android_world.env import adb_utils
from android_world.env import interface
from android_world.task_evals.utils import sqlite_schema_utils


_REQUIRED_SQLITE_OPTIONS = frozenset({'ENABLE_FTS3', 'ENABLE_FTS4'})


class SQLiteBackendError(RuntimeError):
  """Raised when the SQLite backend cannot read Android app databases."""


def _require_apsw():
  """Returns a suitable APSW module or raises an actionable error."""
  if apsw is None:
    raise SQLiteBackendError(
        'AndroidWorld SQLite access requires the APSW package with FTS3 and '
        'FTS4 support. Install apsw==3.53.4.0 in the active Python '
        'environment; the standard-library sqlite3 module is not a safe '
        'fallback for Android app databases.'
    ) from _APSW_IMPORT_ERROR

  compile_options = getattr(apsw, 'compile_options', ())
  if callable(compile_options):
    compile_options = compile_options()
  available_options = {
      str(option).split('=', maxsplit=1)[0].upper()
      for option in compile_options
  }
  missing_options = sorted(_REQUIRED_SQLITE_OPTIONS - available_options)
  if missing_options:
    raise SQLiteBackendError(
        'AndroidWorld SQLite access requires APSW built with FTS3 and FTS4 '
        'support. This APSW build is missing: '
        + ', '.join(missing_options)
        + '. Install apsw==3.53.4.0 with those SQLite features enabled.'
    )
  return apsw


def _rollback_preserving_original_error(cursor) -> None:
  """Best-effort rollback without hiding the write error that triggered it."""
  try:
    cursor.execute('ROLLBACK')
  except Exception:  # pylint: disable=broad-exception-caught
    pass


def execute_query(
    query: str, db_path: str, row_type: Type[sqlite_schema_utils.RowType]
) -> list[sqlite_schema_utils.RowType]:
  """Retrieves all rows from the given SQLite database path.

  Args:
    query: The query to issue.
    db_path: The path to the SQLite database file.
    row_type: The object type that will be created for each retrieved row.

  Returns:
      A list of tuples, each representing an row from the database.
  """
  backend = _require_apsw()
  conn = backend.Connection(db_path)
  try:
    cursor = conn.cursor()
    result = cursor.execute(query)
    try:
      description = result.getdescription()
    except backend.ExecutionCompleteError:
      # APSW completes an empty SELECT during execute(), after which column
      # metadata is no longer available. No mapping is needed for zero rows.
      column_names = []
      raw_rows = []
    else:
      column_names = [column[0] for column in description]
      raw_rows = result.fetchall()
  finally:
    conn.close()

  rows = []
  for row in raw_rows:
    row_values = dict(zip(column_names, row))
    rows.append(row_type(**row_values))  # pytype: disable=bad-return-type
  return rows


def get_rows_from_remote_device(
    table_name: str,
    remote_db_file_path: str,
    row_type: Type[sqlite_schema_utils.RowType],
    env: interface.AsyncEnv,
    timeout_sec: Optional[float] = None,
    n_retries: int = 3,
) -> list[sqlite_schema_utils.RowType]:
  """Retrieves rows from a table in a SQLite database located on a remote Android device.

  This function first copies the database from the remote device to a
  temporary local directory.

  Args:
    table_name: The name of the table from which to retrieve rows.
    remote_db_file_path: The database path on the remote device.
    row_type: The class type corresponding to the table's row structure. Each
      new database needs an equivalent python representation class type.
    env: The Android environment interface used for interacting with the remote
      device.
    timeout_sec: Optional timeout in seconds for the database copy operation.
    n_retries: The number of times to try. This is relevant in cases where a
      database has not been created/being created when an app is launched for
      the first time after clearing the database.

  Returns:
    All rows from the table.

  Raises:
    ValueError: If cannot query table.
  """
  _require_apsw()
  with env.controller.pull_file(
      remote_db_file_path, timeout_sec
  ) as local_db_directory:
    local_db_path = os.path.join(
        local_db_directory, os.path.split(remote_db_file_path)[1]
    )
    for _ in range(n_retries):
      try:
        return execute_query(
            f"SELECT * FROM {table_name};",
            local_db_path,
            row_type,
        )
      except (sqlite3.OperationalError, apsw.Error):
        time.sleep(1.0)
  raise ValueError(
      f"Failed to retrieve rows from {table_name} from"
      f" {remote_db_file_path} after {n_retries} retries. Try increasing the "
      "number of retries."
  )


def table_exists(
    table_name: str,
    remote_db_file_path: str,
    env: interface.AsyncEnv,
) -> bool:
  """Checks if a table exists in a SQLite database on a remote Android device.

  Args:
    table_name: The name of the table from which to retrieve rows.
    remote_db_file_path: The path to the sqlite database on the device.
    env: The environment.

  Returns:
    True if the table exists in the database.
  """
  try:
    get_rows_from_remote_device(
        table_name,
        remote_db_file_path,
        sqlite_schema_utils.GenericRow,
        env,
    )
    return True
  except (FileNotFoundError, ValueError):
    return False


def delete_all_rows_from_table(
    table_name: str,
    remote_db_file_path: str,
    env: interface.AsyncEnv,
    app_name: str,
    timeout_sec: Optional[float] = None,
) -> None:
  """Deletes all rows from a specified table in a SQLite database on a remote Android device.

  Args:
    table_name: Deletes all rows from the table.
    remote_db_file_path: The path to the sqlite database on the device.
    env: The environment.
    app_name: The name of the app that owns the database.
    timeout_sec: Timeout in seconds.
  """
  backend = _require_apsw()
  if not table_exists(table_name, remote_db_file_path, env):
    # If the database was never created, opening the app may create it.
    adb_utils.launch_app(app_name, env.controller)
    time.sleep(2.0)

  with env.controller.pull_file(
      remote_db_file_path, timeout_sec
  ) as local_db_directory:
    local_db_path = os.path.join(
        local_db_directory, os.path.split(remote_db_file_path)[1]
    )

    conn = backend.Connection(local_db_path)
    try:
      cursor = conn.cursor()
      delete_command = f"DELETE FROM {table_name}"
      cursor.execute('BEGIN')
      try:
        cursor.execute(delete_command)
        cursor.execute('COMMIT')
      except BaseException:
        _rollback_preserving_original_error(cursor)
        raise
    finally:
      conn.close()
    env.controller.push_file(local_db_path, remote_db_file_path, timeout_sec)
    adb_utils.close_app(
        app_name, env.controller
    )  # Close app to register the changes.


def insert_rows_to_remote_db(
    rows: list[sqlite_schema_utils.RowType],
    exclude_key: str | None,
    table_name: str,
    remote_db_file_path: str,
    app_name: str,
    env: interface.AsyncEnv,
    timeout_sec: Optional[float] = None,
) -> None:
  """Inserts rows into a SQLite database located on a remote Android device.

  Args:
    rows: The rows to insert into the remote database.
    exclude_key: Name of field to exclude adding to database. Typically an auto
      incrementing key.
    table_name: The name of the table to insert rows into.
    remote_db_file_path: Location of the SQLite database to insert rows into.
    app_name: The name of the app that owns the database.
    env: The environment.
    timeout_sec: Optional timeout in seconds for the database copy operation.
  """
  backend = _require_apsw()
  with env.controller.pull_file(
      remote_db_file_path, timeout_sec
  ) as local_db_directory:
    local_db_path = os.path.join(
        local_db_directory, os.path.split(remote_db_file_path)[1]
    )

    conn = backend.Connection(local_db_path)
    try:
      cursor = conn.cursor()
      cursor.execute('BEGIN')
      try:
        for row in rows:
          insert_command, values = sqlite_schema_utils.insert_into_db(
              row, table_name, exclude_key
          )
          cursor.execute(insert_command, values)
        cursor.execute('COMMIT')
      except BaseException:
        _rollback_preserving_original_error(cursor)
        raise
    finally:
      conn.close()

    env.controller.push_file(local_db_path, remote_db_file_path, timeout_sec)
    adb_utils.close_app(app_name, env.controller)


==> anc/code/android_world/task_evals/utils/sqlite_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import sqlite3
from unittest import mock

from absl.testing import absltest
from android_env import env_interface
from android_env.wrappers import a11y_grpc_wrapper
from android_world.env import adb_utils
from android_world.env import android_world_controller
from android_world.env import interface
from android_world.task_evals.utils import sqlite_schema_utils
from android_world.task_evals.utils import sqlite_test_utils
from android_world.task_evals.utils import sqlite_utils
from android_world.utils import file_test_utils
from android_world.utils import file_utils


class SqliteUtilsTest(absltest.TestCase):

  def setUp(self):
    super().setUp()
    self.remote_db_path = sqlite_test_utils.setup_test_db()
    self.table_name = 'events'
    self.async_env_mock = mock.create_autospec(interface.AsyncEnv)
    self.android_env_mock = mock.create_autospec(
        env_interface.AndroidEnvInterface
    )
    self.enter_context(
        mock.patch.object(
            a11y_grpc_wrapper,
            'A11yGrpcWrapper',
            instance=True,
        )
    )
    self.controller = android_world_controller.AndroidWorldController(
        self.android_env_mock
    )
    self.async_env_mock.controller = self.controller
    self.row_type = sqlite_schema_utils.CalendarEvent

    self.mock_copy_db = self.enter_context(
        mock.patch.object(
            file_utils,
            'tmp_directory_from_device',
            side_effect=file_test_utils.mock_tmp_directory_from_device,
        )
    )
    self.mock_copy_data_to_device = self.enter_context(
        mock.patch.object(
            file_utils,
            'copy_data_to_device',
            side_effect=file_test_utils.mock_copy_data_to_device,
        )
    )
    self.mock_remove_files = self.enter_context(
        mock.patch.object(
            file_utils,
            'clear_directory',
            side_effect=file_test_utils.mock_remove_files,
        )
    )

  def test_get_rows_from_remote_device_success(self):
    expected_rows = sqlite_test_utils.get_db_rows()

    result = sqlite_utils.get_rows_from_remote_device(
        self.table_name, self.remote_db_path, self.row_type, self.async_env_mock
    )

    self.assertEqual(result, expected_rows)
    self.mock_copy_db.assert_called_once_with(
        os.path.dirname(self.remote_db_path), self.controller.env, None
    )

  @mock.patch.object(sqlite_utils, 'execute_query', autospec=True)
  def test_get_rows_from_remote_device_with_retries(self, mock_query_rows):
    mock_query_rows.side_effect = [
        sqlite3.OperationalError,
        sqlite_test_utils.get_db_rows(),
    ]

    result = sqlite_utils.get_rows_from_remote_device(
        self.table_name, self.remote_db_path, self.row_type, self.async_env_mock
    )

    self.assertEqual(result, sqlite_test_utils.get_db_rows())
    self.assertEqual(mock_query_rows.call_count, 2)

  @mock.patch.object(sqlite_utils, 'execute_query', autospec=True)
  def test_get_rows_from_remote_device_failure(self, mock_query_rows):
    mock_query_rows.side_effect = sqlite3.OperationalError

    with self.assertRaises(ValueError):
      sqlite_utils.get_rows_from_remote_device(
          self.table_name,
          self.remote_db_path,
          self.row_type,
          self.async_env_mock,
      )

  @mock.patch.object(adb_utils, 'close_app', autospec=True)
  def test_insert_rows_to_remote_db(self, mock_close_app):
    new_row = sqlite_schema_utils.CalendarEvent(
        start_ts=1672707600,
        end_ts=1672714800,
        title='A new row',
        location='location is here',
        description='',
        id=6,
    )

    sqlite_utils.insert_rows_to_remote_db(
        [new_row],
        'id',
        'events',
        self.remote_db_path,
        'TestApp',
        self.async_env_mock,
    )

    mock_close_app.assert_called_once_with('TestApp', self.controller)
    retrieved = sqlite_utils.get_rows_from_remote_device(
        self.table_name, self.remote_db_path, self.row_type, self.async_env_mock
    )
    original_rows = sqlite_test_utils.get_db_rows()
    self.assertEqual(retrieved, original_rows + [new_row])


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/task_evals/utils/user_data_generation.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Fake user data; used to populate apps with data."""

import datetime
import os
import posixpath
import random
import re
import string
from android_env import env_interface
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.env import interface
from android_world.utils import file_utils
import cv2
import numpy as np
from PIL import Image
from PIL import ImageDraw
from PIL import ImageFont
import pydub

_FONT_PATHS = [
    "arial.ttf",
    "Arial Unicode.ttf",
    "Roboto-Regular.ttf",
    "DejaVuSans-Bold.ttf",
    "LiberationSans-Regular.ttf",
]


def get_font_path() -> str:
  """Get the font path, falling back to a default system font if necessary."""
  for font_name in _FONT_PATHS:
    try:
      font_path = ImageFont.truetype(font_name).path
      return font_path
    except IOError:
      continue
  try:
    return ImageFont.truetype().path
  except IOError as exc:
    raise RuntimeError("No suitable font found.") from exc


_TMP = "/tmp"


def generate_random_string(length: int) -> str:
  """Generate a random string consists of English letter and digit with a given length.

  Args:
    length: The length of the string.

  Returns:
    A random string.
  """
  return "".join(random.choices(string.ascii_letters + string.digits, k=length))


def generate_noise_files(
    base_file_name: str,
    directory_path: str,
    env: env_interface.AndroidEnvInterface,
    variant_names: list[str],
    n: int = 20,
) -> None:
  """Creates random files that are variants of base_file_name and .

  Args:
    base_file_name: Each file will be variations of this.
    directory_path: Location to create the file.
    env: The environment to use.
    variant_names: Variant file names that will be used to create additional
      file names.
    n: Maximum number of files.
  """
  assert variant_names
  num_random_files = random.randint(1, n)
  names = set()
  while len(names) < num_random_files:
    if random.random() <= 0.85:
      selected_name = random.choice(variant_names)
      filename = generate_modified_file_name(selected_name)
    else:
      filename = generate_modified_file_name(base_file_name)

    no_extension = len(filename.split(".")) == 1
    if no_extension:
      _, extension = os.path.splitext(random.choice(variant_names))
      filename += extension
    names.add(filename)

  for filename in names:
    file_utils.create_file(filename, directory_path, env)


def generate_modified_file_name(base_file_name: str) -> str:
  """Generate a modified file name with random prefix or suffix, ensuring it is inserted before the extension."""
  modification_type = random.choice(
      ["date_prefix", "random_suffix", "fixed_suffix"]
  )
  as_prefix = random.choice([True, False])
  name_part, ext_part = os.path.splitext(base_file_name)
  if modification_type == "date_prefix":
    date_str = _generate_random_date_str()
    modification = f"{date_str}"
  elif modification_type == "random_suffix":
    random_suffix = generate_random_string(4)
    modification = f"{random_suffix}"
  else:
    meaningful_modifications = ["backup", "copy", "final", "edited"]
    meaningful_mod = random.choice(meaningful_modifications)
    modification = f"{meaningful_mod}"

  if as_prefix:
    modified_file_name = f"{modification}_{name_part}{ext_part}"
  else:
    modified_file_name = f"{name_part}_{modification}{ext_part}"

  return modified_file_name


def generate_random_file_name() -> str:
  adjective = random.choice(_ADJECTIVES)
  noun = random.choice(_NOUNS)
  base = f"{adjective}_{noun}"
  return generate_modified_file_name(base)


def _generate_random_date_str() -> str:
  start_date = datetime.date(2023, 1, 1)
  end_date = datetime.date(2023, 10, 14)
  date_format = "%Y_%m_%d"
  time_between_dates = end_date - start_date
  days_between_dates = time_between_dates.days
  random_number_of_days = random.randint(0, days_between_dates)
  random_date = start_date + datetime.timedelta(days=random_number_of_days)
  return random_date.strftime(date_format)


def write_to_gallery(
    data: str,
    file_name: str,
    env: interface.AsyncEnv,
):
  """Writes data to jpeg file in Simple Gallery directory.

  Args:
    data: Text string to display on jpeg file.
    file_name: The name of the file to write. It will appear in Simple Gallery.
    env: The environment to write to.
  """

  image = _draw_text(data)
  temp_storage_location = os.path.join(_TMP, file_name)
  image.save(temp_storage_location)
  file_utils.copy_data_to_device(
      temp_storage_location,
      device_constants.GALLERY_DATA,
      env.controller,
  )
  os.remove(temp_storage_location)
  adb_utils.close_app("simple gallery", env.controller)


def _copy_data_to_device(
    data: str, file_name: str, location: str, env: interface.AsyncEnv
):
  """Copies data to device by first writing locally, then copying.."""
  temp_storage_location = os.path.join(_TMP, file_name)
  with open(temp_storage_location, "w") as temp_file:
    temp_file.write(data)

  file_utils.copy_data_to_device(
      temp_storage_location,
      location,
      env.controller,
  )
  os.remove(temp_storage_location)


def write_to_markor(
    data: str,
    file_name: str,
    env: interface.AsyncEnv,
):
  """Writes data to Markor.

  Args:
    data: Text string to write to Markor directory as a new file.
    file_name: The name of the file to write. It will appear in Markor.
    env: The environment to write to.
  """
  _copy_data_to_device(data, file_name, device_constants.MARKOR_DATA, env)
  adb_utils.close_app("markor", env.controller)


def _create_mpeg_with_messages(
    file_path: str,
    messages: list[str],
    width: int = 320,
    height: int = 240,
    fps: int = 30,
    display_time: int = 1,
) -> None:
  """Create a small MPEG video file with messages displayed on each frame.

  Args:
    file_path: The output path for the video file, adjusted to .mp4 for
      compatibility.
    messages: A list of strings, where each string is a message to display.
    width: The width of the video frames.
    height: The height of the video frames.
    fps: The frames per second for the video.
    display_time: The time in seconds each message is displayed.

  Raises:
    RuntimeError: If the video file was not written to the device.
  """
  fourcc = cv2.VideoWriter_fourcc(*"mp4v")
  out = cv2.VideoWriter(file_path, fourcc, fps, (width, height))
  frames_per_message = display_time * fps
  for message in messages:
    for _ in range(frames_per_message):
      frame = np.random.randint(0, 256, (height, width, 3), dtype=np.uint8)
      cv2.putText(
          frame,
          message,
          (50, height // 2),
          cv2.FONT_HERSHEY_SIMPLEX,
          1,
          (0, 255, 255),
          2,
          cv2.LINE_AA,
      )
      out.write(frame)
  out.release()
  if not os.path.exists(file_path):
    raise RuntimeError(
        f"File {file_path} was not written to device. There was a problem with"
        " creating the video. Is ffmpeg installed?"
    )


def write_video_file_to_device(
    file_name: str,
    location: str,
    env: interface.AsyncEnv,
    messages: list[str] | None = None,
    message_display_time: int = 1,
    width: int = 320,
    height: int = 240,
    fps: int = 30,
) -> None:
  """Create a small MPEG video file with dummy data.

  Args:
    file_name: The name of the file to write.
    location: The path to write the file on the device.
    env: The Android environment.
    messages: A list of messages to display on the video.
    message_display_time: How long to display messages for.
    width: The width of the video frames.
    height: The height of the video frames.
    fps: The frames per second for the video.
  """
  if messages is None:
    messages = ["test" + str(random.randint(0, 1_000_000))]

  _create_mpeg_with_messages(
      os.path.join(_TMP, file_name),
      messages,
      display_time=message_display_time,
      width=width,
      height=height,
      fps=fps,
  )

  file_utils.copy_data_to_device(
      os.path.join(_TMP, file_name),
      location,
      env.controller,
  )


def _create_test_mp3(
    file_path: str, artist: str, title: str, duration_milliseconds: int = 1000
) -> str:
  """Creates a small MP3 file for testing purposes.

  Args:
    file_path: The path where the MP3 file will be saved.
    artist: The artist name.
    title: The title of the song.
    duration_milliseconds: The duration of the MP3 file in milliseconds.

  Returns:
    The name of the file.
  """
  tone = pydub.AudioSegment.silent(duration=duration_milliseconds)
  _ = tone.export(
      file_path, format="mp3", tags={"artist": artist, "title": title}
  )
  return file_path


def write_mp3_file_to_device(
    remote_path: str,
    env: interface.AsyncEnv,
    artist: str = "test_artist",
    title: str = "test_title",
    duration_milliseconds: int = 1000,
) -> None:
  """Copies a small MP3 file to the device.

  Args:
    remote_path: The location on the device where the
    env: The environment to write to.
    artist: The artist name.
    title: The title of the song.
    duration_milliseconds: The duration of the MP3 file in milliseconds.
  """
  local = os.path.join(_TMP, os.path.basename(remote_path))
  _create_test_mp3(
      local,
      artist=artist,
      title=title,
      duration_milliseconds=duration_milliseconds,
  )
  remote_path = remote_path.replace(" ", "\\ ")
  file_utils.copy_data_to_device(
      local,
      remote_path,
      env.controller,
  )
  os.remove(local)


def dict_to_notes(input_dict: dict[str, tuple[str, str]]) -> str:
  """Converts a dictionary of apartment details to a string for user notes.

  Args:
    input_dict: A dictionary where keys are apartment names and values are
      tuples of phone numbers and brief descriptions.

  Returns:
    A string formatted as user's notes after visiting apartments.
  """

  notes = []
  for apt_name, (phone, desc) in input_dict.items():
    note = f"Visited {apt_name}. Contact: {phone}. Impressions: {desc}."
    note += "\n"
    notes.append(note)

  return "\n".join(notes)


def generate_apartments() -> dict[str, tuple[str, str]]:
  """Generates fake data for apartments a user might have seen."""
  return {
      "EastSide Lofts": ("646-145-7468", "Studio, near subway, ground floor"),
      "GreenView Apts": (
          "332-403-8720",
          "One-bedroom, well-lit, second floor",
      ),
      "Harlem Heights": (
          "332-501-9132",
          "Three-bedroom, two baths, parking included",
      ),
      "Liberty Towers": (
          "212-990-3740",
          "Three-bedroom, garden view, pets allowed",
      ),
      "Park Lane": ("212-979-5588", "One-bedroom, pool access, third floor"),
      "Riverside Complex": (
          "917-499-4580",
          "One-bedroom, near park, first floor",
      ),
      "Skyline Condos": ("917-682-8736", "Penthouse, 3 baths, balcony"),
      "SunnySide Homes": (
          "332-934-7881",
          "Studio, modern design, rooftop access",
      ),
      "UrbanVille": ("646-770-5395", "Two-bedroom, pet-friendly, basement"),
      "WestEnd Apartments": (
          "646-885-5414",
          "Two-bedroom, gym access, top floor",
      ),
  }


def _draw_text(text: str, font_size: int = 24) -> Image.Image:
  """Create an image with the given text drawn on it.

  Args:
      text: The text to draw on the image.
      font_size: Size of the font.

  Returns:
      The image object with the text.
  """

  # Split the text into lines to calculate image size
  lines = text.split("\n")
  max_line_width = max([len(line) for line in lines])

  # Image dimensions based on text length
  img_width = max_line_width * font_size // 2
  img_height = len(lines) * font_size + 20  # Adding some padding

  img = Image.new("RGB", (img_width, img_height), color=(255, 255, 255))
  d = ImageDraw.Draw(img)

  # Load a font
  font = ImageFont.truetype(get_font_path(), font_size)

  # Initial Y position
  y_text = 10
  for line in lines:
    d.text((10, y_text), line, fill=(0, 0, 0), font=font)
    y_text += font_size  # Move text to next line

  return img


def clear_internal_storage(env: interface.AsyncEnv) -> None:
  """Clears all internal storage directories on device."""
  for directory in EMULATOR_DIRECTORIES:
    file_utils.clear_directory(
        posixpath.join(device_constants.EMULATOR_DATA, directory), env.controller
    )


def _clear_external_downloads(env: interface.AsyncEnv) -> None:
  """Clears all external downloads directories on device."""
  adb_utils.issue_generic_request(
      "shell content delete --uri content://media/external/downloads",
      env.controller,
      timeout_sec=20,  # This can sometimes take longer than 5s.
  )


def clear_device_storage(env: interface.AsyncEnv) -> None:
  """Clears commonly used storage locations on device."""
  clear_internal_storage(env)
  _clear_external_downloads(env)


# Family names taken verbatim from
# https://people.howstuffworks.com/culture-traditions/national-traditions/most-common-last-names-in-world.htm
_COMMON_FAMILY_NAMES = [
    # keep-sorted start
    "Ahmed",
    "Ali",
    "Alves",
    "Chen",
    "Fernandez",
    "Ferreira",
    "Garcia",
    "Gonzalez",
    "Hernandez",
    "Ibrahim",
    "Li",
    "Liu",
    "Lopez",
    "Martin",
    "Mohamed",
    "Mohammed",
    "Muller",
    "Pereira",
    "Wang",
    "Zhang",
    "da Silva",
    "dos Santos",
    # keep-sorted end
]

# Some of the most frequently listed given names from
# https://en.wikipedia.org/wiki/List_of_most_popular_given_names
COMMON_GIVEN_NAMES = [
    # keep-sorted start
    "Abdullah",
    "Adam",
    "Ahmed",
    "Alejandro",
    "Ali",
    "Alice",
    "Amelia",
    "Amina",
    "Amir",
    "Ana",
    "Anna",
    "Aria",
    "Arthur",
    "Ava",
    "Camila",
    "Carlos",
    "Charlie",
    "Charlotte",
    "Daniel",
    "David",
    "Elias",
    "Ella",
    "Ema",
    "Emil",
    "Emilia",
    "Emily",
    "Emma",
    "Eva",
    "Fatima",
    "Freya",
    "Gabriel",
    "George",
    "Grace",
    "Hana",
    "Hannah",
    "Henry",
    "Hugo",
    "Ian",
    "Ibrahim",
    "Isabella",
    "Isla",
    "Ivan",
    "Jack",
    "James",
    "Jose",
    "Juan",
    "Laura",
    "Leo",
    "Leon",
    "Leonardo",
    "Liam",
    "Lily",
    "Lina",
    "Louis",
    "Luca",
    "Lucas",
    "Luis",
    "Luka",
    "Maria",
    "Mariam",
    "Mark",
    "Martin",
    "Martina",
    "Maryam",
    "Mateo",
    "Matteo",
    "Maya",
    "Mia",
    "Miguel",
    "Mila",
    "Mohammad",
    "Muhammad",
    "Nikola",
    "Noa",
    "Noah",
    "Nora",
    "Oliver",
    "Olivia",
    "Omar",
    "Oscar",
    "Petar",
    "Samuel",
    "Santiago",
    "Sara",
    "Sarah",
    "Sofia",
    "Sofija",
    "Sophia",
    "Sophie",
    "Theo",
    "Theodore",
    "Thiago",
    "Thomas",
    "Valentina",
    "Victoria",
    "William",
    "Willow",
    # keep-sorted end
]


def generate_random_name(excluding: str = "") -> str:
  """Generates a random name from a minimally diverse distribution.

  This picks a name from an unbalanced distribution, designed only to reduce
  the chance of overfitting to static or simply patterned names.

  In particular, this also does not address variations in the representational
  forms of names (e.g. "last name, first", number of given names, etc.) and is
  known to have intrinsic regional biases.

  Args:
    excluding: Space- or comma- delimited names that should be excluded from
      output.

  Returns:
    A string representing a fake person's name.
  """
  exclude = re.split(excluding, r"[ ,]")
  family_name = random.choice(
      [n for n in _COMMON_FAMILY_NAMES if n not in exclude]
  )
  given_name = random.choice(
      [n for n in COMMON_GIVEN_NAMES if n not in exclude]
  )
  return f"{given_name} {family_name}"


def generate_random_number() -> str:
  """Generates a random +1 prefix 10 digit phone number.

  This generates a phone number roughly corresponding to what may be expected in
  North America, without attempt to capture variations in formatting or to
  represent the distribution of real world phone numbers.

  Returns:
    A string representing a fake phone number.
  """
  number = "".join(random.choice(string.digits) for _ in range(10))

  # Simple SMS Messenger will add a country code if one is not provided. Be
  # explicit to make sure this does not happen.
  number = "+1" + number
  return number


def generate_random_address() -> str:
  """Selects randomly from a small arbitrary set of real US mailing addresses.

  Returns:
    A string containing a real US address picked at random.
  """
  return random.choice([
      "123 Main St Girdwood, AK, 99587",
      "6 Elm St, Birmingham, AL, 35217",
      "789 E Oak St, Phoenix AZ 85006",
      "1011 S Maple St, Little Rock, AR, 72204",
      "1415 W Cedar Ave Denver, CO, 80223",
      "968 Spruce St, Hartford, CT, 06103",
      "1819 Birch Ct, Dover, DE, 19901",
      "2021 Poplar St, Atlanta, GA, 30340",
  ])


RANDOM_SENTENCES = [
    "Don't forget to water the plants while I'm away.",
    "Your dentist appointment is scheduled for 2 PM on Thursday.",
    "Lunch meeting with Sarah at 1 PM Cafe L'amour.",
    "The dog's vet appointment is next Monday at 11 AM.",
    "Parents' evening at school this Wednesday.",
    "Monthly budget meeting pushed to Friday.",
    "Pick up groceries: Milk and Bread and Apples.",
    "Gym membership renewal due on the 20th.",
    "The library book is due back on the 15th.",
    "Reminder to call Grandma for her birthday.",
    "Weekend plans: Hiking trip to Blue Mountain.",
    "Book club meets next Tuesday to discuss '1984'.",
    "Dry cleaning is ready for pick-up.",
    "Wedding anniversary on the 30th. Make reservations!",
    "Yoga class every Tuesday and Thursday at 6 PM.",
    "Hello, World!",
    "To be or not to be.",
    "A quick brown fox.",
    "Lorem Ipsum is simply dummy text.",
    "The night is dark and full of terrors.",
    "May the Force be with you.",
    "Elementary, my dear Watson.",
    "It's a bird, it's a plane.",
    "Winter is coming.",
    "The cake is a lie.",
    "Inconceivable!",
    "A journey of a thousand miles begins with a single step.",
    "I think, therefore I am.",
    "The early bird catches the worm.",
    "Ignorance is bliss.",
    "Actions speak louder than words.",
    "Beauty is in the eye of the beholder.",
    "Better late than never.",
    "Cleanliness is next to godliness.",
    "Don't cry over spilled milk.",
    "The pen is mightier than the sword.",
    "When in Rome, do as the Romans do.",
    "The squeaky wheel gets the grease.",
    "Where there is smoke, there is fire.",
    "You can't make an omelette without breaking a few eggs.",
]

EMULATOR_DIRECTORIES = {
    "Alarms": [
        "morning_alarm.mp3",
        "wake_up.mp3",
        "early_alarm.mp3",
        "daily_reminder.mp3",
        "weekend_alarm.mp3",
        "night_alarm.mp3",
        "early_bird.mp3",
        "fitness_reminder.mp3",
        "meditation_time.mp3",
    ],
    "Audiobooks": [
        "sci_fi_book.mp3",
        "history_lecture.mp3",
        "novel_chapter.mp3",
        "biography_audio.mp3",
        "mystery_novel.mp3",
        "self_help_guide.mp3",
        "adventure_story.mp3",
        "language_lessons.mp3",
        "childrens_fable.mp3",
    ],
    "DCIM": [
        "holiday_photos.jpg",
        "birthday_party.jpg",
        "wedding_event.jpg",
        "nature_pics.jpg",
        "road_trip.jpg",
        "graduation_ceremony.jpg",
        "first_day_school.jpg",
        "mountain_hike.jpg",
        "winter_holiday.jpg",
    ],
    "Documents": [
        "resume.pdf",
        "cover_letter.pdf",
        "annual_report.pdf",
        "meeting_notes.pdf",
        "project_plan.pdf",
        "expense_report.pdf",
        "invoice_details.pdf",
        "client_brief.pdf",
        "contract_agreement.pdf",
    ],
    "Download": [
        "setup_exe.exe",
        "sample_pdf.pdf",
        "test_download.zip",
        "image_file.png",
        "movie_trailer.mp4",
        "software_patch.exe",
        "ebook_reader.apk",
        "music_album.zip",
    ],
    "Movies": [
        "action_film.mp4",
        "romantic_comedy.mp4",
        "documentary.mp4",
        "horror_movie.mp4",
        "sci_fi_thriller.mp4",
        "animation_kids.mp4",
        "drama_series.mp4",
        "mystery_feature.mp4",
    ],
    "Music": [
        "rock_album.mp3",
        "jazz_song.mp3",
        "classical_music.mp3",
        "pop_hit.mp3",
        "electronic_dance.mp3",
        "folk_tunes.mp3",
        "hip_hop_beats.mp3",
        "opera_recordings.mp3",
    ],
    "Notifications": [
        "new_message.mp3",
        "app_alert.mp3",
        "system_notification.mp3",
        "calendar_event.mp3",
        "email_received.mp3",
        "weather_update.mp3",
        "traffic_info.mp3",
        "sports_score.mp3",
    ],
    "Pictures": [
        "selfie.jpg",
        "sunset.jpg",
        "beach_day.jpg",
        "city_night.jpg",
        "family_gathering.jpg",
        "pets_playing.jpg",
        "garden_blooms.jpg",
        "food_snapshot.jpg",
    ],
    "Podcasts": [
        "news_podcast.mp3",
        "tech_talk.mp3",
        "comedy_show.mp3",
        "health_series.mp3",
        "educational_content.mp3",
        "music_reviews.mp3",
        "political_discussion.mp3",
        "travel_tips.mp3",
    ],
    "Recordings": [
        "interview_recording.mp3",
        "lecture_capture.mp3",
        "memoir_audio.mp3",
        "meeting_audio.mp3",
        "brainstorm_session.mp3",
        "book_reading.mp3",
        "therapy_session.mp3",
        "personal_notes.mp3",
    ],
    "Ringtones": [
        "default_ringtone.mp3",
        "custom_tone.mp3",
        "vintage_bell.mp3",
        "modern_beep.mp3",
        "jazzy_ring.mp3",
        "funky_tune.mp3",
        "classic_music.mp3",
        "nature_sounds.mp3",
    ],
}

_ADJECTIVES = [
    "quick",
    "happy",
    "silly",
    "brave",
    "kind",
    "clever",
    "gentle",
    "proud",
    "friendly",
    "funny",
    "curious",
    "smart",
    "bold",
    "calm",
    "fierce",
    "wise",
    "strong",
    "bright",
    "eager",
    "fancy",
    "helpful",
    "jolly",
    "lively",
    "neat",
    "polite",
    "sharp",
    "shy",
    "super",
    "tough",
    "witty",
    "active",
    "alert",
    "best",
    "busy",
    "cool",
    "fair",
    "fancy",
    "fine",
    "glad",
    "good",
    "great",
    "hot",
    "nice",
    "pretty",
    "proud",
    "ready",
    "real",
    "safe",
    "sure",
    "warm",
]

_NOUNS = [
    "apple",
    "banana",
    "cat",
    "dog",
    "elephant",
    "fish",
    "guitar",
    "house",
    "island",
    "jacket",
    "king",
    "lion",
    "monkey",
    "nest",
    "ocean",
    "penguin",
    "queen",
    "rabbit",
    "snake",
    "tree",
    "umbrella",
    "violin",
    "watch",
    "xylophone",
    "yacht",
    "zebra",
    "ant",
    "bear",
    "cow",
    "deer",
    "eagle",
    "frog",
    "goat",
    "horse",
    "igloo",
    "jelly",
    "koala",
    "lamp",
    "mouse",
    "nurse",
    "owl",
    "pig",
    "quilt",
    "rose",
    "sun",
    "tiger",
    "unicorn",
    "vase",
    "wolf",
    "fox",
    "zebra",
]


==> anc/code/android_world/task_evals/utils/user_data_generation_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import os
import tempfile
from absl.testing import absltest
from android_world.task_evals.utils import user_data_generation
import cv2


def get_video_properties(file_path: str) -> tuple[int, float]:
  """Retrieve the total number of frames and FPS of a video file.

  Args:
    file_path: Path to the video file.

  Returns:
    A tuple containing the total number of frames and the FPS of the video.
  """
  cap = cv2.VideoCapture(file_path)
  if not cap.isOpened():
    raise ValueError(f"Failed to open video file: {file_path}")

  total_frames = int(cap.get(cv2.CAP_PROP_FRAME_COUNT))
  fps = cap.get(cv2.CAP_PROP_FPS)
  cap.release()

  return total_frames, fps


class TestCreateMpegWithMessages(absltest.TestCase):

  def test_video_properties(self):
    file_path = os.path.join(tempfile.mkdtemp(), "test_video.mp4")
    messages = ["Hello", "World"]
    width = 10
    height = 12
    fps = 30
    display_time = 5

    user_data_generation._create_mpeg_with_messages(
        file_path, messages, width, height, fps, display_time
    )

    total_frames, video_fps = get_video_properties(file_path)
    self.assertEqual(video_fps, fps)
    self.assertEqual(total_frames, 300)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/task_metadata.json <==
[
  {
    "task_name": "AudioRecorderRecordAudio",
    "task_template": "Record an audio clip using Audio Recorder app and save it.",
    "difficulty": "easy",
    "tags": ["requires_setup"],
    "optimal_steps": "6"
  },
  {
    "task_name": "AudioRecorderRecordAudioWithFileName",
    "task_template": "Record an audio clip and save it with name \"{file_name}\" using Audio Recorder app.",
    "difficulty": "easy",
    "tags": ["data_entry", "complex_ui_understanding", "parameterized"],
    "optimal_steps": "10"
  },
  {
    "task_name": "BrowserDraw",
    "task_template": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then create a drawing using the three colors shown at the top and hit submit.",
    "difficulty": "easy",
    "tags": ["game_playing", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "BrowserMaze",
    "task_template": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then navigate the X to the bottom-right cell, by using the direction buttons.",
    "difficulty": "easy",
    "tags": [
      "game_playing",
      "multi_app",
      "complex_ui_understanding",
      "memorization",
      "parameterized"
    ],
    "optimal_steps": "9"
  },
  {
    "task_name": "BrowserMultiply",
    "task_template": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then click the button 5 times, remember the numbers displayed, and enter their product in the form.",
    "difficulty": "hard",
    "tags": ["math_counting", "memorization", "screen_reading"],
    "optimal_steps": "11"
  },
  {
    "task_name": "CameraTakePhoto",
    "task_template": "Take one photo.",
    "difficulty": "easy",
    "tags": [""],
    "optimal_steps": "2"
  },
  {
    "task_name": "CameraTakeVideo",
    "task_template": "Take one video.",
    "difficulty": "medium",
    "tags": [""],
    "optimal_steps": "3"
  },
  {
    "task_name": "ClockStopWatchPausedVerify",
    "task_template": "Pause the stopwatch.",
    "difficulty": "easy",
    "tags": ["verification"],
    "optimal_steps": "1"
  },
  {
    "task_name": "ClockStopWatchRunning",
    "task_template": "Run the stopwatch.",
    "difficulty": "easy",
    "tags": [""],
    "optimal_steps": "3"
  },
  {
    "task_name": "ClockTimerEntry",
    "task_template": "Create a timer with {hours} hours, {minutes} minutes, and {seconds} seconds. Do not start the timer.",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "3"
  },
  {
    "task_name": "ContactsAddContact",
    "task_template": "Create a new contact for {name}. Their number is {number}.",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "ContactsNewContactDraft",
    "task_template": "Go to the new contact screen and enter the following details: First Name: {first}, Last Name: {last}, Phone: {phone}, Phone Label: {phone_label}. Do NOT hit save.",
    "difficulty": "easy",
    "tags": ["screen_reading", "data_entry"],
    "optimal_steps": "6"
  },
  {
    "task_name": "ExpenseAddMultiple",
    "task_template": "Add the following expenses into the arduia pro expense: {expenses}",
    "difficulty": "medium",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "20"
  },
  {
    "task_name": "ExpenseAddMultipleFromGallery",
    "task_template": "Add the expenses from expenses.jpg in Simple Gallery Pro to pro expense.",
    "difficulty": "hard",
    "tags": [
      "multi_app",
      "screen_reading",
      "data_entry",
      "information_retrieval",
      "parameterized"
    ],
    "optimal_steps": "10"
  },
  {
    "task_name": "ExpenseAddMultipleFromMarkor",
    "task_template": "Go through the transactions in my_expenses.txt in Markor. Log the reimbursable transactions in the arduia pro expense.",
    "difficulty": "hard",
    "tags": [
      "transcription",
      "repetition",
      "multi_app",
      "data_entry",
      "memorization",
      "parameterized"
    ],
    "optimal_steps": "15"
  },
  {
    "task_name": "ExpenseAddSingle",
    "task_template": "Add the following expenses into the arduia pro expense: {expense}",
    "difficulty": "easy",
    "tags": ["parameterized", "data_entry", "search"],
    "optimal_steps": "6"
  },
  {
    "task_name": "ExpenseDeleteDuplicates",
    "task_template": "Delete all but one of any expenses in arduia pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "difficulty": "medium",
    "tags": ["data_edit", "parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "ExpenseDeleteDuplicates2",
    "task_template": "Delete all but one of any expenses in arduia pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "difficulty": "medium",
    "tags": ["data_edit", "requires_setup", "parameterized"],
    "optimal_steps": "9"
  },
  {
    "task_name": "ExpenseDeleteMultiple",
    "task_template": "Delete the following expenses from arduia pro expense: {expenses}.",
    "difficulty": "easy",
    "tags": ["data_edit", "parameterized"],
    "optimal_steps": "10"
  },
  {
    "task_name": "ExpenseDeleteMultiple2",
    "task_template": "Delete the following expenses from arduia pro expense: {expenses}.",
    "difficulty": "hard",
    "tags": ["screen_reading", "parameterized"],
    "optimal_steps": "17"
  },
  {
    "task_name": "ExpenseDeleteSingle",
    "task_template": "Delete the following expenses from arduia pro expense: {expense}.",
    "difficulty": "easy",
    "tags": ["screen_reading", "parameterized"],
    "optimal_steps": "3"
  },
  {
    "task_name": "FilesDeleteFile",
    "task_template": "Delete the file {file_name} from the Android filesystem located in the {subfolder} folder within the sdk_gphone_x86_64 storage area.",
    "difficulty": "medium",
    "tags": ["data_edit", "parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "FilesMoveFile",
    "task_template": "Move the file {file_name} from {source_folder} within the sdk_gphone_x86_64 storage area to the {destination_folder} within the same sdk_gphone_x86_64 storage area in the Android filesystem.",
    "difficulty": "medium",
    "tags": ["search", "screen_reading", "parameterized"],
    "optimal_steps": "10"
  },
  {
    "task_name": "MarkorAddNoteHeader",
    "task_template": "Update the Markor note {file_name} by adding the following text, along with a new blank line before the existing content: \"{header}\".",
    "difficulty": "medium",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "MarkorChangeNoteContent",
    "task_template": "Update the content of {file_name} to \"{updated_content}\" in Markor.",
    "difficulty": "medium",
    "tags": ["data_entry", "requires_setup", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "MarkorCreateFolder",
    "task_template": "Create a new folder in Markor named {folder_name}.",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "MarkorCreateNote",
    "task_template": "Create a new note in Markor named {file_name} with the following text: {text}",
    "difficulty": "medium",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "8"
  },
  {
    "task_name": "MarkorCreateNoteAndSms",
    "task_template": "Create a new note in Markor named {file_name} with the following text: {text}. Share the entire content of the note with the phone number {number} via SMS using Simple SMS Messenger",
    "difficulty": "hard",
    "tags": ["multi_app", "data_entry", "parameterized"],
    "optimal_steps": "9"
  },
  {
    "task_name": "MarkorCreateNoteFromClipboard",
    "task_template": "Create a note in Markor named {file_name}. Perform a paste operation in the note and save the note.",
    "difficulty": "medium",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "7"
  },
  {
    "task_name": "MarkorDeleteAllNotes",
    "task_template": "Delete all my notes in Markor.",
    "difficulty": "easy",
    "tags": ["data_edit", "repetition", "parameterized"],
    "optimal_steps": "7"
  },
  {
    "task_name": "MarkorDeleteNewestNote",
    "task_template": "Delete the newest note in Markor.",
    "difficulty": "easy",
    "tags": ["data_edit", "parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "MarkorDeleteNote",
    "task_template": "Delete the note in Markor named {file_name}.",
    "difficulty": "easy",
    "tags": ["data_edit", "requires_setup", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "MarkorEditNote",
    "task_template": "Edit {file_name} in Markor. Add to the top of the note {header}",
    "difficulty": "easy",
    "tags": ["data_edit", "transcription", "parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "MarkorMergeNotes",
    "task_template": "Merge the contents of Markor notes {file1_name}, {file2_name} and {file3_name} (in the same order) into a new Markor note named {new_file_name} and save it. Add a new line between the content of each note.",
    "difficulty": "hard",
    "tags": ["data_edit", "data_entry", "parameterized"],
    "optimal_steps": "39"
  },
  {
    "task_name": "MarkorMoveNote",
    "task_template": "In Markor, move the note {file_name} from {source_folder} to {destination_folder}.",
    "difficulty": "medium",
    "tags": ["parameterized", "complex_ui_understanding"],
    "optimal_steps": "7"
  },
  {
    "task_name": "MarkorTranscribeReceipt",
    "task_template": "Create a file in Markor, called receipt.md with the transactions from the receipt.png. Use Simple Gallery to view the receipt. Please enter transactions in csv format including the header \"Date, Item, Amount\".",
    "difficulty": "medium",
    "tags": [
      "transcription",
      "data_entry",
      "multi_app",
      "screen_reading",
      "memorization",
      "parameterized"
    ],
    "optimal_steps": "9"
  },
  {
    "task_name": "MarkorTranscribeVideo",
    "task_template": "Transcribe the contents of video {video_name} by watching it in VLC player (located in Download) and writing the sequence of strings shown on each frame to the text file {file_name} in Markor as a comma separated list. For example, if the first frame shows the text \"edna\" and the second frame shows the text \"pineapple\", then the text file should contains only the following text: \"edna, pineapple\".",
    "difficulty": "hard",
    "tags": [
      "multi_app",
      "transcription",
      "requires_setup",
      "memorization",
      "screen_reading",
      "parameterized"
    ],
    "optimal_steps": "10"
  },
  {
    "task_name": "NotesIsTodo",
    "task_template": "Is the note titled '{title}' in the Joplin app marked as a todo item? Respond with either 'True' if it is a todo or 'False' if not.",
    "difficulty": "easy",
    "tags": ["information_retrieval", "parameterized"],
    "optimal_steps": "2"
  },
  {
    "task_name": "NotesMeetingAttendeeCount",
    "task_template": "How many attendees were present in the meeting titled '{title}' in the Joplin app? Express your answer as just a single number.",
    "difficulty": "easy",
    "tags": ["search", "parameterized"],
    "optimal_steps": "3"
  },
  {
    "task_name": "NotesRecipeIngredientCount",
    "task_template": "What quantity of {ingredient} do I need for the recipe '{title}' in the Joplin app? Express your answer in the format <amount> <unit> without using abbreviations.",
    "difficulty": "easy",
    "tags": ["search", "parameterized"],
    "optimal_steps": "2"
  },
  {
    "task_name": "NotesTodoItemCount",
    "task_template": "How many to-dos do I have in the '{folder}' folder in the Joplin app? Express your answer as just a single number.",
    "difficulty": "medium",
    "tags": ["information_retrieval", "math_counting", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "OpenAppTaskEval",
    "task_template": "Open the {app_name} app. Clear any pop-ups that may appear by granting all permissions that are required.",
    "difficulty": "easy",
    "tags": ["parameterized"],
    "optimal_steps": "2"
  },
  {
    "task_name": "OsmAndFavorite",
    "task_template": "Add a favorite location marker for {location} in the OsmAnd maps app.",
    "difficulty": "medium",
    "tags": ["search", "complex_ui_understanding", "parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "OsmAndMarker",
    "task_template": "Add a location marker for {location} in the OsmAnd maps app.",
    "difficulty": "hard",
    "tags": ["complex_ui_understanding", "search", "parameterized"],
    "optimal_steps": "10"
  },
  {
    "task_name": "OsmAndTrack",
    "task_template": "Save a track with waypoints Ruggell, Liechtenstein, Bendern, Liechtenstein in the OsmAnd maps app in the same order as listed.",
    "difficulty": "hard",
    "tags": [
      "complex_ui_understanding",
      "search",
      "data_entry",
      "repetition",
      "parameterized"
    ],
    "optimal_steps": "60"
  },
  {
    "task_name": "RecipeAddMultipleRecipes",
    "task_template": "Add the following recipes into the Broccoli app: {recipes}",
    "difficulty": "medium",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "34"
  },
  {
    "task_name": "RecipeAddMultipleRecipesFromImage",
    "task_template": "Add the recipes from recipes.jpg in Simple Gallery Pro to the Broccoli recipe app.",
    "difficulty": "hard",
    "tags": [
      "transcription",
      "screen_reading",
      "data_entry",
      "complex_ui_understanding",
      "parameterized"
    ],
    "optimal_steps": "13"
  },
  {
    "task_name": "RecipeAddMultipleRecipesFromMarkor",
    "task_template": "Add the recipes from recipes.txt in Markor to the Broccoli recipe app.",
    "difficulty": "hard",
    "tags": [
      "data_entry",
      "multi_app",
      "screen_reading",
      "memorization",
      "parameterized"
    ],
    "optimal_steps": "24"
  },
  {
    "task_name": "RecipeAddMultipleRecipesFromMarkor2",
    "task_template": "Add the recipes from recipes.txt in Markor that take {prep_time} to prepare into the Broccoli recipe app.",
    "difficulty": "hard",
    "tags": [
      "parameterized",
      "screen_reading",
      "complex_ui_understanding",
      "repetition",
      "multi_app",
      "data_entry",
      "information_retrieval"
    ],
    "optimal_steps": "26"
  },
  {
    "task_name": "RecipeAddSingleRecipe",
    "task_template": "Add the following recipes into the Broccoli app:\n{recipe}",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "12"
  },
  {
    "task_name": "RecipeDeleteDuplicateRecipes",
    "task_template": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "difficulty": "easy",
    "tags": [
      "search",
      "data_edit",
      "screen_reading",
      "repetition",
      "parameterized"
    ],
    "optimal_steps": "4"
  },
  {
    "task_name": "RecipeDeleteDuplicateRecipes2",
    "task_template": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "difficulty": "medium",
    "tags": ["repetition", "data_edit", "parameterized"],
    "optimal_steps": "11"
  },
  {
    "task_name": "RecipeDeleteDuplicateRecipes3",
    "task_template": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "difficulty": "medium",
    "tags": ["data_edit", "parameterized"],
    "optimal_steps": "16"
  },
  {
    "task_name": "RecipeDeleteMultipleRecipes",
    "task_template": "Delete the following recipes from Broccoli app: {titles}.",
    "difficulty": "easy",
    "tags": ["data_edit", "parameterized"],
    "optimal_steps": "12"
  },
  {
    "task_name": "RecipeDeleteMultipleRecipesWithConstraint",
    "task_template": "Delete the recipes from Broccoli app that use {ingredient} in the directions.",
    "difficulty": "hard",
    "tags": ["screen_reading", "repetition", "parameterized"],
    "optimal_steps": "20"
  },
  {
    "task_name": "RecipeDeleteMultipleRecipesWithNoise",
    "task_template": "Delete the following recipes from Broccoli app: {titles}.",
    "difficulty": "medium",
    "tags": [
      "parameterized",
      "search",
      "complex_ui_understanding",
      "repetition"
    ],
    "optimal_steps": "17"
  },
  {
    "task_name": "RecipeDeleteSingleRecipe",
    "task_template": "Delete the following recipes from Broccoli app: {titles}.",
    "difficulty": "easy",
    "tags": ["data_edit", "search", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "RecipeDeleteSingleWithRecipeWithNoise",
    "task_template": "Delete the following recipes from Broccoli app: {titles}.",
    "difficulty": "easy",
    "tags": ["search", "screen_reading", "data_edit", "parameterized"],
    "optimal_steps": "10"
  },
  {
    "task_name": "RetroCreatePlaylist",
    "task_template": "Create a playlist in Retro Music titled \"{playlist_name}\" with the following songs, in order: {names}",
    "difficulty": "medium",
    "tags": ["data_entry", "repetition", "parameterized"],
    "optimal_steps": "12"
  },
  {
    "task_name": "RetroPlayingQueue",
    "task_template": "Add the following songs, in order, {names} to my playing queue in Retro music.",
    "difficulty": "easy",
    "tags": ["parameterized"],
    "optimal_steps": "16"
  },
  {
    "task_name": "RetroPlaylistDuration",
    "task_template": "Create a playlist in Retro Music titled \"{playlist_name}\" with a duration between 45 and 50 minutes using the provided songs.",
    "difficulty": "medium",
    "tags": [
      "math_counting",
      "complex_ui_understanding",
      "repetition",
      "parameterized"
    ],
    "optimal_steps": "15"
  },
  {
    "task_name": "RetroSavePlaylist",
    "task_template": "Create a playlist in Retro Music titled \"{playlist_name}\" with the following songs, in order: {names}. Then export the playlist to the Downloads directory on the device.",
    "difficulty": "hard",
    "tags": ["search", "repetition", "parameterized"],
    "optimal_steps": "25"
  },
  {
    "task_name": "SaveCopyOfReceiptTaskEval",
    "task_template": "Copy {file_name} in DCIM and save a copy with the same name in Download",
    "difficulty": "hard",
    "tags": ["parameterized", "complex_ui_understanding"],
    "optimal_steps": "8"
  },
  {
    "task_name": "SimpleCalendarAddOneEvent",
    "task_template": "In Simple Calendar Pro, create a calendar event on {year}-{month}-{day} at {hour}h with the title '{event_title}' and the description '{event_description}'. The event should last for {duration_mins} mins.",
    "difficulty": "hard",
    "tags": ["data_entry", "complex_ui_understanding", "parameterized"],
    "optimal_steps": "17"
  },
  {
    "task_name": "SimpleCalendarAddOneEventInTwoWeeks",
    "task_template": "In Simple Calendar Pro, create a calendar event in two weeks from today at {hour}h with the title '{event_title}' and the description '{event_description}'. The event should last for {duration_mins} mins.",
    "difficulty": "medium",
    "tags": ["data_entry", "math_counting", "parameterized"],
    "optimal_steps": "10"
  },
  {
    "task_name": "SimpleCalendarAddOneEventRelativeDay",
    "task_template": "In Simple Calendar Pro, create a calendar event for this {day_of_week} at {hour}h with the title '{event_title}' and the description '{event_description}'. The event should last for {duration_mins} mins.",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "17"
  },
  {
    "task_name": "SimpleCalendarAddOneEventTomorrow",
    "task_template": "In Simple Calendar Pro, create a calendar event for tomorrow at {hour}h with the title '{event_title}' and the description '{event_description}'. The event should last for {duration_mins} mins.",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "13"
  },
  {
    "task_name": "SimpleCalendarAddRepeatingEvent",
    "task_template": "In Simple Calendar Pro, create a recurring calendar event titled '{event_title}' starting on {year}-{month}-{day} at {hour}h. The event recurs {repeat_rule}, forever, and lasts for {duration_mins} minutes each occurrence. The event description should be '{event_description}'.",
    "difficulty": "easy",
    "tags": ["data_entry", "complex_ui_understanding", "parameterized"],
    "optimal_steps": "14"
  },
  {
    "task_name": "SimpleCalendarAnyEventsOnDate",
    "task_template": "Do I have any events {date} in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "easy",
    "tags": ["information_retrieval", "parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "SimpleCalendarDeleteEvents",
    "task_template": "In Simple Calendar Pro, delete all the calendar events on {year}-{month}-{day}",
    "difficulty": "easy",
    "tags": ["parameterized", "data_edit"],
    "optimal_steps": "7"
  },
  {
    "task_name": "SimpleCalendarDeleteEventsOnRelativeDay",
    "task_template": "In Simple Calendar Pro, delete all events scheduled for this {day_of_week}.",
    "difficulty": "medium",
    "tags": ["data_edit", "parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "SimpleCalendarDeleteOneEvent",
    "task_template": "In Simple Calendar Pro, delete the calendar event on {year}-{month}-{day} at {hour}h with the title '{event_title}'",
    "difficulty": "easy",
    "tags": ["data_edit", "complex_ui_understanding", "parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "SimpleCalendarEventOnDateAtTime",
    "task_template": "What is on my schedule for {date} at {time} in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "medium",
    "tags": ["information_retrieval", "parameterized"],
    "optimal_steps": "3"
  },
  {
    "task_name": "SimpleCalendarEventsInNextWeek",
    "task_template": "What events do I have in the next week in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "3"
  },
  {
    "task_name": "SimpleCalendarEventsInTimeRange",
    "task_template": "Do I have any events between {start_time} and 8pm {date} in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "easy",
    "tags": [
      "complex_ui_understanding",
      "screen_reading",
      "search",
      "transcription",
      "information_retrieval",
      "parameterized"
    ],
    "optimal_steps": "2"
  },
  {
    "task_name": "SimpleCalendarEventsOnDate",
    "task_template": "What events do I have {date} in Simple Calendar Pro? Answer with the titles only. If there are multiple titles, format your answer as a comma separated list.",
    "difficulty": "medium",
    "tags": ["information_retrieval", "parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "SimpleCalendarFirstEventAfterStartTime",
    "task_template": "What is my first event after {time} {date} in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "easy",
    "tags": ["parameterized", "screen_reading"],
    "optimal_steps": "2"
  },
  {
    "task_name": "SimpleCalendarLocationOfEvent",
    "task_template": "What is the location of my {title} event in Simple Calendar Pro? Answer with the location only.",
    "difficulty": "easy",
    "tags": ["search", "parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "SimpleCalendarNextEvent",
    "task_template": "What is my next upcoming event in Simple Calendar Pro? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "easy",
    "tags": [
      "complex_ui_understanding",
      "screen_reading",
      "information_retrieval",
      "parameterized"
    ],
    "optimal_steps": "4"
  },
  {
    "task_name": "SimpleCalendarNextMeetingWithPerson",
    "task_template": "When is my next meeting with {person} in Simple Calendar Pro? Express your answer in the format <month name> <day> <year> <hour in 24-hour format>:<minutes>.",
    "difficulty": "medium",
    "tags": ["information_retrieval", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "SimpleDrawProCreateDrawing",
    "task_template": "Create a new drawing in Simple Draw Pro. Name it {file_name}. Save it in the Pictures folder within the sdk_gphone_x86_64 storage area.",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "9"
  },
  {
    "task_name": "SimpleSmsReply",
    "task_template": "Reply to {number} with message: {message} in Simple SMS Messenger",
    "difficulty": "easy",
    "tags": ["search", "data_entry", "parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "SimpleSmsReplyMostRecent",
    "task_template": "Reply to the most recent text message using Simple SMS Messenger with message: {message}",
    "difficulty": "medium",
    "tags": ["parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "SimpleSmsResend",
    "task_template": "Resend the message I just sent to {name} in Simple SMS Messenger",
    "difficulty": "medium",
    "tags": ["parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "SimpleSmsSend",
    "task_template": "Send a text message using Simple SMS Messenger to {number} with message: {message}",
    "difficulty": "medium",
    "tags": ["parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "SimpleSmsSendClipboardContent",
    "task_template": "Send a message to {number} with the clipboard content in Simple SMS Messenger",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "SimpleSmsSendReceivedAddress",
    "task_template": "Text the address of the event to {name1} that {name2} just sent me in Simple SMS Messenger",
    "difficulty": "medium",
    "tags": ["information_retrieval", "parameterized"],
    "optimal_steps": "9"
  },
  {
    "task_name": "SportsTrackerActivitiesCountForWeek",
    "task_template": "How many {category} activities did I do this week in the OpenTracks app? Express your answer as a single integer.",
    "difficulty": "easy",
    "tags": ["search", "requires_setup", "parameterized"],
    "optimal_steps": "3"
  },
  {
    "task_name": "SportsTrackerActivitiesOnDate",
    "task_template": "What activities did I do {date} in the OpenTracks app? Answer with the category only. If there are multiples categories, format your answer in a comma separated list.",
    "difficulty": "hard",
    "tags": [
      "search",
      "complex_ui_understanding",
      "screen_reading",
      "information_retrieval",
      "transcription",
      "parameterized"
    ],
    "optimal_steps": "10"
  },
  {
    "task_name": "SportsTrackerActivityDuration",
    "task_template": "How long was my {category} activity {date} in the OpenTracks app? Express your answer in minutes as a single integer.",
    "difficulty": "easy",
    "tags": ["information_retrieval", "parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "SportsTrackerLongestDistanceActivity",
    "task_template": "What was the longest distance covered in a {category} activity in the OpenTracks app this week? Express your answer in meters as a single integer.",
    "difficulty": "easy",
    "tags": [
      "parameterized",
      "screen_reading",
      "information_retrieval",
      "math_counting"
    ],
    "optimal_steps": "2"
  },
  {
    "task_name": "SportsTrackerTotalDistanceForCategoryOverInterval",
    "task_template": "What was the total distance covered for {category} activities in the OpenTracks app from {start_date} to {end_date}? Express your answer in meters as a single integer.",
    "difficulty": "hard",
    "tags": ["search", "parameterized", "math_counting"],
    "optimal_steps": "11"
  },
  {
    "task_name": "SportsTrackerTotalDurationForCategoryThisWeek",
    "task_template": "What was the total duration of {category} activities in the OpenTracks app this week? Express your answer in minutes as a single integer.",
    "difficulty": "hard",
    "tags": ["math_counting", "search", "parameterized"],
    "optimal_steps": "8"
  },
  {
    "task_name": "SystemBluetoothTurnOff",
    "task_template": "Turn bluetooth {on_or_off}.",
    "difficulty": "easy",
    "tags": [""],
    "optimal_steps": "2"
  },
  {
    "task_name": "SystemBluetoothTurnOffVerify",
    "task_template": "Turn bluetooth {on_or_off}.",
    "difficulty": "easy",
    "tags": ["verification"],
    "optimal_steps": "2"
  },
  {
    "task_name": "SystemBluetoothTurnOn",
    "task_template": "Turn bluetooth {on_or_off}.",
    "difficulty": "easy",
    "tags": ["screen_reading"],
    "optimal_steps": "2"
  },
  {
    "task_name": "SystemBluetoothTurnOnVerify",
    "task_template": "Turn bluetooth {on_or_off}.",
    "difficulty": "easy",
    "tags": ["verification"],
    "optimal_steps": "2"
  },
  {
    "task_name": "SystemBrightnessMax",
    "task_template": "Turn brightness to the {max_or_min} value.",
    "difficulty": "easy",
    "tags": [""],
    "optimal_steps": "3"
  },
  {
    "task_name": "SystemBrightnessMaxVerify",
    "task_template": "Turn brightness to the {max_or_min} value.",
    "difficulty": "easy",
    "tags": ["verification"],
    "optimal_steps": "2"
  },
  {
    "task_name": "SystemBrightnessMin",
    "task_template": "Turn brightness to the {max_or_min} value.",
    "difficulty": "easy",
    "tags": [""],
    "optimal_steps": "3"
  },
  {
    "task_name": "SystemBrightnessMinVerify",
    "task_template": "Turn brightness to the {max_or_min} value.",
    "difficulty": "easy",
    "tags": ["verification"],
    "optimal_steps": "3"
  },
  {
    "task_name": "SystemCopyToClipboard",
    "task_template": "Copy the following text to the clipboard: {clipboard_content}",
    "difficulty": "easy",
    "tags": ["data_entry", "parameterized"],
    "optimal_steps": "2"
  },
  {
    "task_name": "SystemWifiTurnOff",
    "task_template": "Turn wifi {on_or_off}.",
    "difficulty": "easy",
    "tags": ["screen_reading"],
    "optimal_steps": "3"
  },
  {
    "task_name": "SystemWifiTurnOffVerify",
    "task_template": "Turn wifi {on_or_off}.",
    "difficulty": "easy",
    "tags": ["verification"],
    "optimal_steps": "3"
  },
  {
    "task_name": "SystemWifiTurnOn",
    "task_template": "Turn wifi {on_or_off}.",
    "difficulty": "easy",
    "tags": ["screen_reading"],
    "optimal_steps": "3"
  },
  {
    "task_name": "SystemWifiTurnOnVerify",
    "task_template": "Turn wifi {on_or_off}.",
    "difficulty": "easy",
    "tags": ["verification"],
    "optimal_steps": "3"
  },
  {
    "task_name": "TasksCompletedTasksForDate",
    "task_template": "Which tasks have I completed for {date} in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "medium",
    "tags": ["information_retrieval", "search", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "TasksDueNextWeek",
    "task_template": "How many tasks do I have due next week in Tasks app? Express your answer as a single integer.",
    "difficulty": "medium",
    "tags": ["information_retrieval", "parameterized"],
    "optimal_steps": "6"
  },
  {
    "task_name": "TasksDueOnDate",
    "task_template": "What tasks do I have due {date} in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "easy",
    "tags": ["search", "parameterized"],
    "optimal_steps": "2"
  },
  {
    "task_name": "TasksHighPriorityTasks",
    "task_template": "What are my high priority tasks in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "medium",
    "tags": [
      "complex_ui_understanding",
      "search",
      "information_retrieval",
      "transcription",
      "parameterized"
    ],
    "optimal_steps": "2"
  },
  {
    "task_name": "TasksHighPriorityTasksDueOnDate",
    "task_template": "Which tasks with high priority are due {date} in the Tasks app? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "medium",
    "tags": ["information_retrieval", "screen_reading", "parameterized"],
    "optimal_steps": "5"
  },
  {
    "task_name": "TasksIncompleteTasksOnDate",
    "task_template": "What incomplete tasks do I have still have to do by {date} in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "difficulty": "easy",
    "tags": ["parameterized", "screen_reading", "information_retrieval"],
    "optimal_steps": "2"
  },
  {
    "task_name": "TurnOffWifiAndTurnOnBluetooth",
    "task_template": "Turn off WiFi, then enable bluetooth",
    "difficulty": "medium",
    "tags": [""],
    "optimal_steps": "5"
  },
  {
    "task_name": "TurnOnWifiAndOpenApp",
    "task_template": "Turn on Wifi, then open the {app_name} app",
    "difficulty": "easy",
    "tags": ["parameterized"],
    "optimal_steps": "4"
  },
  {
    "task_name": "VlcCreatePlaylist",
    "task_template": "Create a playlist titled \"{playlist_name}\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: {files}",
    "difficulty": "medium",
    "tags": ["data_edit", "repetition", "parameterized"],
    "optimal_steps": "14"
  },
  {
    "task_name": "VlcCreateTwoPlaylists",
    "task_template": "Create a playlist titled \"{playlist_name1}\" with the following files in VLC, in order: {files1}. And then, Create a playlist titled \"{playlist_name2}\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: {files1}",
    "difficulty": "medium",
    "tags": ["data_entry", "requires_setup", "parameterized"],
    "optimal_steps": "24"
  }
]


==> anc/code/android_world/utils/app_snapshot.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for handling snapshots for apps."""

import os
import posixpath

from absl import logging
from android_env import env_interface
from android_world.env import adb_utils
from android_world.env import device_constants
from android_world.utils import file_utils


def _app_data_path(app_name: str) -> str:
  package_name = adb_utils.extract_package_name(
      adb_utils.get_adb_activity(app_name)
  )
  return posixpath.join("/data/data/", package_name)


def _snapshot_path(app_name: str) -> str:
  package_name = adb_utils.extract_package_name(
      adb_utils.get_adb_activity(app_name)
  )
  return posixpath.join(device_constants.SNAPSHOT_DATA, package_name)


def clear_snapshot(
    app_name: str,
    env: env_interface.AndroidEnvInterface,
):
  """Removes the stored snapshot of app state.

  Args:
    app_name: Package name for the application snapshot to remove.
    env: Android environment.
  """
  snapshot_path = _snapshot_path(app_name)
  file_utils.clear_directory(snapshot_path, env)


def save_snapshot(app_name: str, env: env_interface.AndroidEnvInterface):
  """Stores a snapshot of application data on the device.

  Only a single snapshot is stored at any given time. Repeated calls to
  `save_snapshot()` overwrite any prior snapshot.

  Args:
    app_name: App package to be snapshotted.
    env: Android environment.

  Raises:
    RuntimeError: on failed or incomplete snapshot.
  """
  snapshot_path = _snapshot_path(app_name)
  try:
    file_utils.clear_directory(snapshot_path, env)
  except RuntimeError:
    logging.warn(
        "Continuing to save %s snapshot after failing to clear prior snapshot.",
        app_name,
    )

  file_utils.copy_dir(_app_data_path(app_name), snapshot_path, env)


def restore_snapshot(app_name: str, env: env_interface.AndroidEnvInterface):
  """Loads a snapshot of application data.

  Args:
    app_name: App package that will have its data overwritten with the stored
      snapshot.
    env: Android environment.

  Raises:
    RuntimeError: when there is no available snapshot or a failure occurs while
      loading the snapshot.
  """
  adb_utils.close_app(app_name, env)

  snapshot_path = _snapshot_path(app_name)
  if not file_utils.check_directory_exists(snapshot_path, env):
    raise RuntimeError(f"Snapshot not found in {snapshot_path}.")

  app_data_path = _app_data_path(app_name)
  try:
    file_utils.clear_directory(app_data_path, env)
  except RuntimeError:
    logging.warn(
        "Continuing to restore %s snapshot after failing to clear application"
        " data.",
        app_name,
    )

  file_utils.copy_dir(snapshot_path, app_data_path, env)

  # File permissions, ownership, and security context may be lost during save
  # and/or loading of the snapshot. As a workaround, restore the security
  # context and open up full file permissions.
  adb_utils.check_ok(
      adb_utils.issue_generic_request(
          ["shell", "restorecon", "-RD", app_data_path], env
      ),
      "Failed to restore app data security context.",
  )
  adb_utils.check_ok(
      adb_utils.issue_generic_request(
          ["shell", "chmod", "777", "-R", app_data_path], env
      ),
      "Failed to set app data permissions.",
  )


==> anc/code/android_world/utils/contacts_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for contacts operations using adb."""

import dataclasses
import re
import time
from typing import Iterator

from android_world.env import actuation
from android_world.env import adb_utils
from android_world.env import android_world_controller


def clean_phone_number(phone_number: str) -> str:
  """Removes all non-numeric characters from a phone number.

  Args:
    phone_number: The phone number to clean.

  Returns:
    The phone number with all non-numeric characters removed.
  """
  return re.sub(r"\D", "", phone_number)


def add_contact(
    name: str,
    phone_number: str,
    env: android_world_controller.AndroidWorldController,
    ui_delay_sec: float = 1.0,
):
  """Adds a contact with the specified name and phone number.

  This function sends an intent to the Android system to add a contact with
  the information pre-filled, clicks the "Save" button to create it, and then
  returns from the activity.

  Args:
    name: The name of the new contact
    phone_number: The phone number belonging to that contact.
    env: The android environment to add the contact to.
    ui_delay_sec: Delay between UI interactions. If this value is too low, the
      "save" button may be mis-clicked.
  """
  intent_command = (
      "am start -a android.intent.action.INSERT -t"
      f' vnd.android.cursor.dir/contact -e name "{name}" -e phone'
      f" {phone_number}"
  )

  adb_command = ["shell", intent_command]
  adb_utils.issue_generic_request(adb_command, env)
  time.sleep(ui_delay_sec)
  actuation.find_and_click_element("SAVE", env)
  time.sleep(ui_delay_sec)
  adb_utils.press_back_button(env)
  time.sleep(ui_delay_sec)


@dataclasses.dataclass(frozen=True)
class Contact:
  """Basic contact information."""
  name: str
  number: str


def list_contacts(
    env: android_world_controller.AndroidWorldController,
) -> list[Contact]:
  """Lists all contacts available in the Android environment.

  Args:
    env: Android environment to search for contacts.

  Returns:
    A list of all contact names and numbers present on the device.
  """
  intent_command = (
      "content query --uri content://contacts/phones/ --projection"
      " display_name:number"
  )
  adb_command = ["shell", intent_command]

  def parse(adb_output: str) -> Iterator[Contact]:
    for match in re.finditer(r"display_name=(.*), number=(.*)", adb_output):
      yield Contact(match.group(1), clean_phone_number(match.group(2)))

  return list(
      parse(
          adb_utils.issue_generic_request(
              adb_command, env
          ).generic.output.decode("utf-8")
      )
  )


def clear_contacts(env: android_world_controller.AndroidWorldController):
  """Clears all contacts on the device."""
  adb_utils.clear_app_data("com.android.providers.contacts", env)


==> anc/code/android_world/utils/contacts_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock

from absl.testing import absltest
from android_env import env_interface
from android_env.proto import adb_pb2
from android_world.env import actuation
from android_world.env import adb_utils
from android_world.utils import contacts_utils


@mock.patch.object(adb_utils, "issue_generic_request")
@mock.patch.object(actuation, "find_and_click_element")
class TestContactsUtils(absltest.TestCase):

  def test_add_contact(self, mock_click_element, mock_generic_request):
    """Test adding a contact."""
    mock_env = mock.create_autospec(env_interface.AndroidEnvInterface)

    phone_number = "+123456789"
    name = "Emma Watson"
    contacts_utils.add_contact(name, phone_number, mock_env)

    # Construct the expected adb command
    expected_adb_command = [
        "shell",
        (
            "am start -a android.intent.action.INSERT -t"
            f' vnd.android.cursor.dir/contact -e name "{name}" -e phone'
            f" {phone_number}"
        ),
    ]

    # Assert that the correct adb command was issued
    mock_generic_request.assert_called_once_with(expected_adb_command, mock_env)

    # Assert that the _click_element method was called with the correct argument
    mock_click_element.assert_called_once_with("SAVE", mock_env)

  def test_list_contacts(self, unused_mock_click_element, mock_generic_request):
    """Test listing all contacts."""
    mock_env = mock.create_autospec(env_interface.AndroidEnvInterface)
    adb_response = adb_pb2.AdbResponse()
    adb_response.generic.output = """
      Row: 0 display_name=Jane Doe, number=1 (234) 567-89
      Row: 0 display_name=Chen, number=98765
    """.encode("utf-8")
    mock_generic_request.return_value = adb_response

    contacts = contacts_utils.list_contacts(mock_env)

    self.assertEqual(
        contacts,
        [
            contacts_utils.Contact("Jane Doe", "123456789"),
            contacts_utils.Contact("Chen", "98765"),
        ],
    )

    # Construct the expected adb command
    expected_adb_command = [
        "shell",
        (
            "content query --uri content://contacts/phones/ --projection"
            " display_name:number"
        ),
    ]

    # Assert that the correct adb command was issued
    mock_generic_request.assert_called_once_with(expected_adb_command, mock_env)

  def test_clear_contacts(
      self, unused_mock_click_element, mock_generic_request
  ):
    """Test clearing all contacts."""
    mock_env = mock.create_autospec(env_interface.AndroidEnvInterface)

    contacts_utils.clear_contacts(mock_env)

    # Construct the expected adb command
    expected_adb_command = [
        "shell",
        "pm",
        "clear",
        "com.android.providers.contacts",
    ]

    # Assert that the correct adb command was issued
    mock_generic_request.assert_called_once_with(expected_adb_command, mock_env)


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/utils/datetime_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Manages date and time settings on an Android device using ADB commands."""

import datetime
import enum
import random
import zoneinfo

from android_env import env_interface
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.env import device_constants


def timestamp_to_localized_datetime(
    timestamp: int, timezone: str = device_constants.TIMEZONE
) -> datetime.datetime:
  """Converts a UNIX timestamp to a localized datetime object.

  Args:
    timestamp: The UNIX timestamp to convert.
    timezone: The timezone string to localize the datetime.

  Returns:
    A localized datetime object.
  """
  utc_dt = datetime.datetime.fromtimestamp(timestamp, tz=datetime.timezone.utc)
  localized_dt = utc_dt.astimezone(zoneinfo.ZoneInfo(timezone))
  return localized_dt


def _create_unix_ts(
    *,
    day: int,
    hour: int,
    month: int = device_constants.DT.month,
    year: int = device_constants.DT.year,
    timezone: str = device_constants.TIMEZONE,
) -> int:
  """Converts a year, month, day, and hour into a timestamp.

  Args:
    day: The day of the date.
    hour: The hour of the date.
    month: The month of the date.
    year: The year of the date.
    timezone: The timezone to use for the date. Defaults to
      device_constants.TIMEZONE.

  Returns:
    int: The timestamp corresponding to the input date and hour.
  """
  dt = datetime.datetime(year, month, day, hour)
  localized_dt = dt.replace(tzinfo=zoneinfo.ZoneInfo(timezone))
  result = int(localized_dt.timestamp())
  return result


def create_random_october_2023_unix_ts(
    start_day: int = device_constants.DT.day,
    end_day: int = 31,
    start_hour: int = 0,
) -> int:
  """Creates a random Unix timestamp in October 2023, the time period the device is set to.

  Args:
    start_day: The day to start in the random range.
    end_day: The day to end in the random range.
    start_hour: The hour to start in the random range; hour will be [start_hour,
      31]

  Returns:
    Unix timestamp.
  """
  return _create_unix_ts(
      day=random.randint(start_day, end_day),
      hour=random.randint(start_hour, 23),
      month=device_constants.DT.month,
      year=device_constants.DT.year,
      timezone=device_constants.TIMEZONE,
  )


class Toggle(enum.Enum):
  ON = '1'
  OFF = '0'


def toggle_auto_settings(
    env: env_interface.AndroidEnvInterface, toggle: Toggle
) -> None:
  """Disables the automatic date, time, and timezone settings.

  This is to maintain benchmark consistency and prevent external time updates.

  Args:
    env: AndroidEnv instance.
    toggle: Whether to enable or disable the settings.
  """
  adb_utils.put_settings(
      adb_pb2.AdbRequest.SettingsRequest.Namespace.GLOBAL,
      'auto_time',
      toggle.value,
      env,
  )
  adb_utils.put_settings(
      adb_pb2.AdbRequest.SettingsRequest.Namespace.GLOBAL,
      'auto_time_zone',
      toggle.value,
      env,
  )


def setup_datetime(env: env_interface.AndroidEnvInterface) -> None:
  """Prepares the Android device's date and time settings for benchmarking.

  This function should be called once before starting the benchmark tests. It
  disables automatic date, time, and timezone updates and sets the device to a
  24-hour time format. The purpose is to create a consistent environment for
  reproducible results. Physical devices are left unchanged.

  Args:
    env: AndroidEnv instance.
  """
  try:
    device_name = getattr(env, '_controller', env)._coordinator._simulator._config.adb_controller.device_name
    if device_name and not str(device_name).startswith("emulator-"):
      print(f"[datetime] Real device detected ({device_name}). Skip auto-time toggling on real device.")
      return
  except Exception:
    pass
  adb_utils.set_root_if_needed(env)
  toggle_auto_settings(env, Toggle.OFF)
  _enable_24_hour_format(env)
  _set_timezone_to_utc(env)


def set_datetime(
    env: env_interface.AndroidEnvInterface, dt: datetime.datetime
) -> None:
  """Configures the specific date and time for each task in the benchmark.

  This function should be called at the beginning of every task in the benchmark
  to set a specific date and time, ensuring consistency across repeated runs of
  the same task.

  Args:
    env: AndroidEnv instance.
    dt: The datetime to set the device to.
  """
  adb_utils.set_root_if_needed(env)
  _set_datetime(env, dt)


def advance_system_time(
    delta: datetime.timedelta,
    env: env_interface.AndroidEnvInterface,
) -> None:
  """Advance system time by a given time delta.

  Args:
    delta: Specify the amount of time to add to current time.
    env: AndroidEnv instance.
  """
  # Get current system time by parsing the output of running adb shell date
  # which looks like "Sun Oct 15 17:04:16 UTC 2023".
  current_time = datetime.datetime.strptime(
      adb_utils.issue_generic_request(
          ['shell', 'date'], env
      ).generic.output.decode().strip(),
      '%a %b %d %H:%M:%S %Z %Y',
  )

  # Set new system time.
  adb_utils.issue_generic_request(
      ['shell', 'date', (current_time + delta).strftime('%m%d%H%M%y.%S')], env
  )


def _enable_24_hour_format(env: env_interface.AndroidEnvInterface) -> None:
  """Sets to 24-hour time format to be consistent and region-independent."""
  adb_utils.put_settings(
      adb_pb2.AdbRequest.SettingsRequest.Namespace.SYSTEM,
      'time_12_24',
      '24',
      env,
  )


def _set_timezone_to_utc(env: env_interface.AndroidEnvInterface) -> None:
  """Sets the Android device's timezone to UTC.

  Args:
      env: An instance of AndroidEnv interface.
  """
  adb_command = ['shell', 'service', 'call', 'alarm', '3', 's16', 'UTC']
  adb_utils.issue_generic_request(adb_command, env)


def _set_datetime(
    env: env_interface.AndroidEnvInterface, dt: datetime.datetime
) -> None:
  """Sets the date and time on the Android device."""
  adb_utils.issue_generic_request(
      ['shell', 'date', dt.strftime('%m%d%H%M%y.%S')], env
  )


def generate_random_datetime(
    window_size: datetime.timedelta = datetime.timedelta(days=14),
    window_center: datetime.datetime = device_constants.DT,
) -> datetime.datetime:
  """Generates a random datetime within the given window.

  The window that the generated datetime is taken from is centered on
  device_constants.DT (= today) and is of length window_size.

  Args:
    window_size: The window size to generate a random datetime for.
    window_center: The center of the window to generate a random datetime for.

  Returns:
    A random datetime within the specified window.
  """
  start = window_center - (window_size / 2)
  return start + datetime.timedelta(
      minutes=random.randrange(window_size.days * 24 * 60)
  )


==> anc/code/android_world/utils/datetime_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import datetime
from unittest import mock
import zoneinfo

from absl.testing import absltest
from absl.testing import parameterized
from android_env import env_interface
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.utils import datetime_utils


@mock.patch.object(adb_utils, 'issue_generic_request')
class AdbDatetimeManagerTest(absltest.TestCase):

  @mock.patch.object(adb_utils, 'put_settings')
  def test_setup_datetime_environment(
      self, mock_put_settings, unused_mock_issue_generic_request
  ):
    env_mock = mock.create_autospec(env_interface.AndroidEnvInterface)

    datetime_utils.setup_datetime(env_mock)

    expected_calls = [
        mock.call(
            adb_pb2.AdbRequest.SettingsRequest.Namespace.GLOBAL,
            'auto_time',
            '0',
            env_mock,
        ),
        mock.call(
            adb_pb2.AdbRequest.SettingsRequest.Namespace.GLOBAL,
            'auto_time_zone',
            '0',
            env_mock,
        ),
        mock.call(
            adb_pb2.AdbRequest.SettingsRequest.Namespace.SYSTEM,
            'time_12_24',
            '24',
            env_mock,
        ),
    ]
    mock_put_settings.assert_has_calls(expected_calls, any_order=False)

  def test_advance_system_time(self, mock_issue_generic_request):
    env_mock = mock.create_autospec(env_interface.AndroidEnvInterface)
    mock_issue_generic_request.return_value = adb_pb2.AdbResponse(
        status=adb_pb2.AdbResponse.Status.OK,
        generic=adb_pb2.AdbResponse.GenericResponse(
            output=bytes('Sun Oct 15 17:04:16 UTC 2023\n', 'utf-8')
        ),
    )
    datetime_utils.advance_system_time(datetime.timedelta(hours=2), env_mock)
    mock_issue_generic_request.assert_has_calls([
        mock.call(['shell', 'date'], env_mock),
        mock.call(['shell', 'date', '1015190423.16'], env_mock),
    ])


class DateTimeUtilsTest(parameterized.TestCase):

  @parameterized.named_parameters(
      (
          'UTC_test',
          'UTC',
          datetime.datetime(
              2023, 11, 15, 23, 12, 0, tzinfo=zoneinfo.ZoneInfo('UTC')
          ),
      ),
      (
          'NYC_test',
          'America/New_York',
          datetime.datetime(
              2023,
              11,
              15,
              18,
              12,
              0,
              tzinfo=zoneinfo.ZoneInfo('America/New_York'),
          ),
      ),
  )
  def test_correct_conversion(
      self, timezone: str, expected_dt: datetime.datetime
  ):
    """Test if UNIX timestamps are correctly converted to localized datetime."""
    timestamp = 1700089920  # UST: Nov 15, 2023, 23:12:00
    result = datetime_utils.timestamp_to_localized_datetime(timestamp, timezone)
    self.assertEqual(result, expected_dt)

  def test_invalid_timezone(self):
    """Test behavior with invalid timezone strings."""
    timestamp = 1609459200
    with self.assertRaises(zoneinfo.ZoneInfoNotFoundError):
      datetime_utils.timestamp_to_localized_datetime(
          timestamp, 'invalid_timezone'
      )


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/utils/fake_adb_responses.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Functions for creating fake AdbResponse instances for use in tests.

If a test mocks AndroidEnvInterface, it may wish to test behavior that depends
on the mock returning a response to an adb call. This module provides functions
to construct these for common use cases.
"""

import os

from android_env.proto import adb_pb2


def create_successful_generic_response(output: str) -> adb_pb2.AdbResponse:
  return adb_pb2.AdbResponse(
      status=adb_pb2.AdbResponse.Status.OK,
      generic=adb_pb2.AdbResponse.GenericResponse(
          output=output.encode("utf-8")
      ),
  )


def create_get_wifi_enabled_response(is_enabled: bool) -> adb_pb2.AdbResponse:
  """Returns an AdbResponse for whether wifi is turned on.

  Args:
    is_enabled: If true, wifi is turned on.
  """
  return create_successful_generic_response("1" if is_enabled else "0")


def create_get_bluetooth_enabled_response(
    is_enabled: bool,
) -> adb_pb2.AdbResponse:
  """Returns an AdbResponse for whether bluetooth is turned on.

  Args:
    is_enabled: If true, wifi is turned on.
  """
  return create_successful_generic_response("1" if is_enabled else "0")


def create_get_activity_response(
    full_activity: str,
) -> adb_pb2.AdbResponse:
  """Returns an AdbResponse for the current visible Activity.

  Args:
    full_activity: The full component name of the activity.
  """
  return adb_pb2.AdbResponse(
      status=adb_pb2.AdbResponse.Status.OK,
      get_current_activity=adb_pb2.AdbResponse.GetCurrentActivityResponse(
          full_activity=full_activity
      ),
  )


def create_check_directory_exists_response(exists: bool) -> adb_pb2.AdbResponse:
  """Returns an AdbResponse saying the requested directory exists."""
  return create_successful_generic_response(
      "Exists" if exists else "Does not exist"
  )


def create_check_file_or_folder_exists_responses(
    file_name: str, base_path: str, exists: bool
) -> list[adb_pb2.AdbResponse]:
  """Returns a list of AdbResponses saying the requested file or folder exists.

  Multiple responses are returned as we first check if the directory exists.

  Args:
    file_name: The name of the file.
    base_path: The path to the directory containing the file.
    exists: If true, the responses say that the file exists.
  """
  if not exists:
    return [create_check_directory_exists_response(exists=False)]
  return [
      create_check_directory_exists_response(exists=True),
      create_successful_generic_response(
          os.path.join(base_path, file_name) + "\n"
      ),
  ]


def create_taskeval_initialize_responses(
    number_of_apps: int,
) -> list[adb_pb2.AdbResponse]:
  """Returns a list of responses to handle the initialize logic in TaskEval."""
  # Two calls are used to set the time. Then a call per app is used to close the
  # apps listed as associated with the task.
  number_of_responses = 2 + number_of_apps
  return [
      create_successful_generic_response("")
      for _ in range(number_of_responses)
  ]


def create_remove_files_responses() -> list[adb_pb2.AdbResponse]:
  """Returns a list of AdbResponses saying the requested files are removed."""
  return [
      create_check_directory_exists_response(exists=True),
      create_successful_generic_response(""),
  ]


def create_copy_to_device_responses() -> list[adb_pb2.AdbResponse]:
  """Returns a list of AdbResponses saying the file was copied to the device."""
  return [
      create_check_directory_exists_response(exists=True),
      create_successful_generic_response(""),
  ]


==> anc/code/android_world/utils/fake_adb_responses_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

from unittest import mock

from absl.testing import absltest
from android_env import env_interface
from android_world.utils import fake_adb_responses
from android_world.utils import file_utils


class FakeAdbResponsesTest(absltest.TestCase):

  def test_create_check_directory_exists_true_response(self):
    env = mock.create_autospec(env_interface.AndroidEnvInterface)

    env.execute_adb_call.return_value = (
        fake_adb_responses.create_check_directory_exists_response(exists=True)
    )

    self.assertTrue(file_utils.check_directory_exists("path", env))

  def test_create_check_directory_exists_false_response(self):
    env = mock.create_autospec(env_interface.AndroidEnvInterface)

    env.execute_adb_call.return_value = (
        fake_adb_responses.create_check_directory_exists_response(exists=False)
    )

    self.assertFalse(file_utils.check_directory_exists("path", env))

  def test_create_check_file_or_folder_exists_responses_exists(self):
    base_path = "/sdcard/FunStuff"
    file_name = "jokes.txt"
    env = mock.create_autospec(env_interface.AndroidEnvInterface)

    env.execute_adb_call.side_effect = (
        fake_adb_responses.create_check_file_or_folder_exists_responses(
            file_name=file_name, base_path=base_path, exists=True
        )
    )

    self.assertTrue(
        file_utils.check_file_or_folder_exists(file_name, base_path, env)
    )

  def test_create_check_file_or_folder_exists_responses_not_exists(self):
    base_path = "/sdcard/FunStuff"
    file_name = "jokes.txt"
    env = mock.create_autospec(env_interface.AndroidEnvInterface)

    env.execute_adb_call.side_effect = (
        fake_adb_responses.create_check_file_or_folder_exists_responses(
            file_name=file_name, base_path=base_path, exists=False
        )
    )

    self.assertFalse(
        file_utils.check_file_or_folder_exists(file_name, base_path, env)
    )

  def test_create_check_file_or_folder_exists_responses_different_file(self):
    base_path = "/sdcard/FunStuff"
    env = mock.create_autospec(env_interface.AndroidEnvInterface)

    env.execute_adb_call.side_effect = (
        fake_adb_responses.create_check_file_or_folder_exists_responses(
            file_name="jokes.txt", base_path=base_path, exists=True
        )
    )

    self.assertFalse(
        file_utils.check_file_or_folder_exists("puns.txt", base_path, env)
    )


if __name__ == "__main__":
  absltest.main()


==> anc/code/android_world/utils/file_test_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for testing file util logic."""

import contextlib
import os
import shutil
import tempfile

from android_env import env_interface


@contextlib.contextmanager
def mock_tmp_directory_from_device(
    device_path: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float | None,
):
  """Mocks `file_utils.tmp_directory_from_device` for unit testing."""
  del env, timeout_sec
  with tempfile.TemporaryDirectory() as tmp_dir:
    parent_dir = os.path.join(
        tmp_dir, os.path.split(os.path.split(device_path)[0])[1]
    )
    try:
      shutil.copytree(device_path, parent_dir)
      yield parent_dir

    finally:
      shutil.rmtree(parent_dir)


def mock_copy_data_to_device(
    local_db_path: str,
    remote_db_path: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: float | None = None,
):
  """Mocks the behavior of file_utils.copy_data_to_device for testing purposes.

  This mock function will copy the database file from a local directory to
  the simulated remote directory.

  Args:
    local_db_path: The path to the local SQLite database file.
    remote_db_path: The file path on the simulated remote device.
    env: The Android environment interface (unused in the mock).
    timeout_sec: Optional timeout in seconds (unused in the mock).
  """
  del env, timeout_sec
  os.makedirs(os.path.dirname(remote_db_path), exist_ok=True)
  shutil.copy(local_db_path, remote_db_path)


def mock_remove_files(directory: str, env: env_interface.AndroidEnvInterface):
  """Mocks the behavior of file_utils.remove_files for testing purposes.

  This mock function simulates removing all files in the specified directory.

  Args:
    directory: The directory path from which to remove files.
    env: The Android environment interface (unused in the mock).
  """
  del env
  for filename in os.listdir(directory):
    file_path = os.path.join(directory, filename)
    if os.path.isfile(file_path) or os.path.islink(file_path):
      os.unlink(file_path)
    elif os.path.isdir(file_path):
      shutil.rmtree(file_path)


==> anc/code/android_world/utils/file_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utils for file operations using adb."""

import contextlib
import dataclasses
import datetime
import os
import posixpath
import random
import re
import shutil
import string
import tempfile
import time
from typing import Iterator
from typing import Optional

from absl import logging
from android_env import env_interface
from android_env.components import errors
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.utils import fuzzy_match_lib


# Local temporary location for files copied to or from the device.
TMP_LOCAL_LOCATION = tempfile.gettempdir()

_TEMP_CLEANUP_ATTEMPTS = 4
_TEMP_CLEANUP_INITIAL_DELAY_SEC = 0.05


def _unique_temp_directory(kind: str, device_path: str) -> str:
  """Creates a unique local directory for one device copy operation."""
  path_name = posixpath.basename(device_path.rstrip("/")) or "root"
  safe_name = re.sub(r"[^A-Za-z0-9_.-]", "_", path_name)[:40]
  return tempfile.mkdtemp(
      prefix=f"android_world_{kind}_{safe_name}_",
      dir=TMP_LOCAL_LOCATION,
  )


def _remove_temp_directory(path: str) -> None:
  """Removes a temporary directory, retrying while files are briefly locked."""
  delay_sec = _TEMP_CLEANUP_INITIAL_DELAY_SEC
  for attempt in range(_TEMP_CLEANUP_ATTEMPTS):
    try:
      shutil.rmtree(path)
      return
    except FileNotFoundError:
      return
    except OSError:
      if attempt == _TEMP_CLEANUP_ATTEMPTS - 1:
        raise
      time.sleep(delay_sec)
      delay_sec *= 2


def _cleanup_without_masking(
    path: str, primary_error: Optional[BaseException]
) -> None:
  """Cleans up while retaining an exception raised by the context body."""
  try:
    _remove_temp_directory(path)
  except BaseException as cleanup_error:  # pylint: disable=broad-exception-caught
    if primary_error is None:
      raise
    logging.warning(
        "Failed to remove temporary directory %s while preserving the "
        "original %s: %s",
        path,
        type(primary_error).__name__,
        cleanup_error,
    )


@dataclasses.dataclass(frozen=True)
class FileWithMetadata:
  """File with its metadata like change time.

  Attributes:
    file_name: file name.
    full_path: file name with full path.
    file_size: file size in bytes.
    change_time: file change time (ctime).
  """

  file_name: str
  full_path: str
  file_size: int
  change_time: datetime.datetime


def remove_single_file(
    target: str,
    base_path: str,
    env: env_interface.AndroidEnvInterface,
) -> None:
  """Remove a file (specified by its full path) if exists.

  Args:
    target: Target file name.
    base_path: Base directory to search for
    env: The environment to use.
  """
  if check_directory_exists(base_path, env):
    file_list = get_file_list_with_metadata(base_path, env)
    if target in [file_info.file_name for file_info in file_list]:
      adb_utils.issue_generic_request(
          ["shell", "rm", "-r", "/".join([base_path.rstrip("/"), target.lstrip("/")])],
          env,
      )


def clear_directory(
    directory_path: str,
    env: env_interface.AndroidEnvInterface,
) -> None:
  """Removes all files in the folder; also checks if folder is not empty.

  Args:
    directory_path: Location to create the file.
    env: The environment to use.

  Raises:
    RuntimeError when directory exists a failure occured while deleting files.
  """
  if not check_directory_exists(directory_path, env):
    return

  # Check if the folder is empty
  res = adb_utils.issue_generic_request(
      ["shell", "ls", "-1", directory_path], env
  )
  folder_contents = res.generic.output.decode().strip()

  if folder_contents:
    adb_utils.check_ok(
        adb_utils.issue_generic_request(
            ["shell", "rm", "-r", f"{directory_path}/*"],
            env,
        ),
        f"Failed to clear directory {directory_path}.",
    )


def create_file(
    file_name: str,
    directory_path: str,
    env: env_interface.AndroidEnvInterface,
    content: str = "",
) -> str:
  """Creates a new file.

  Args:
    file_name: Name of file.
    directory_path: Location to create the file.
    env: The environment to use.
    content: The contents to write to the file. If nothing is provided, then
      random text will be added.

  Returns:
    Content of the created file.
  """
  if not content:
    content = "".join(
        random.choices(string.ascii_letters + string.digits, k=20)
    )
  # Escape quotes to avoid issues with writing them to file.
  content = content.replace("'", "'\"'\"'")
  mkdir(directory_path, env)
  adb_utils.issue_generic_request(
      [
          "shell",
          "echo",
          f"'{content}'",
          ">",
          f"{directory_path}/{file_name}",
      ],
      env,
  )
  return content


def mkdir(directory_path: str, env: env_interface.AndroidEnvInterface) -> None:
  """Makes a directory using adb.

  Args:
    directory_path: The location to make it.
    env: The environment.

  Raises:
    RuntimeError when directory could not be created.
  """
  adb_utils.check_ok(
      adb_utils.issue_generic_request(
          [
              "shell",
              "mkdir",
              "-p",
              directory_path,
          ],
          env,
      ),
      f"Failed to create directory {directory_path}.",
  )


def copy_dir(
    source_path: str, dest_path: str, env: env_interface.AndroidEnvInterface
):
  """Recursively copies from one directory to another on device.

  Args:
    source_path: Source directory path on device.
    dest_path: Destination directory path on device.
    env: The environment.

  Raises:
    RuntimeError when the contents of the source path directory can not be
    written to the destination path.
  """

  if not check_directory_exists(source_path, env):
    logging.warn(
        "Source directory %s does not exist, ignoring copy_dir.", source_path
    )
    return

  if not check_directory_exists(dest_path, env):
    mkdir(dest_path, env)  # RuntimeError raised if path exists as a file.

  adb_utils.check_ok(
      adb_utils.issue_generic_request(
          ["shell", "cp", "-a", f"{source_path}/.", f"{dest_path}/"], env
      ),
      f"Failure copying {source_path} directory to {dest_path}.",
  )


def check_file_or_folder_exists(
    target: str, base_path: str, env: env_interface.AndroidEnvInterface
) -> bool:
  """Recursively checks if a file or folder exists under the specified base path.

  Args:
      target: Name of the file or folder to search for.
      base_path: The directory path under which to search.
      env: The Android environment interface.

  Returns:
      bool: True if the file or folder exists, False otherwise.

  Raises:
    RuntimeError: When ADB does not correctly execute.
  """
  if not check_directory_exists(base_path, env):
    return False

  # List all files and folders recursively under the base path
  res = adb_utils.issue_generic_request(
      ["shell", "find", base_path, "-type", "f", "-o", "-type", "d"], env
  )

  if not res.status:
    raise RuntimeError("ADB command failed.")

  all_paths = {line.strip() for line in res.generic.output.decode().split("\n")}

  full_target_path = "/".join([base_path.rstrip("/"), target.lstrip("/")])
  return full_target_path in all_paths


def check_file_exists(
    path: str,
    env: env_interface.AndroidEnvInterface,
    bash_file_test: str = "-f",
) -> bool:
  """Check if a file exists.

  Args:
    path: The path to check.
    env: The environment.
    bash_file_test: Bash test string. Use "-f" for file, "-d" for directory, and
      "-e" for either.

  Returns:
    Whether the file exists.
  """
  bash_script = f"""
  if [ {bash_file_test} "{path}" ]; then
      echo "Exists"
  else
      echo "Does not exist"
  fi
  """
  response = adb_utils.issue_generic_request(["shell", bash_script], env)
  if "Exists" in response.generic.output.decode("utf-8"):
    return True
  elif "Does not exist" in response.generic.output.decode("utf-8"):
    return False
  else:
    raise errors.AdbControllerError("Unexpected output from file check")


def check_directory_exists(
    path: str, env: env_interface.AndroidEnvInterface
) -> bool:
  """Check if a directory exists.

  Args:
    path: The path to check.
    env: The environment.

  Returns:
    Whether the directory exists.
  """
  return check_file_exists(path, env, bash_file_test="-d")


@contextlib.contextmanager
def tmp_directory_from_device(
    device_path: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = None,
):
  """Copy a directory from the device to a local temporary directory using ADB.

  Args:
    device_path: The path of the directory on the Android device.
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operations.

  Yields:
    A temporary folder that contains files copied from the device that is
    automatically deleted after use.

  Raises:
    FileNotFoundError: If the remote directory does not exist.
    RuntimeError: If there is an adb communication error.
  """
  tmp_directory = _unique_temp_directory("dir", device_path)
  primary_error = None
  try:
    logging.info(
        "Copying %s directory to local tmp %s", device_path, tmp_directory
    )
    adb_utils.set_root_if_needed(env, timeout_sec)
    if not check_directory_exists(device_path, env):
      raise FileNotFoundError(f"{device_path} does not exist.")
    files = get_file_list_with_metadata(device_path, env, timeout_sec)
    for file in files:
      pull_response = env.execute_adb_call(
          adb_pb2.AdbRequest(
              pull=adb_pb2.AdbRequest.Pull(path=file.full_path),
              timeout_sec=timeout_sec,
          )
      )
      adb_utils.check_ok(pull_response)
      with open(os.path.join(tmp_directory, file.file_name), "wb") as f:
        f.write(pull_response.pull.content)

    yield tmp_directory
  except BaseException as error:
    primary_error = error
    raise
  finally:
    _cleanup_without_masking(tmp_directory, primary_error)


@contextlib.contextmanager
def tmp_file_from_device(
    device_file: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = None,
) -> Iterator[str]:
  """Copies a remote file to a local temporary file.

  Args:
    device_file: The path on the device pointing to a file.
    env: The environment.
    timeout_sec: A timeout for the ADB operations.

  Yields:
    The name of the local temporary file.

  Raises:
    FileNotFoundError: If device_file does not exist.
    RuntimeError: If there is an adb communication error.
  """
  tmp_directory = _unique_temp_directory("file", device_file)
  file_name = posixpath.basename(device_file.rstrip("/")) or "device_file"
  local_file = os.path.join(tmp_directory, file_name)
  primary_error = None
  try:
    # Need root access to access many directories.
    adb_utils.set_root_if_needed(env, timeout_sec)

    if not check_file_exists(device_file, env):
      raise FileNotFoundError(f"{device_file} does not exist.")
    pull_response = env.execute_adb_call(
        adb_pb2.AdbRequest(
            pull=adb_pb2.AdbRequest.Pull(path=device_file),
            timeout_sec=timeout_sec,
        )
    )
    adb_utils.check_ok(pull_response)

    with open(local_file, "wb") as f:
      f.write(pull_response.pull.content)

    yield local_file
  except BaseException as error:
    primary_error = error
    raise
  finally:
    _cleanup_without_masking(tmp_directory, primary_error)


def copy_file_to_device(
    local_file_path: str,
    remote_file_path: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = None,
) -> adb_pb2.AdbResponse:
  """Copies a local file to a remote file."""
  with open(local_file_path, "rb") as f:
    file_contents = f.read()
    push_request = adb_pb2.AdbRequest(
        push=adb_pb2.AdbRequest.Push(
            content=file_contents, path=remote_file_path
        ),
        timeout_sec=timeout_sec,
    )
  push_response = env.execute_adb_call(push_request)
  if " " in remote_file_path:
    remote_file_path = f'"{remote_file_path}"'
  adb_utils.issue_generic_request(
      ["shell", "chmod", "777", remote_file_path], env
  )
  return push_response


def copy_data_to_device(
    local_path: str,
    remote_path: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = None,
) -> adb_pb2.AdbResponse:
  """Copy a file or directory to the device from the local file system using ADB.

  Args:
    local_path: The path of the file or directory on the local file system.
    remote_path: The destination path on the Android device.
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A response object containing the ADB operation result.

  Raises:
    FileNotFoundError: If the local file or directory does not exist. Or if
      remote path does not exist.
  """
  if not os.path.exists(local_path):
    raise FileNotFoundError(f"{local_path} does not exist.")
  response = adb_pb2.AdbResponse()
  if os.path.isfile(local_path):
    # If the file extension is different, remote_path is likely a directory.
    if os.path.splitext(local_path)[1] != os.path.splitext(remote_path)[1]:
      remote_path = posixpath.join(remote_path, os.path.basename(local_path))
    return copy_file_to_device(local_path, remote_path, env, timeout_sec)

  # Copying a directory over, push every file separately.
  for file_path in os.listdir(local_path):
    current_response = copy_file_to_device(
        os.path.join(local_path, file_path),
        posixpath.join(remote_path, os.path.basename(file_path)),
        env,
        timeout_sec,
    )
    if current_response.status != adb_pb2.AdbResponse.OK:
      return current_response
    response = current_response

  return response


def get_file_list_with_metadata(
    directory_path: str,
    env: env_interface.AndroidEnvInterface,
    timeout_sec: Optional[float] = None,
) -> list[FileWithMetadata]:
  """Get the list of all (regular) files with metadata in a given directory.

  Right now we only list regular files in the given directory and only grab
  file name, full directory and change time in metadata.

  Args:
    directory_path: The directory to list all its files.
    env: The Android environment interface.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    A list of files with metadata.

  Raises:
    RuntimeError: If the input directory path is not valid or shell ls fails.
  """
  if not check_directory_exists(directory_path, env):
    raise RuntimeError(f"{directory_path} is not a valid directory.")

  # Run [adb shell ls] to list all files in the given directory.
  try:
    ls_response = adb_utils.issue_generic_request(
        f"shell ls {directory_path} -ll -au", env, timeout_sec
    )

    adb_utils.check_ok(ls_response, "Failed to list files in directory.")

    files = []
    # Each file (including links and directories) will be listed in format as
    # follows,
    #  -rw-rw---- 1 u0_a158 media_rw 0 2023-11-28 23:17:43.176000000 +0000 1.txt
    # We loop through all the files and collect regular files with metadata.
    for file_details in ls_response.generic.output.decode("utf-8").split("\n"):
      # In shell output, the first character is used to indicate file type and
      # "-" means the file is a regular file.
      if file_details.startswith("-"):
        files.append(
            FileWithMetadata(
                file_name=file_details.split(" ")[-1],
                full_path=posixpath.join(
                    directory_path, file_details.split(" ")[-1]
                ),
                file_size=int(file_details.split(" ")[-5]),
                change_time=datetime.datetime.fromisoformat(
                    " ".join(file_details.split(" ")[-4:-2])[:-3]
                ),
            )
        )
    return files
  except errors.AdbControllerError as e:
    print(e)
    raise RuntimeError("Failed to list files in directory.") from e


def check_file_content(
    file_full_path: str,
    content: str,
    env: env_interface.AndroidEnvInterface,
    exact_match: bool = False,
    timeout_sec: Optional[float] = None,
) -> bool:
  """Check if a file content equals a given string.

  Args:
    file_full_path: Full path to the file, will return False if file does not
      exist.
    content: The expected file content.
    env: The Android environment interface.
    exact_match: A boolean indicates whether we use exact match or fuzzy match.
    timeout_sec: A timeout for the ADB operation.

  Returns:
    If the given file has the given content, will return False in the case of
    incorrect file path/file does not exist.
  """

  try:
    res = adb_utils.issue_generic_request(
        ["shell", "cat", file_full_path], env, timeout_sec
    )
    if exact_match:
      return res.generic.output.decode() == content
    return fuzzy_match_lib.fuzzy_match(
        res.generic.output.decode().strip(), content
    )
  except errors.AdbControllerError as e:
    print(e)
    return False


==> anc/code/android_world/utils/file_utils_test.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

import datetime
import os
import shutil
import tempfile
from unittest import mock

from absl.testing import absltest
from absl.testing import parameterized
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.utils import file_utils


def create_file_with_contents(file_name: str, contents: bytes) -> str:
  with open(file_name, 'wb') as f:
    f.write(contents)


class FilesTest(parameterized.TestCase):

  def setUp(self):
    super().setUp()
    self.mock_issue_generic_request = mock.patch.object(
        adb_utils, 'issue_generic_request'
    ).start()
    self.mock_env = mock.MagicMock()

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()

  def test_check_directory_exists(self):
    self.mock_issue_generic_request.return_value.generic.output.decode.return_value = (
        'Exists'
    )
    result = file_utils.check_directory_exists('/existing/path', self.mock_env)
    self.assertTrue(result)

    # Test case where directory does not exist
    self.mock_issue_generic_request.return_value.generic.output.decode.return_value = (
        'Does not exist'
    )
    result = file_utils.check_directory_exists(
        '/non/existing/path', self.mock_env
    )
    self.assertFalse(result)

  @mock.patch.object(os.path, 'exists')
  @mock.patch.object(file_utils, 'check_directory_exists')
  @mock.patch.object(shutil, 'rmtree')
  def test_tmp_directory_from_device(
      self, mock_rmtree, mock_check_directory_exists, mock_path_exists
  ):
    """Test if tmp_directory_from_device correctly copies a directory and handles exceptions."""
    mock_response = adb_pb2.AdbResponse(status=adb_pb2.AdbResponse.Status.OK)
    self.mock_env.execute_adb_call.return_value = mock_response
    mock_path_exists.return_value = False
    file_names = ['test1.txt', 'test2.txt']
    mock_check_directory_exists.return_value = True
    self.mock_issue_generic_request.return_value = adb_pb2.AdbResponse(
        status=adb_pb2.AdbResponse.Status.OK,
        generic=adb_pb2.AdbResponse.GenericResponse(
            output=bytes(
                '-rw-rw---- 1 u0_a158 media_rw 0 2023-11-28 23:17:43.176000000'
                f' +0000 {file_names[0]}\n'
                '-rw-rw---- 1 u0_a158 media_rw 0 2023-11-28 23:17:43.176000000'
                f' +0000 {file_names[1]}',
                'utf-8',
            )
        ),
    )

    tmp_local_directory = f'{file_utils.TMP_LOCAL_LOCATION}/remotedir'
    with file_utils.tmp_directory_from_device(
        '/remotedir', self.mock_env
    ) as tmp_directory:
      self.assertEqual(tmp_local_directory, tmp_directory)
      self.mock_env.execute_adb_call.assert_has_calls([
          mock.call(
              adb_pb2.AdbRequest(
                  pull=adb_pb2.AdbRequest.Pull(
                      path=os.path.join('/remotedir/', file_name)
                  ),
                  timeout_sec=None,
              )
          )
          for file_name in file_names
      ])
      self.assertCountEqual(os.listdir(tmp_directory), file_names)
      mock_rmtree.assert_not_called()
    mock_rmtree.assert_called_with(tmp_local_directory)

    # Test FileExistsError
    mock_path_exists.return_value = True
    with self.assertRaises(FileExistsError):
      with file_utils.tmp_directory_from_device('/remote/dir', self.mock_env):
        pass

    # Test FileNotFoundError
    mock_path_exists.return_value = False
    mock_check_directory_exists.return_value = False
    with self.assertRaises(FileNotFoundError):
      with file_utils.tmp_directory_from_device(
          '/nonexistent/dir', self.mock_env
      ):
        pass

    # Test ADB RuntimeError
    mock_check_directory_exists.return_value = True
    self.mock_issue_generic_request.return_value.status = (
        adb_pb2.AdbResponse.ADB_ERROR
    )
    with self.assertRaises(RuntimeError):
      with file_utils.tmp_directory_from_device(
          '/remote/dir',
          self.mock_env,
      ):
        pass

  def test_copy_data_to_device_copies_file(self):
    """Test if copy_data_to_device correctly copies a single file."""
    file_contents = b'test file contents'
    mock_response = adb_pb2.AdbResponse(status=adb_pb2.AdbResponse.Status.OK)
    self.mock_env.execute_adb_call.return_value = mock_response
    temp_dir = tempfile.mkdtemp()
    file_name = 'file1.txt'
    create_file_with_contents(os.path.join(temp_dir, file_name), file_contents)

    response = file_utils.copy_data_to_device(
        temp_dir, '/remote/dir', self.mock_env
    )
    self.mock_env.execute_adb_call.assert_has_calls(
        [
            mock.call(
                adb_pb2.AdbRequest(
                    push=adb_pb2.AdbRequest.Push(
                        content=file_contents,
                        path=os.path.join('/remote/dir/', file_name),
                    ),
                    timeout_sec=None,
                )
            )
        ],
        any_order=True,
    )

    self.assertEqual(response, mock_response)

  def test_copy_data_to_device_copies_full_dir(self):
    """Test if copy_data_to_device correctly copies data from a directory."""
    file_contents = b'test file contents'
    mock_response = adb_pb2.AdbResponse(status=adb_pb2.AdbResponse.Status.OK)
    self.mock_env.execute_adb_call.return_value = mock_response
    temp_dir = tempfile.mkdtemp()
    file_names = ['file1.txt', 'file2.txt']
    for file_name in file_names:
      create_file_with_contents(
          os.path.join(temp_dir, file_name), file_contents
      )

    response = file_utils.copy_data_to_device(
        temp_dir, '/remote/dir', self.mock_env
    )
    calls = []
    for file_name in file_names:
      calls.append(
          mock.call(
              adb_pb2.AdbRequest(
                  push=adb_pb2.AdbRequest.Push(
                      content=file_contents,
                      path=os.path.join('/remote/dir/', file_name),
                  ),
                  timeout_sec=None,
              )
          )
      )
    self.mock_env.execute_adb_call.assert_has_calls(
        calls,
        any_order=True,
    )

    self.assertEqual(response, mock_response)

  def test_copy_data_to_device_file_not_found(self):
    """Test if copy_data_to_device handles errors."""
    # Test FileNotFoundError
    with self.assertRaises(FileNotFoundError):
      file_utils.copy_data_to_device(
          '/nonexistent/path', '/remote/dir', self.mock_env
      )

  @mock.patch.object(file_utils, 'check_directory_exists')
  def test_get_file_list_with_metadata(self, mock_check_directory_exists):
    mock_check_directory_exists.return_value = True
    self.mock_issue_generic_request.return_value = adb_pb2.AdbResponse(
        status=adb_pb2.AdbResponse.Status.OK,
        generic=adb_pb2.AdbResponse.GenericResponse(
            output=bytes(
                '-rw-rw---- 1 u0_a158 media_rw 0 2023-11-28 23:17:43.176000000'
                ' +0000 test.txt',
                'utf-8',
            )
        ),
    )
    file_list = file_utils.get_file_list_with_metadata(
        '/test_path', self.mock_env
    )
    self.mock_issue_generic_request.assert_called_with(
        'shell ls /test_path -ll -au', self.mock_env, None
    )
    self.assertLen(file_list, 1)
    self.assertEqual(file_list[0].file_name, 'test.txt')
    self.assertEqual(file_list[0].full_path, '/test_path/test.txt')
    self.assertEqual(
        file_list[0].change_time,
        datetime.datetime(2023, 11, 28, 23, 17, 43, 176000),
    )

  def test_check_file_content(self):
    self.mock_issue_generic_request.return_value = adb_pb2.AdbResponse(
        status=adb_pb2.AdbResponse.Status.OK,
        generic=adb_pb2.AdbResponse.GenericResponse(
            output=bytes(
                'test content.',
                'utf-8',
            )
        ),
    )

    res = file_utils.check_file_content(
        '/test_path/test_file', 'test content', self.mock_env
    )
    self.mock_issue_generic_request.assert_called_with(
        ['shell', 'cat', '/test_path/test_file'], self.mock_env, None
    )
    self.assertTrue(res)


if __name__ == '__main__':
  absltest.main()


==> anc/code/android_world/utils/fuzzy_match_lib.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Utility functions for fuzzy matching."""

import difflib


# Threshold for determining if two strings are equal using
# difflib.SequenceMatcher(...).ratio().
_MIN_DIFF_SIMILARITY = 0.9


def fuzzy_match(text1: str, text2: str, ignore_case: bool = True) -> bool:
  """Compares two strings.

  Args:
    text1: The first text.
    text2: The second text.
    ignore_case: Whether to ignore case during comparison.

  Returns:
    Whether the two strings are approximately equal.
  """
  if text1 is None or text2 is None:
    return False
  text1 = str(text1)
  text2 = str(text2)

  def text_similarity(text1: str, text2: str, ignore_case: bool) -> float:
    """Computes similiarity between two texts."""
    if ignore_case:
      text1 = text1.lower()
      text2 = text2.lower()

    return difflib.SequenceMatcher(None, text1, text2).ratio()
  return (
      text_similarity(text1, text2, ignore_case=ignore_case)
      >= _MIN_DIFF_SIMILARITY
  )


==> anc/code/android_world/utils/plotting.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Plots UI elements."""

import copy
from typing import Any
from android_world.env import interface
from android_world.env import representation_utils
from matplotlib import patches
import matplotlib.pyplot as plt
import numpy as np


def _get_element_text(
    element: representation_utils.UIElement, include_extra_info: bool = True
) -> str:
  """Returns a text describing the element.

  Args:
    element: The UI element to get text from.
    include_extra_info: Whether to consider extra information in deriving text,
      such as resource_id and class_name.

  Returns:
    The text description if found, '' otherwise.
  """
  if element.text:
    text = element.text
    # Special handling of single character labels.
    if (
        len(text) == 1
        and element.content_description
        and len(element.content_description) > 1
    ):
      text = element.content_description
    return text
  if element.hint_text:
    return element.hint_text
  if element.content_description:
    return element.content_description
  if element.tooltip:
    return element.tooltip
  if include_extra_info:
    if element.class_name is not None and element.class_name.endswith('Switch'):
      return 'Switch:' + ('on' if element.is_checked else 'off')
    if element.resource_id is not None:
      return element.resource_id.split('/')[-1]
    if element.class_name is not None and element.class_name.endswith(
        'EditText'
    ):
      return 'edit text'
  return ''


def _plot_element_cartoon(
    elements: list[representation_utils.UIElement],
    screenshot: np.ndarray | None = None,
    max_text_length: int = 30,
) -> tuple[plt.Axes, plt.Axes]:
  """Plots UI element bboxes and associated properties.

  It's useful for quick and dirty visualization of a screen purely using the
  UIElements.

  Args:
    elements: The elements to plot.
    screenshot: If provided: the screenshot.
    max_text_length: Maximum length of text to show.

  Returns:
    Plot of screen.
  """
  _, axs = plt.subplots(1, 2, figsize=(13, 12))
  if screenshot is not None:
    axs[1].imshow(screenshot)
  ax = axs[0]

  for element in elements:
    bbox = copy.deepcopy(element.bbox_pixels)
    if bbox is None:
      continue

    if screenshot is not None:
      # Normalize.
      bbox.x_min /= screenshot.shape[1]
      bbox.x_max /= screenshot.shape[1]
      bbox.y_min /= screenshot.shape[0]
      bbox.y_max /= screenshot.shape[0]
    else:
      # Pick reasonable values.
      bbox.x_min /= 1080
      bbox.x_max /= 1080
      bbox.y_min /= 2400
      bbox.y_max /= 2400

    if bbox:
      width = bbox.x_max - bbox.x_min
      height = bbox.y_max - bbox.y_min

      rect = patches.Rectangle(
          (bbox.x_min, bbox.y_min),
          width,
          height,
          linewidth=1,
          edgecolor='r',
          facecolor='none',
      )
      ax.add_patch(rect)

      # Check if text is present, else plot the icon_net_type.
      text = _get_element_text(element)
      if text:
        if len(text) > max_text_length:
          text = text[0:max_text_length] + '...'
        ax.text(
            bbox.x_min,
            bbox.y_min,
            text,
            fontsize=10,
            ha='left',
            va='bottom',
        )

  ax.invert_yaxis()
  return axs


def plot_ui_elements(
    state: interface.State,
    max_text_length: int = 30,
) -> plt.Axes | tuple[plt.Axes, plt.Axes]:
  """Plots UI elements and optionally screenshot and action.

  Args:
    state: State of the environment.
    max_text_length: Maximum length of text to show.

  Returns:
    The axes from the plot.
  """
  axs = _plot_element_cartoon(
      state.ui_elements,
      screenshot=state.pixels,
      max_text_length=max_text_length,
  )
  return axs


def _plot_episode(
    screens: list[np.ndarray],
    title: str,
) -> None:
  """Plots an episode in a grid format.

  Args:
    screens: List of screen images.
    title: The title.
  """
  num_screens = len(screens)
  num_columns = 6
  num_rows = (num_screens + num_columns - 1) // num_columns
  fig, axs = plt.subplots(
      num_rows, num_columns, figsize=(4 * num_columns, num_rows * 3)
  )
  axs = np.atleast_2d(axs)
  fig.suptitle(title)

  i = 0
  for i, screen in enumerate(screens):
    row = i // num_columns
    col = i % num_columns
    ax = axs[row, col]
    ax.imshow(screen, aspect='auto')  # Use 'auto' to avoid distortion
    ax.axis('off')  # Turn off axes

  for j in range(i + 1, num_rows * num_columns):
    row = j // num_columns
    col = j % num_columns
    axs[row, col].axis('off')

  plt.tight_layout()
  plt.show()


def plot_episode(episode: dict[str, Any]) -> None:
  """Plots an episode in a grid format."""
  goal = episode['goal']
  episode_data = episode['episode_data']
  screens = (
      episode_data.get('screenshot')
      or episode_data.get('raw_screenshot')
      or episode_data.get('before_screenshot')
  )
  assert screens is not None
  _plot_episode(screens, title=goal)


==> anc/code/android_world/utils/test_utils.py <==
# Copyright 2024 The android_world Authors.
#
# Licensed under the Apache License, Version 2.0 (the "License");
# you may not use this file except in compliance with the License.
# You may obtain a copy of the License at
#
#     http://www.apache.org/licenses/LICENSE-2.0
#
# Unless required by applicable law or agreed to in writing, software
# distributed under the License is distributed on an "AS IS" BASIS,
# WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
# See the License for the specific language governing permissions and
# limitations under the License.

"""Mocks for agents."""

import random
import time
from typing import Any
from unittest import mock

from absl.testing import absltest
from android_env.proto import adb_pb2
from android_world.env import adb_utils
from android_world.env import android_world_controller
from android_world.env import interface
from android_world.env import json_action
from android_world.env import representation_utils
from android_world.task_evals import task_eval
from android_world.task_evals.common_validators import phone_validators
from android_world.task_evals.utils import user_data_generation
from android_world.utils import app_snapshot
from android_world.utils import contacts_utils
from android_world.utils import datetime_utils
from android_world.utils import file_utils
import numpy as np


class FakeCurrentStateEval(task_eval.TaskEval):
  """Fake current state eval for testing."""

  app_names = tuple()
  complexity = 1
  schema = {
      'type': 'object',
      'properties': {},
  }
  template = 'Current state eval'

  def is_successful(self, env: interface.AsyncEnv) -> float:
    return 1.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {'Number': random.randint(0, 100_000), 'seed': 123}


class FakeAdbEval(task_eval.TaskEval):
  """Fake adb eval for testing."""

  app_names = tuple()
  complexity = 1
  schema = {
      'type': 'object',
      'properties': {},
  }
  template = 'ADB eval'
  name = 'FakeAdbEval'

  def is_successful(self, env: interface.AsyncEnv) -> float:
    return 1.0

  @classmethod
  def generate_random_params(cls) -> dict[str, Any]:
    return {'Number': random.randint(0, 100_000), 'seed': 123}


class FakeMiniWobTask(FakeAdbEval):

  @property
  def goal(self) -> str:
    if not self.initialized:
      raise ValueError(
          'MiniWoB task must be initialized using initialize_task '
          'before the goal can be retrieved.'
      )
    return super().goal


class AdbEvalTestBase(absltest.TestCase):
  """A base test case class that mocks commonly used ADB utilities and Android interactions."""

  def setUp(self):
    super().setUp()
    self.mock_env = FakeAsyncEnv()
    self.mock_get_call_state = mock.patch.object(
        adb_utils, 'get_call_state'
    ).start()
    self.mock_get_current_activity = mock.patch.object(
        adb_utils, 'get_current_activity'
    ).start()
    self.mock_forest_to_ui_elements = mock.patch.object(
        representation_utils, 'forest_to_ui_elements'
    ).start()
    self.mock_get_a11y_tree = mock.patch.object(
        android_world_controller, 'get_a11y_tree'
    ).start()
    self.mock_dialer_with_phone_number = mock.patch.object(
        phone_validators, 'check_if_dialer_with_phone_number'
    ).start()
    self.mock_close_app = mock.patch.object(adb_utils, 'close_app').start()
    self.mock_close_recents = mock.patch.object(
        adb_utils, 'close_recents'
    ).start()
    self.mock_issue_generic_request = mock.patch.object(
        adb_utils, 'issue_generic_request'
    ).start()
    self.mock_execute_sql_command = mock.patch.object(
        adb_utils, 'execute_sql_command'
    ).start()
    self.mock_check_file_or_folder_exists = mock.patch.object(
        file_utils, 'check_file_or_folder_exists'
    ).start()
    self.mock_check_file_exists = mock.patch.object(
        file_utils, 'check_file_exists'
    ).start()
    self.mock_mkdir = mock.patch.object(file_utils, 'mkdir').start()
    self.mock_create_file = mock.patch.object(file_utils, 'create_file').start()
    self.mock_remove_single_file = mock.patch.object(
        file_utils, 'remove_single_file'
    ).start()
    self.mock_remove_files = mock.patch.object(
        file_utils, 'clear_directory'
    ).start()
    self.mock_copy_dir = mock.patch.object(file_utils, 'copy_dir').start()
    self.mock_create_random_files = mock.patch.object(
        user_data_generation, 'generate_noise_files'
    ).start()
    self.mock_get_file_list_with_metadata = mock.patch.object(
        file_utils, 'get_file_list_with_metadata'
    ).start()
    self.mock_get_clipboard_contents = mock.patch.object(
        adb_utils, 'get_clipboard_contents'
    ).start()
    self.mock_set_clipboard_contents = mock.patch.object(
        adb_utils, 'set_clipboard_contents'
    ).start()
    self.mock_toggle_airplane_mode = mock.patch.object(
        adb_utils, 'toggle_airplane_mode'
    ).start()
    self.mock_get_logical_screen_size = mock.patch.object(
        adb_utils, 'get_logical_screen_size'
    ).start()
    self.mock_get_physical_frame_boundary = mock.patch.object(
        adb_utils, 'get_physical_frame_boundary'
    ).start()
    self.mock_get_orientation = mock.patch.object(
        adb_utils, 'get_orientation'
    ).start()
    self.mock_set_datetime = mock.patch.object(
        datetime_utils, 'set_datetime'
    ).start()
    self.mock_set_datetime = mock.patch.object(
        datetime_utils, 'setup_datetime'
    ).start()
    self.mock_advance_system_time = mock.patch.object(
        datetime_utils, 'advance_system_time'
    ).start()
    self.mock_add_contact = mock.patch.object(
        contacts_utils, 'add_contact'
    ).start()
    self.mock_list_contacts = mock.patch.object(
        contacts_utils, 'list_contacts'
    ).start()
    self.mock_clear_contacts = mock.patch.object(
        contacts_utils, 'clear_contacts'
    ).start()
    self.mock_sleep = mock.patch.object(time, 'sleep').start()
    self.mock_restore_snapshot = mock.patch.object(
        app_snapshot, 'restore_snapshot'
    ).start()

  def tearDown(self):
    super().tearDown()
    mock.patch.stopall()


def log_mock_calls(mock_obj: Any):
  """Logs mock calls; useful for debugging."""
  original_side_effect = mock_obj.side_effect

  def side_effect(*args, **kwargs):
    print(f'Called with args={args}, kwargs={kwargs}')
    if callable(original_side_effect):
      return original_side_effect(*args, **kwargs)
    return next(original_side_effect)

  mock_obj.side_effect = side_effect


def perform_task(task: task_eval.TaskEval, env: interface.AsyncEnv) -> float:
  """Runs the setup, is_successful, and teardown and returns the result."""
  task.initialize_task(env)
  result = task.is_successful(env)
  task.tear_down(env)
  return result


class FakeAsyncEnv(interface.AsyncAndroidEnv):
  """Fake environment for testing."""

  def __init__(self):
    self._reset_called = True
    self._controller = mock.create_autospec(
        android_world_controller.AndroidWorldController, instance=True
    )

  @property
  def controller(self) -> android_world_controller.AndroidWorldController:
    return self._controller

  def reset(self, go_home: bool = False) -> interface.State:
    return interface.State(
        pixels=(np.random.rand(10, 10, 3) * 255).astype(np.uint8),
        forest=None,
        ui_elements=[],
    )

  def get_state(self, wait_to_stabilize: bool = False) -> interface.State:
    return interface.State(
        pixels=(np.random.rand(10, 10, 3) * 255).astype(np.uint8),
        forest=mock.MagicMock(),
        ui_elements=[],
    )

  def execute_action(self, action: json_action.JSONAction):
    del action

  def run_adb_command(self, command: str) -> adb_pb2.AdbResponse:
    del command
    return adb_pb2.AdbResponse()

  @property
  def foreground_activity_name(self) -> str:
    return 'MockActivity'

  @property
  def screen_size(self) -> tuple[int, int]:
    return (100, 100)

  @property
  def logical_screen_size(self) -> tuple[int, int]:
    return (100, 100)


==> anc/code/android_world/utils/ui_tree_matcher.py <==
"""Maps a recorded action's target element onto the current screen.

Given the UI tree (HTML-like accessibility markup) on which an action was
recorded, the action and the current UI tree, remap_action scores every current
element by tag, class, stable label text, neighbouring context and position,
and returns the best match.
"""
import re
from dataclasses import dataclass
from typing import List, Dict, Optional, Tuple


@dataclass
class UINode:
    """One element of the UI tree; pos is its order of appearance in the markup."""
    tag: str
    id: Optional[int]
    text: str
    pos: int
    raw: str
    cls: str

TAG_RE = re.compile(
    r"<(?P<tag>\w+)\s+([^>]*?)>(?P<inner>.*?)</\1>",
    re.DOTALL | re.IGNORECASE
)

ATTR_ID_RE = re.compile(r"\bid\s*=\s*(?:'|\")?(?P<id>\d+)(?:'|\")?", re.IGNORECASE)
ATTR_TEXT_RE = re.compile(r"\btext\s*=\s*(?:'|\")(?P<txt>.*?)(?:'|\")", re.IGNORECASE)
ATTR_CLS_RE = re.compile(r"\b(class|cls)\s*=\s*(?:'|\")(?P<cls>[^'\">]+)(?:'|\")", re.IGNORECASE)


START_TAG_RE = re.compile(r"<(?P<tag>\w+)(?P<attrs>[^>]*)>", re.IGNORECASE | re.DOTALL)


def _strip_tags(s: str) -> str:
    return re.sub(r"<[^>]+>", "", s, flags=re.DOTALL).strip()

def _normalize_text(s: str) -> str:
    s = s.strip()
    s = re.sub(r"\s+", " ", s)
    s = s.replace('\u3000', ' ')
    return s.lower()




def parse_ui_nodes(html: str) -> List[UINode]:
    nodes: List[UINode] = []
    pos = 0
    for m in START_TAG_RE.finditer(html):
        tag = m.group("tag").lower()
        attrs = m.group("attrs") or ""
        full = m.group(0)

        id_match = ATTR_ID_RE.search(attrs)
        node_id = int(id_match.group("id")) if id_match else None

        text_attr = ""
        tmatch = ATTR_TEXT_RE.search(attrs)
        if tmatch:
            text_attr = tmatch.group("txt").strip()

        cls_match = ATTR_CLS_RE.search(attrs)
        cls_attr = cls_match.group("cls").strip() if cls_match else ""

        nodes.append(UINode(tag=tag, id=node_id, text=text_attr, pos=pos, raw=full, cls=cls_attr))
        pos += 1
    return nodes


def _levenshtein(a: str, b: str) -> int:
    if a == b:
        return 0
    la, lb = len(a), len(b)
    if la == 0: return lb
    if lb == 0: return la
    dp = list(range(lb + 1))
    for i in range(1, la + 1):
        prev = dp[0]
        dp[0] = i
        ca = a[i - 1]
        for j in range(1, lb + 1):
            tmp = dp[j]
            cost = 0 if ca == b[j - 1] else 1
            dp[j] = min(
                dp[j] + 1,
                dp[j - 1] + 1,
                prev + cost
            )
            prev = tmp
    return dp[lb]

def _similarity(a: str, b: str) -> float:
    na, nb = _normalize_text(a), _normalize_text(b)
    if not na and not nb:
        return 1.0
    if not na or not nb:
        return 0.0
    dist = _levenshtein(na, nb)
    return 1.0 - dist / max(len(na), len(nb))

def _local_context_texts(prev_nodes: List[UINode], target_pos: int, window: int = 1) -> List[str]:
    """Returns the normalized texts of the nodes within `window` positions of the target, excluding the target."""
    ctx = []
    for p in range(max(0, target_pos - window), min(len(prev_nodes), target_pos + window + 1)):
        if p == target_pos:
            continue
        t = _normalize_text(prev_nodes[p].text)
        if t:
            ctx.append(t)
    return ctx



def _local_context_clss(nodes: List[UINode], target_pos: int, window: int = 1) -> List[str]:
    """Returns the class names of the nodes within `window` positions of the target, itself included."""
    start = max(0, target_pos - window)
    end = min(len(nodes), target_pos + window + 1)

    ctx_clss = [node.cls for node in nodes[start:end] if node.cls]
    return ctx_clss


def _score_hierarchy_similarity(node: UINode, target_prev: UINode) -> float:
    similarity = 0.0
    if node.tag == target_prev.tag:
        similarity += 1.0
    if node.pos == target_prev.pos:
        similarity += 0.5
    return similarity



def remap_action(prev_tree_html: str,
                 prev_action: Dict,
                 curr_tree_html: str,
                 use_llm: bool = False,
                 target_count: int = 0,
                 windows: int = 2,) -> Dict:
    """Finds the element on the current screen that corresponds to a recorded action.

    input_text actions are matched only among editable elements, by tag,
    position and neighbouring context, because the recorded field text is not
    reliable. Other actions are matched by tag, class, short stable label text,
    neighbouring context and position.

    Returns {"action_type", "index", "confidence", "reason"}; index is None when
    the target is missing from the previous tree or the best candidate scores
    below 3. Raises IndexError when the current tree has no candidate element.
    """
    action_type = prev_action.get("action_type","")
    if action_type == "":
        raise ValueError(f"[ERROR] android_world.utils.ui_tree_matcher.remap_action(): prev_action has no action_type")

    prev_index = prev_action.get("index", None)

    prev_nodes = parse_ui_nodes(prev_tree_html)
    curr_nodes = parse_ui_nodes(curr_tree_html)

    prev_by_id = {n.id: n for n in prev_nodes if n.id is not None}
    curr_by_id = {n.id: n for n in curr_nodes if n.id is not None}

    target_prev: Optional[UINode] = None
    if prev_index is not None and prev_index in prev_by_id:
        target_prev = prev_by_id[prev_index]
    else:
        if isinstance(prev_index, int) and 0 <= prev_index < len(prev_nodes):
            target_prev = prev_nodes[prev_index]

    if target_prev is None:
        return {
            "action_type": action_type,
            "index": None,
            "confidence": 0.0,
            "reason": "target not found in the previous tree (no such id or position)"
        }

    target_text = target_prev.text or ""
    target_tag = target_prev.tag
    target_pos = target_prev.pos
    target_text_norm = _normalize_text(target_text)

    ctx_texts = set(_local_context_texts(prev_nodes, target_pos, window=windows))
    ctx_texts = { _normalize_text(t) for t in ctx_texts if t }

    ctx_clss = set(_local_context_clss(prev_nodes, target_pos, window=windows))
    ctx_clss = { _normalize_text(c) for c in ctx_clss if c }

    EDITABLE_TAGS = {"input", "textarea", "edittext", "EditText"}

    def _is_stable_label(text: str) -> bool:
        if not text:
            return False
        t = _normalize_text(text)
        if not t:
            return False
        # Developer ids made of letters and underscores (e.g. search_plate) are stable.
        if re.fullmatch(r"[a-zA-Z_]+", t):
            return True
        if len(t) > 8:
            return False
        if any(ch.isdigit() for ch in t):
            return False
        return True


    def _score_input_text(node: UINode) -> Tuple[float, List[str]]:
        score = 0.0
        reasons: List[str] = []

        if node.tag == target_tag:
            score += 5.0
            reasons.append(f"same tag: old='{target_tag}', new='{node.tag}'")

        pos_diff = abs(node.pos - target_pos)
        if pos_diff == 0:
            score += 5.0
            reasons.append(f"same position: old={target_pos}, new={node.pos}")
        elif pos_diff <= 3:
            score += 3.0
            reasons.append(f"position within 3: old={target_pos}, new={node.pos}")
        elif pos_diff <= 8:
            score += 1.0
            reasons.append(f"position within 8: old={target_pos}, new={node.pos}")

        if ctx_texts:
            neighbor_norms = {
                _normalize_text(n.text)
                for n in curr_nodes[max(0, node.pos - 3): min(len(curr_nodes), node.pos + 4)]
                if n.pos != node.pos and n.text
            }
            overlap = len(neighbor_norms & ctx_texts)
            if overlap > 0:
                add = overlap * 1.5
                score += add
                reasons.append(f"context text overlap: old={', '.join(ctx_texts)}, new={', '.join(neighbor_norms)}, hits={overlap}")

        if ctx_clss:
            neighbor_clss = {
                _normalize_text(n.cls)
                for n in curr_nodes[max(0, node.pos - 3): min(len(curr_nodes), node.pos + 4)]
                if n.pos != node.pos and n.cls
            }
            overlap_cls = len(neighbor_clss & ctx_clss)
            if overlap_cls > 0:
                add_cls = overlap_cls * 1.5
                score += add_cls
                reasons.append(f"context class overlap: old={', '.join(ctx_clss)}, new={', '.join(neighbor_clss)}, hits={overlap_cls}")

        if (target_prev.id is not None) and (node.id == target_prev.id):
            if node.tag == target_tag:
                score += 0.5
                reasons.append(f"same id: old={target_prev.id}, new={node.id}")
            else:
                score -= 3.0
                reasons.append(f"same id but tag changed: old={target_prev.id}, new={node.id}")

        return score, reasons


    def _score_generic(node: UINode) -> Tuple[float, List[str]]:
        score = 0.0
        reasons: List[str] = []

        if node.tag == target_tag:
            score += 4.0
            reasons.append(f"same tag: old='{target_tag}', new='{node.tag}'")

        if node.cls == target_prev.cls:
            score += 2.0
            reasons.append(f"same class: old='{target_prev.cls}', new='{node.cls}'")
        else:
            reasons.append(f"class differs: old='{target_prev.cls}', new='{node.cls}'")

        node_text = node.text or ""
        node_text_norm = _normalize_text(node_text)
        if _is_stable_label(target_text) and _is_stable_label(node_text):
            if node_text == target_text and node_text != "":
                score += 4.0
                reasons.append(f"exact label match: old='{target_text}', new='{node_text}'")
            elif node_text_norm == target_text_norm and target_text_norm != "":
                score += 3.0
                reasons.append(f"normalized label match: old='{target_text}', new='{node_text}'")
            else:
                sim = _similarity(node_text, target_text)
                if sim >= 0.9:
                    score += 2.0
                    reasons.append(f"label similarity >= 0.9: old='{target_text}', new='{node_text}', similarity={sim:.2f}")
                elif sim >= 0.75:
                    score += 1.0
                    reasons.append(f"label similarity in [0.75, 0.9): old='{target_text}', new='{node_text}', similarity={sim:.2f}")

        if ctx_texts:
            neighbor_norms = {
                _normalize_text(n.text)
                for n in curr_nodes[max(0, node.pos - 2): min(len(curr_nodes), node.pos + 3)]
                if n.pos != node.pos and n.text
            }
            overlap = len(neighbor_norms & ctx_texts)
            if overlap > 0:
                score += overlap * 1.0
                reasons.append(f"context text overlap: old={', '.join(ctx_texts)}, new={', '.join(neighbor_norms)}, hits={overlap}")

        index_diff = abs(node.pos - target_pos)
        if index_diff > 0:
            alpha = 0.01
            score += max(0.0, 1.0 - alpha * index_diff)
            reasons.append(f"position bonus: old={target_pos}, new={node.pos}, diff={index_diff}, bonus={max(0.0, 1.0 - alpha * index_diff):.2f}")

        hierarchy_similarity = _score_hierarchy_similarity(node, target_prev)
        score += hierarchy_similarity
        if hierarchy_similarity > 0:
            reasons.append(f"hierarchy similarity={hierarchy_similarity}")

        if (target_prev.id is not None) and (node.id == target_prev.id):
            if node.tag == target_tag:
                score += 0.5
                reasons.append(f"same id: old={target_prev.id}, new={node.id}")
            else:
                reasons.append(f"same id but tag changed: old={target_prev.id}, new={node.id}")

        return score, reasons


    scored_nodes = []
    for node in curr_nodes:
        if action_type == "input_text" and node.tag not in EDITABLE_TAGS:
            continue

        if action_type == "input_text":
            score, reasons = _score_input_text(node)
        else:
            score, reasons = _score_generic(node)

        scored_nodes.append((score, node, reasons))

    scored_nodes.sort(key=lambda x: x[0], reverse=True)

    if target_count > 0:
        print("\n\n========================================")
        print(f"Top {target_count} candidates:")
        for i in range(min(target_count, len(scored_nodes))):
            score, node, reasons = scored_nodes[i]
            print(f"index: {node.id}, score: {score:.2f}, reasons: {', '.join(reasons)}")
        print("========================================\n\n")

    best_score, best_node, why = scored_nodes[0]

    if best_score < 3.0:
        return {
            "action_type": action_type,
            "index": None,
            "confidence": 0.0,
            "reason": f"all candidates score too low (best={best_score:.2f}); no remap"
        }

    conf = max(0.0, min(1.0, best_score / 15.0))

    return {
        "action_type": action_type,
        "index": best_node.id,
        "confidence": round(conf, 3),
        "reason": f"{why} | raw_text='{best_node.text}' tag='{best_node.tag}' score={best_score:.2f}"
    }


==> anc/code/baseline_support.py <==
"""Pure helpers for the support store of the GUI-explorer baseline.

The module has no Android, model or provider imports, so a support store can be validated without a
device or an LLM client.
"""

from __future__ import annotations

import json
import math
import re
from collections import OrderedDict
from pathlib import Path
from typing import Any, Iterable


SCHEMA_VERSION = 1
SUPPORTED_METHODS = ("gui_explorer",)
METHOD_CONTENT_KEYS = {
    "gui_explorer": ("knowledge",),
}


class SupportStoreError(RuntimeError):
    """Raised when a baseline support store is invalid or could leak evaluation-task data."""


def read_json(path: str | Path) -> Any:
    with Path(path).open("r", encoding="utf-8") as handle:
        return json.load(handle)


def source_task_ids(entry: dict[str, Any]) -> set[str]:
    """Return an entry's source task ids (``source_task_ids``, or the single ``task_id``)."""
    values = entry.get("source_task_ids", [entry.get("task_id", "")])
    if (not isinstance(values, list) or not values
            or any(not isinstance(value, str) or not value.strip() for value in values)):
        raise SupportStoreError("Baseline entry has no valid source task ids")
    # Source ids, like PageGraph's path segments, are not normalized.
    return set(values)


def mask_support_store(
    store: dict[str, Any], *, task_id: str, task_query: str, disabled: bool = False,
) -> tuple[dict[str, Any], dict[str, Any]]:
    """Mask the current task's entries, mirroring PageGraph.mask_source_tasks.

    An entry is dropped when its source task ids contain the current task id (no app or
    seed restriction) or its stripped task_query equals the current query. The input
    store is not mutated.
    """
    task_id = str(task_id or "").strip()
    task_query = str(task_query or "").strip()
    if not task_id and not disabled:
        raise SupportStoreError("Baseline masking requires current_task_id")
    keys = METHOD_CONTENT_KEYS[store["method"]]
    sources = {key: [source_task_ids(row) for row in store[key]] for key in keys}
    masked = dict(store)
    counts = {}
    for key in keys:
        kept = []
        for row, ids in zip(store[key], sources[key]):
            drop = task_id in ids
            drop |= bool(task_query and str(row.get("task_query", "") or "").strip() == task_query)
            if disabled or not drop:
                kept.append(row)
        masked[key] = kept
        counts[key] = {"total": len(store[key]), "masked": len(store[key]) - len(kept)}
    evidence = {
        "task_id": task_id, "task_query": task_query, "mask_disabled": bool(disabled),
        "total_entries": sum(c["total"] for c in counts.values()),
        "masked_entries": sum(c["masked"] for c in counts.values()), "counts": counts,
    }
    print(f"[INFO][BaselineMask] task_id={task_id} total_entries={evidence['total_entries']} "
          f"masked_entries={evidence['masked_entries']} mask_disabled={str(disabled).lower()}")
    return masked, evidence


def baseline_episode_fields(args: dict[str, Any], data_dir: str | Path) -> dict[str, Any]:
    """Return the baseline mask fields stored with every episode record."""
    if args.get("provider") not in SUPPORTED_METHODS:
        return {}
    fields = {"mask_disabled": bool(args.get("baseline_no_mask", True))}
    mask_path = Path(data_dir) / "baseline_mask.json"
    if mask_path.is_file():
        fields["baseline_mask"] = read_json(mask_path)
    return fields


def inspect_support_store(
    path: str | Path,
    *,
    expected_method: str,
    expected_benchmark: str,
    require_complete: bool = True,
) -> dict[str, Any]:
    """Return a fail-closed, JSON-serializable validation report."""

    store_path = Path(path).resolve()
    errors: list[str] = []
    data: Any = None
    if expected_method not in SUPPORTED_METHODS:
        errors.append(f"unsupported_expected_method:{expected_method}")
    if not store_path.is_file():
        errors.append("support_store_missing")
    else:
        try:
            data = read_json(store_path)
        except Exception as exc:  # report the class, never file contents
            errors.append(f"support_store_unreadable:{type(exc).__name__}")

    expected_ids: list[str] = []
    included_ids: list[str] = []
    if isinstance(data, dict):
        if data.get("schema_version") != SCHEMA_VERSION:
            errors.append("schema_version_mismatch")
        if data.get("method") != expected_method:
            errors.append("method_mismatch")
        if data.get("benchmark") != expected_benchmark:
            errors.append("benchmark_mismatch")
        if data.get("split") != "memory":
            errors.append("non_memory_split")

        expected_ids = [str(value) for value in data.get("expected_support_task_ids", [])]
        included_ids = [str(value) for value in data.get("included_support_task_ids", [])]
        if not expected_ids or len(expected_ids) != len(set(expected_ids)):
            errors.append("invalid_expected_support_task_ids")
        if len(included_ids) != len(set(included_ids)):
            errors.append("duplicate_included_support_task_ids")
        if not set(included_ids).issubset(set(expected_ids)):
            errors.append("unknown_support_task_id")

        computed_complete = bool(expected_ids) and set(included_ids) == set(expected_ids)
        if bool(data.get("complete_support_pool")) != computed_complete:
            errors.append("complete_support_pool_flag_mismatch")
        if require_complete and not computed_complete:
            errors.append("incomplete_support_pool")

        provenance = data.get("provenance")
        if not isinstance(provenance, list) or not provenance:
            errors.append("missing_provenance")
        else:
            provenance_ids: list[str] = []
            for item in provenance:
                if not isinstance(item, dict):
                    errors.append("invalid_provenance_item")
                    continue
                if item.get("split") != "memory":
                    errors.append("provenance_non_memory_split")
                if item.get("benchmark") != expected_benchmark:
                    errors.append("provenance_benchmark_mismatch")
                provenance_ids.append(str(item.get("task_id", "")))
                source = str(item.get("session", ""))
                if not source or Path(source).is_absolute():
                    errors.append("provenance_session_must_be_relative")
            if set(provenance_ids) != set(included_ids):
                errors.append("provenance_task_ids_mismatch")

        for key in METHOD_CONTENT_KEYS.get(expected_method, ()):
            value = data.get(key)
            if not isinstance(value, list) or not value:
                errors.append(f"missing_or_empty_{key}")
    elif data is not None:
        errors.append("support_store_root_not_object")

    errors = list(dict.fromkeys(errors))
    return {
        "path": str(store_path),
        "exists": store_path.is_file(),
        "method": expected_method,
        "benchmark": expected_benchmark,
        "expected_support_tasks": len(expected_ids),
        "included_support_tasks": len(included_ids),
        "complete": not errors,
        "errors": errors,
    }


def load_support_store(
    path: str | Path,
    *,
    expected_method: str,
    expected_benchmark: str,
    require_complete: bool = True,
) -> dict[str, Any]:
    report = inspect_support_store(
        path,
        expected_method=expected_method,
        expected_benchmark=expected_benchmark,
        require_complete=require_complete,
    )
    if report["errors"]:
        raise SupportStoreError(
            "Invalid baseline support store: " + ", ".join(report["errors"])
        )
    data = read_json(path)
    if not isinstance(data, dict):
        raise SupportStoreError("Invalid baseline support store root")
    return data


_TEXT_ATTRIBUTE_RE = re.compile(r"\btext=(?:'([^']*)'|\"([^\"]*)\")", re.I)
_TAG_RE = re.compile(r"<[^>]+>")
_WORD_RE = re.compile(r"[a-z0-9_]+", re.I)
_CJK_RUN_RE = re.compile(r"[\u3400-\u9fff]+")


def visible_text(value: Any, *, limit: int = 12_000) -> str:
    """Reduce an HTML-like UI dump to searchable visible text."""

    text = str(value or "")
    attributes = [left or right for left, right in _TEXT_ATTRIBUTE_RE.findall(text)]
    if attributes:
        text = " ".join(attributes)
    else:
        text = _TAG_RE.sub(" ", text)
    return re.sub(r"\s+", " ", text).strip()[:limit]


def lexical_tokens(value: Any) -> set[str]:
    """Tokenize English words and CJK uni/bi-grams without a model download."""

    text = visible_text(value).lower()
    tokens = set(_WORD_RE.findall(text))
    for run in _CJK_RUN_RE.findall(text):
        tokens.update(run)
        tokens.update(run[index : index + 2] for index in range(len(run) - 1))
    return {token for token in tokens if token}


def lexical_cosine(left: Any, right: Any) -> float:
    left_tokens = lexical_tokens(left)
    right_tokens = lexical_tokens(right)
    if not left_tokens or not right_tokens:
        return 0.0
    return len(left_tokens & right_tokens) / math.sqrt(
        len(left_tokens) * len(right_tokens)
    )


_EMBEDDER = None
_EMBEDDER_FAILED = False


def _semantic_embedder():
    """Return the shared sentence embedder, or None if it is unavailable."""

    global _EMBEDDER, _EMBEDDER_FAILED
    if _EMBEDDER is not None or _EMBEDDER_FAILED:
        return _EMBEDDER
    try:
        from gui_graph.graph import _build_embedder

        _EMBEDDER = _build_embedder()
    except Exception as exc:  # pragma: no cover - environment dependent
        _EMBEDDER_FAILED = True
        print(
            "[WARN] baseline retrieval falling back to lexical scoring; "
            f"embedder unavailable: {type(exc).__name__}: {exc}"
        )
    return _EMBEDDER


_UNIT_VECTORS: "OrderedDict[str, Any]" = OrderedDict()
_UNIT_VECTOR_CACHE_MAX = 8192


def _unit_vector(text: str, embedder) -> Any:
    """Unit-length embedding of ``text``, memoised across calls.

    The support store is static, so each stored text is encoded once and later
    steps only encode the live page. Returns ``None`` for a zero-norm vector;
    the caller then falls back to lexical overlap.
    """

    if text in _UNIT_VECTORS:
        _UNIT_VECTORS.move_to_end(text)
        return _UNIT_VECTORS[text]
    import numpy as np

    vector = np.asarray(embedder.encode(text), dtype=float)
    norm = float(np.linalg.norm(vector))
    unit = None if norm == 0.0 else vector / norm
    _UNIT_VECTORS[text] = unit
    while len(_UNIT_VECTORS) > _UNIT_VECTOR_CACHE_MAX:
        _UNIT_VECTORS.popitem(last=False)
    return unit


def clear_vector_cache() -> None:
    """Drop the memoised embeddings."""

    _UNIT_VECTORS.clear()


def semantic_cosine(left: Any, right: Any) -> float:
    """Cosine similarity of two texts, falling back to lexical overlap."""

    left_text = visible_text(left)
    right_text = visible_text(right)
    if not left_text or not right_text:
        return 0.0
    embedder = _semantic_embedder()
    if embedder is None:
        return lexical_cosine(left_text, right_text)
    try:
        # One text at a time: the hash fallback embedder accepts only a single
        # string, unlike SentenceTransformer.
        left_unit = _unit_vector(left_text, embedder)
        right_unit = _unit_vector(right_text, embedder)
        if left_unit is None or right_unit is None:
            return lexical_cosine(left_text, right_text)
        # Map [-1, 1] onto [0, 1] so the configured min_score thresholds keep
        # the same meaning as under the lexical scorer.
        return float((left_unit @ right_unit + 1.0) / 2.0)
    except Exception as exc:  # pragma: no cover - environment dependent
        print(
            "[WARN] baseline semantic scoring failed, using lexical overlap: "
            f"{type(exc).__name__}: {exc}"
        )
        return lexical_cosine(left_text, right_text)


def rank_records(
    records: Iterable[dict[str, Any]],
    *,
    current_page: str,
    task_query: str,
    packages: set[str] | None,
    page_fields: tuple[str, ...],
    task_fields: tuple[str, ...],
    top_k: int,
    min_score: float,
    use_semantic: bool = True,
) -> list[dict[str, Any]]:
    """Rank support records by package, then by page and task similarity.

    ``use_semantic=False`` uses the lexical scorer, which is also the fallback when no embedder is available.
    """

    rows = [row for row in records if isinstance(row, dict)]
    package_set = {item for item in (packages or set()) if item}
    same_package = [row for row in rows if str(row.get("package", "")) in package_set]
    if same_package:
        rows = same_package

    score_fn = semantic_cosine if use_semantic else lexical_cosine
    ranked: list[dict[str, Any]] = []
    for row in rows:
        page_text = "\n".join(str(row.get(field, "")) for field in page_fields)
        task_text = "\n".join(str(row.get(field, "")) for field in task_fields)
        page_score = score_fn(current_page, page_text)
        task_score = score_fn(task_query, task_text)
        score = 0.7 * page_score + 0.3 * task_score
        if score < min_score:
            continue
        ranked.append(
            {
                "score": score,
                "page_score": page_score,
                "task_score": task_score,
                "record": row,
            }
        )
    ranked.sort(
        key=lambda item: (
            -float(item["score"]),
            str(item["record"].get("id", "")),
        )
    )
    return ranked[: max(1, int(top_k))]


==> anc/code/benchmark/LICENSE.spa-bench <==
MIT License

Copyright (c) 2024 SPA-Bench

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/code/benchmark/dataset/android-world-Mem2/high.json <==
[
  {
    "task_id": "CameraTakePhoto",
    "query": "Take one photo.",
    "app": "camera",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "CameraTakeVideo",
    "query": "Take one video.",
    "app": "camera",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "ClockStopWatchRunning",
    "query": "Run the stopwatch.",
    "app": "clock",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "ClockStopWatchPausedVerify",
    "query": "Pause the stopwatch.",
    "app": "clock",
    "gt_steps": 1,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "ClockTimerEntry",
    "query": "Create a timer with 19 hours, 8 minutes, and 41 seconds. Do not start the timer.",
    "app": "clock",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "OsmAndFavorite",
    "query": "Add a favorite location marker for 47.2165476, 9.5699984 in the OsmAnd maps app.",
    "app": "osmAnd",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "osmAnd": "net.osmand"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"search\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "OsmAndMarker",
    "query": "Add a location marker for 47.2165476, 9.5699984 in the OsmAnd maps app.",
    "app": "osmAnd",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "osmAnd": "net.osmand"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"complex_ui_understanding\", \"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "OsmAndTrack",
    "query": "Save a track with waypoints Malbun, Liechtenstein, Schönberg, Liechtenstein, Oberplanken, Liechtenstein, Schaanwald, Liechtenstein in the OsmAnd maps app in the same order as listed.",
    "app": "osmAnd",
    "gt_steps": 60,
    "platform": "android",
    "bundle_name_dict": {
      "osmAnd": "net.osmand"
    },
    "max_execute_steps": 180,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"complex_ui_understanding\", \"search\", \"data_entry\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleDrawProCreateDrawing",
    "query": "Create a new drawing in Simple Draw Pro. Name it amet_hot_wolf_Ia1I.jpg. Save it in the Pictures folder within the sdk_gphone_x86_64 storage area.",
    "app": "simpleDraw",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleDraw": "com.simplemobiletools.draw.pro"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SystemBluetoothTurnOn",
    "query": "Turn bluetooth on.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]"
    }
  },
  {
    "task_id": "SystemBluetoothTurnOff",
    "query": "Turn bluetooth off.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "SystemBluetoothTurnOnVerify",
    "query": "Turn bluetooth on.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemBluetoothTurnOffVerify",
    "query": "Turn bluetooth off.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemBrightnessMax",
    "query": "Turn brightness to the max value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "SystemBrightnessMin",
    "query": "Turn brightness to the min value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "SystemBrightnessMaxVerify",
    "query": "Turn brightness to the max value.",
    "app": "systemBrightness",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemBrightnessMinVerify",
    "query": "Turn brightness to the min value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemWifiTurnOn",
    "query": "Turn wifi on.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]"
    }
  },
  {
    "task_id": "SystemWifiTurnOff",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]"
    }
  },
  {
    "task_id": "SystemWifiTurnOnVerify",
    "query": "Turn wifi on.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemWifiTurnOffVerify",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemCopyToClipboard",
    "query": "Copy the following text to the clipboard: Membership ID: XYZ789",
    "app": "systemClipboard",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemClipboard": "ca.zgrs.clipper"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TurnOffWifiAndTurnOnBluetooth",
    "query": "Turn off WiFi, then enable bluetooth",
    "app": "turnOffWifiAnd",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "turnOffWifiAnd": "com.android.settings"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "TurnOnWifiAndOpenApp",
    "query": "Turn on Wifi, then open the dialer app",
    "app": "turnOnWifiAnd",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings",
      "dialer": "com.google.android.dialer"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "BrowserDraw",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then create a drawing using the three colors shown at the top and hit submit.",
    "app": "files",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"game_playing\", \"parameterized\"]"
    }
  },
  {
    "task_id": "BrowserMaze",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then navigate the X to the bottom-right cell, by using the direction buttons.",
    "app": "files",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"game_playing\", \"multi_app\", \"complex_ui_understanding\", \"memorization\", \"parameterized\"]"
    }
  },
  {
    "task_id": "BrowserMultiply",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then click the button 5 times, remember the numbers displayed, and enter their product in the form.",
    "app": "files",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"math_counting\", \"memorization\", \"screen_reading\"]"
    }
  },
  {
    "task_id": "FilesDeleteFile",
    "query": "Delete the file friendly_pig_Ia1I.mp3 from the Android filesystem located in the Podcasts folder within the sdk_gphone_x86_64 storage area.",
    "app": "files",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "FilesMoveFile",
    "query": "Move the file road_trip.jpg from Podcasts within the sdk_gphone_x86_64 storage area to the DCIM within the same sdk_gphone_x86_64 storage area in the Android filesystem.",
    "app": "files",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"search\", \"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "VlcCreatePlaylist",
    "query": "Create a playlist titled \"Epic Moments Specials\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_07_10_scene_31_export.mp4, copy_highlight_97_4K.mp4, xTjJ_episode_86_raw.mp4, E7GX_clip_4_4K.mp4",
    "app": "vlc",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 42,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "VlcCreateTwoPlaylists",
    "query": "Create a playlist titled \"Epic Moments Specials\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_07_10_scene_31_export.mp4, copy_highlight_97_4K.mp4, xTjJ_episode_86_raw.mp4, E7GX_clip_4_4K.mp4. And then, create a playlist titled \"Ultimate Fails Favorites\" with the following files in VLC, in order: 2023_03_23_clip_63_4K.mp4, copy_recording_16_.mp4, footage_76__VGId.mp4, episode_57_raw_2023_05_22.mp4.",
    "app": "vlc",
    "gt_steps": 24,
    "platform": "android",
    "bundle_name_dict": {
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 72,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "OpenAppTaskEval",
    "query": "Open the dialer app. Clear any pop-ups that may appear by granting all permissions that are required.",
    "app": "dialer",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "dialer": "com.google.android.dialer"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "SaveCopyOfReceiptTaskEval",
    "query": "In Simple Gallery Pro, copy receipt_funny_xylophone_copy.jpg in DCIM and save a copy with the same name in Download",
    "app": "simpleGallery",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"parameterized\", \"complex_ui_understanding\"]"
    }
  },
  {
    "task_id": "MarkorTranscribeReceipt",
    "query": "Create a file in Markor, called receipt.md with the transactions from the receipt.png. Use Simple Gallery to view the receipt. Please enter transactions in csv format including the header \"Date, Item, Amount\".",
    "app": "simpleGallery",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleGallery": "com.simplemobiletools.gallery.pro",
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"transcription\", \"data_entry\", \"multi_app\", \"screen_reading\", \"memorization\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorTranscribeVideo",
    "query": "Transcribe the contents of video 2023_07_10_scene_31_export.mp4 by watching it in VLC player (located in Download) and writing the sequence of strings shown on each frame to the text file 2023_07_10_scene_31_export_transcription.txt in Markor as a comma separated list. For example, if the first frame shows the text \"edna\" and the second frame shows the text \"pineapple\", then the text file should contain only the following text: \"edna, pineapple\".",
    "app": "markor",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor",
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"transcription\", \"requires_setup\", \"memorization\", \"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseAddMultipleFromGallery",
    "query": "Add the expenses from expenses.jpg in Simple Gallery Pro to pro expense.",
    "app": "expense",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense",
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"screen_reading\", \"data_entry\", \"information_retrieval\", \"parameterized\"]"
    }
  }
]


==> anc/code/benchmark/dataset/android-world-Mem2/low.json <==
[
  {
    "task_id": "MarkorEditNote",
    "query": "Edit note_MO82q.md in Markor. Add to the top of the note Reminder to call Grandma for her birthday.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"transcription\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorChangeNoteContent",
    "query": "Update the content of good_island_final.md to \"3ZbScZVhX1Ea8MkXLpmC\" in Markor and change its name to funny_xylophone_copy.md.",
    "app": "markor",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddOneEvent",
    "query": "In Simple Calendar Pro, create a calendar event on 2023-10-19 at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddOneEventTomorrow",
    "query": "In Simple Calendar Pro, create a calendar event for tomorrow at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 39,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddOneEventInTwoWeeks",
    "query": "In Simple Calendar Pro, create a calendar event in two weeks from today at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"math_counting\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddMultipleRecipes",
    "query": "Add the following recipes into the Broccoli app:\ntitle|description|servings|preparationTime|ingredients|directions\nTurkey and Cheese Panini|An ideal recipe for experimenting with different flavors and ingredients.|3-4 servings|1 hrs|to preference|Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.\nSpicy Tuna Wraps|A quick and easy meal, perfect for busy weekdays.|3-4 servings|2 hrs|subject to change|Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.\nMoroccan Chickpea Stew|A quick and easy meal, perfect for busy weekdays.|2 servings|4 hrs|as desired|Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
    "app": "recipe",
    "gt_steps": 34,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 102,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromImage",
    "query": "Add the recipes from recipes.jpg in Simple Gallery Pro to the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli",
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 39,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"transcription\", \"screen_reading\", \"data_entry\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseAddMultiple",
    "query": "Add the following expenses into the pro expense:\nname|amount_dollars|category_name|note\nCrowdfunding|$180.54|Donation|A need\nBakery Items|$370.81|Food|Monthly recurring\nDental Care|$435.78|Health Care|Urgent",
    "app": "expense",
    "gt_steps": 20,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 60,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsReply",
    "query": "Reply to +19244830258 with message: Elementary, my dear Watson. in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsReplyMostRecent",
    "query": "Reply to the most recent text message using Simple SMS Messenger with message: Elementary, my dear Watson.",
    "app": "simpleSms",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsResend",
    "query": "Resend the message I just sent to Charlie Zhang in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "ContactsNewContactDraft",
    "query": "Go to the new contact screen and enter the following details: First Name: Jack, Last Name: Brown, Phone: 770-871-6086, Phone Label: Work. Do NOT hit save.",
    "app": "contacts",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "contacts": "com.google.android.contacts"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\", \"data_entry\"]"
    }
  },
  {
    "task_id": "AudioRecorderRecordAudio",
    "query": "Record an audio clip using Audio Recorder app and save it.",
    "app": "audioRecorder",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "audioRecorder": "com.dimowner.audiorecorder"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"requires_setup\"]"
    }
  },
  {
    "task_id": "TasksHighPriorityTasks",
    "query": "What are my high priority tasks in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"complex_ui_understanding\", \"search\", \"information_retrieval\", \"transcription\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksDueOnDate",
    "query": "What tasks do I have due October 24 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksIncompleteTasksOnDate",
    "query": "What incomplete tasks do I have still have to do by October 27 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\", \"information_retrieval\"]"
    }
  },
  {
    "task_id": "SportsTrackerTotalDurationForCategoryThisWeek",
    "query": "What was the total duration of swimming activities in the OpenTracks app this week? Assume the week starts from Monday. Express your answer in minutes as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"math_counting\", \"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerActivitiesCountForWeek",
    "query": "How many swimming activities did I do this week in the OpenTracks app? Assume the week starts from Monday. Express your answer as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "NotesIsTodo",
    "query": "Is the note titled 'Training Manual' in the Joplin app marked as a todo item? Respond with either 'True' if it is a todo or 'False' if not.",
    "app": "notes",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RetroSavePlaylist",
    "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with the following songs, in order: Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows. Then export the playlist to the Downloads directory on the device.",
    "app": "retroMusic",
    "gt_steps": 25,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 75,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"repetition\", \"parameterized\"]"
    }
  }
]


==> anc/code/benchmark/dataset/android-world-Mem2/memory.json <==
[
  {
    "task_id": "MarkorCreateNote",
    "query": "Create a new note in Markor named good_island_final.md with the following text: Don't forget to water the plants while I'm away.",
    "app": "markor",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddRepeatingEvent",
    "query": "In Simple Calendar Pro, create a recurring calendar event titled 'Workshop on Annual Report' starting on 2023-10-19 at 20h. The event recurs weekly, forever, and lasts for 45 minutes each occurrence. The event description should be 'We will discuss annual budget. Snacks will be provided.'.",
    "app": "simpleCalendar",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 42,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddSingleRecipe",
    "query": "Add the following recipes into the Broccoli app:\ntitle|description|servings|preparationTime|ingredients|directions\nTurkey and Cheese Panini|An ideal recipe for experimenting with different flavors and ingredients.|3-4 servings|1 hrs|to preference|Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
    "app": "recipe",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseAddSingle",
    "query": "Add the following expenses into the pro expense:\nExpense: Crowdfunding\n amount_dollars: $180.54\n category_name: Donation\n note: A need\n",
    "app": "expense",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"data_entry\", \"search\"]"
    }
  },
  {
    "task_id": "SimpleSmsSend",
    "query": "Send a text message using Simple SMS Messenger to +19244830258 with message: Elementary, my dear Watson.",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "ContactsAddContact",
    "query": "Create a new contact for Charlie Zhang. Their number is +14483025858.",
    "app": "contacts",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "contacts": "com.google.android.contacts"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "AudioRecorderRecordAudioWithFileName",
    "query": "Record an audio clip and save it with name \"diary_2023_05_14.m4a\" using Audio Recorder app.",
    "app": "audioRecorder",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "audioRecorder": "com.dimowner.audiorecorder"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksHighPriorityTasksDueOnDate",
    "query": "Which tasks with high priority are due October 24 2023 in the Tasks app? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerTotalDistanceForCategoryOverInterval",
    "query": "What was the total distance covered for mountain biking activities in the OpenTracks app from October 3 2023 to October 15 2023? Express your answer as a single number in meters rounded to the nearest integer.",
    "app": "sportsTracker",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"parameterized\", \"math_counting\"]"
    }
  },
  {
    "task_id": "NotesTodoItemCount",
    "query": "How many to-dos do I have in the 'Travel' folder in the Joplin app? Express your answer as just a single number.",
    "app": "notes",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"math_counting\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RetroCreatePlaylist",
    "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with the following songs, in order: Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows",
    "app": "retroMusic",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"repetition\", \"parameterized\"]"
    }
  }
]


==> anc/code/benchmark/dataset/android-world-Mem2/middle.json <==
[
  {
    "task_id": "MarkorAddNoteHeader",
    "query": "Update the Markor note good_island_final.md by adding the following text, along with a new blank line before the existing content: \"xTjJ6s8bTE7GXVvnz0cF\", and rename it to OYDP_neat_jelly.txt.",
    "app": "markor",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorCreateFolder",
    "query": "Create a new folder in Markor named folder_20260917_103741.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorCreateNoteFromClipboard",
    "query": "Create a note in Markor named good_island_final.md. Perform a paste operation in the note and save the note.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorDeleteNote",
    "query": "Delete the note in Markor named good_island_final.",
    "app": "markor",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorDeleteNewestNote",
    "query": "Delete the newest note in Markor.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorMoveNote",
    "query": "In Markor, move the note hot_wolf_Ia1I.md from WorkProjects to DailyNotes.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\", \"complex_ui_understanding\"]"
    }
  },
  {
    "task_id": "MarkorMergeNotes",
    "query": "Merge the contents of Markor notes good_island_final.md, funny_xylophone_copy.md and nice_zebra_2023_01_22.md (in the same order) into a new Markor note named VhX1Ea8M and save it. Add a new line between the content of each note.",
    "app": "markor",
    "gt_steps": 39,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 117,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_edit\", \"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorCreateNoteAndSms",
    "query": "Create a new note in Markor named good_island_final.md with the following text: Don't forget to water the plants while I'm away.. Share the entire content of the note with the phone number +12585883376 via SMS using Simple SMS Messenger",
    "app": "markor",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor",
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddOneEventRelativeDay",
    "query": "In Simple Calendar Pro, create a calendar event for this Friday at 4h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarDeleteEvents",
    "query": "In Simple Calendar Pro, delete all the calendar events on 2023-10-19",
    "app": "simpleCalendar",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"data_edit\"]"
    }
  },
  {
    "task_id": "SimpleCalendarDeleteEventsOnRelativeDay",
    "query": "In Simple Calendar Pro, delete all events scheduled for this Friday.",
    "app": "simpleCalendar",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarDeleteOneEvent",
    "query": "In Simple Calendar Pro, delete the calendar event on 2023-10-19 at 20h with the title 'Workshop on Annual Report'",
    "app": "simpleCalendar",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarEventsOnDate",
    "query": "What events do I have October 17 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiple titles, format your answer as a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarEventsInNextWeek",
    "query": "What events do I have in the next week in Simple Calendar Pro? Assume the week starts from Monday. Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarNextEvent",
    "query": "What is my next upcoming event in Simple Calendar Pro? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"complex_ui_understanding\", \"screen_reading\", \"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarLocationOfEvent",
    "query": "What is the location of my Family reunion event in Simple Calendar Pro? Answer with the location only.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarNextMeetingWithPerson",
    "query": "When is my next meeting with James in Simple Calendar Pro? Express your answer in the format <month name> <day> <year> <hour in 24-hour format>:<minutes>.",
    "app": "simpleCalendar",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromMarkor",
    "query": "Add the recipes from recipes.txt in Markor to the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 24,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 72,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_entry\", \"multi_app\", \"screen_reading\", \"memorization\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromMarkor2",
    "query": "Add the recipes from recipes.txt in Markor that take 30 mins to prepare into the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 26,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 78,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"parameterized\", \"screen_reading\", \"complex_ui_understanding\", \"repetition\", \"multi_app\", \"data_entry\", \"information_retrieval\"]"
    }
  },
  {
    "task_id": "RecipeDeleteSingleRecipe",
    "query": "Delete the following recipes from Broccoli app: Turkey and Cheese Panini.",
    "app": "recipe",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteMultipleRecipes",
    "query": "Delete the following recipes from Broccoli app: Turkey and Cheese Panini, Spicy Tuna Wraps, Moroccan Chickpea Stew.",
    "app": "recipe",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"data_edit\", \"screen_reading\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes2",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"repetition\", \"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes3",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 16,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 48,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteMultipleRecipesWithConstraint",
    "query": "Delete the recipes from Broccoli app that use pizza dough in the directions.",
    "app": "recipe",
    "gt_steps": 20,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 60,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"screen_reading\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteMultipleRecipesWithNoise",
    "query": "Delete the following recipes from Broccoli app: Baked Cod with Lemon and Dill, Quinoa Salad with Vegetables, Raspberry Almond Smoothie.",
    "app": "recipe",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\", \"search\", \"complex_ui_understanding\", \"repetition\"]"
    }
  },
  {
    "task_id": "RecipeDeleteSingleWithRecipeWithNoise",
    "query": "Delete the following recipes from Broccoli app: Baked Cod with Lemon and Dill.",
    "app": "recipe",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"screen_reading\", \"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseAddMultipleFromMarkor",
    "query": "Go through the transactions in my_expenses.txt in Markor. Log the reimbursable transactions in the pro expense.",
    "app": "expense",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 45,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"transcription\", \"repetition\", \"multi_app\", \"data_entry\", \"memorization\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteSingle",
    "query": "Delete the following expenses from pro expense: Crowdfunding.",
    "app": "expense",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteMultiple",
    "query": "Delete the following expenses from pro expense: Crowdfunding, Bakery Items, Dental Care.",
    "app": "expense",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteMultiple2",
    "query": "Delete the following expenses from pro expense: Crowdfunding, Bakery Items, Dental Care.",
    "app": "expense",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteDuplicates",
    "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "app": "expense",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteDuplicates2",
    "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "app": "expense",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsSendClipboardContent",
    "query": "Send a message to +19244830258 with the clipboard content in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsSendReceivedAddress",
    "query": "Text the address of the event to Charlie Zhang that Willow da Silva just sent me in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksCompletedTasksForDate",
    "query": "Which tasks have I completed for October 20 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksDueNextWeek",
    "query": "How many tasks do I have due next week in Tasks app? Assume the week starts from Monday. Express your answer as a single integer.",
    "app": "tasks",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerActivitiesOnDate",
    "query": "What activities did I do September 24 2023 in the OpenTracks app? Answer with the activity type only. If there are multiple types, format your answer in a comma separated list.",
    "app": "sportsTracker",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"complex_ui_understanding\", \"screen_reading\", \"information_retrieval\", \"transcription\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerActivityDuration",
    "query": "How long was my swimming activity October 14 2023 in the OpenTracks app? Express your answer in minutes as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerLongestDistanceActivity",
    "query": "What was the longest distance covered in a swimming activity in the OpenTracks app this week? Assume the week starts from Monday. Express your answer as a single number in meters rounded to the nearest integer.",
    "app": "sportsTracker",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\", \"information_retrieval\", \"math_counting\"]"
    }
  },
  {
    "task_id": "NotesMeetingAttendeeCount",
    "query": "How many attendees were present in the meeting titled 'Company All-Hands Meeting' in the Joplin app? Express your answer as just a single number.",
    "app": "notes",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "NotesRecipeIngredientCount",
    "query": "What quantity of arrowroot powder do I need for the recipe 'Fruit Smoothie' in the Joplin app? Express your answer in the format <amount> <unit> where both the amount and unit exactly match the format in the recipe.",
    "app": "notes",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RetroPlayingQueue",
    "query": "Add the following songs, in order, Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows to my playing queue in Retro music.",
    "app": "retroMusic",
    "gt_steps": 16,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 48,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "RetroPlaylistDuration",
    "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with a duration between 45 and 50 minutes using the provided songs.",
    "app": "retroMusic",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 45,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"math_counting\", \"complex_ui_understanding\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAnyEventsOnDate",
    "query": "Do I have any events October 24 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarEventOnDateAtTime",
    "query": "What is on my schedule for October 24 2023 at 10:00am in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarFirstEventAfterStartTime",
    "query": "What is my first event after 5:20pm October 24 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\"]"
    }
  },
  {
    "task_id": "SimpleCalendarEventsInTimeRange",
    "query": "Do I have any events between 4pm and 8pm October 17 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"complex_ui_understanding\", \"screen_reading\", \"search\", \"transcription\", \"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorDeleteAllNotes",
    "query": "Delete all my notes in Markor.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"repetition\", \"parameterized\"]"
    }
  }
]


==> anc/code/benchmark/dataset/android-world-Split100/high.json <==
[
  {
    "task_id": "CameraTakePhoto",
    "query": "Take one photo.",
    "app": "camera",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "CameraTakeVideo",
    "query": "Take one video.",
    "app": "camera",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "ClockStopWatchRunning",
    "query": "Run the stopwatch.",
    "app": "clock",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "ClockStopWatchPausedVerify",
    "query": "Pause the stopwatch.",
    "app": "clock",
    "gt_steps": 1,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "ClockTimerEntry",
    "query": "Create a timer with 3 hours, 34 minutes, and 36 seconds. Do not start the timer.",
    "app": "clock",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "OsmAndFavorite",
    "query": "Add a favorite location marker for Balzers, Liechtenstein in the OsmAnd maps app.",
    "app": "osmAndFavorite",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "osmAndFavorite": "net.osmand"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"search\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "OsmAndMarker",
    "query": "Add a location marker for Schaan, Liechtenstein in the OsmAnd maps app.",
    "app": "osmAndMarker",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "osmAndMarker": "net.osmand"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"complex_ui_understanding\", \"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "OsmAndTrack",
    "query": "Save a track with waypoints Ruggell, Liechtenstein, Bendern, Liechtenstein in the OsmAnd maps app in the same order as listed.",
    "app": "osmAndTrack",
    "gt_steps": 60,
    "platform": "android",
    "bundle_name_dict": {
      "osmAndTrack": "net.osmand"
    },
    "max_execute_steps": 180,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"complex_ui_understanding\", \"search\", \"data_entry\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleDrawProCreateDrawing",
    "query": "Create a new drawing in Simple Draw Pro. Name it consectetur_fierce_horse_edited.jpg. Save it in the Pictures folder within the sdk_gphone_x86_64 storage area.",
    "app": "simple",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simple": "com.simplemobiletools.draw"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SystemBluetoothTurnOn",
    "query": "Turn bluetooth on.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]"
    }
  },
  {
    "task_id": "SystemBluetoothTurnOff",
    "query": "Turn bluetooth off.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "SystemBluetoothTurnOnVerify",
    "query": "Turn bluetooth on.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemBluetoothTurnOffVerify",
    "query": "Turn bluetooth off.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemBrightnessMax",
    "query": "Turn brightness to the max value.",
    "app": "systemBrightnessMax",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightnessMax": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "SystemBrightnessMin",
    "query": "Turn brightness to the min value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "SystemBrightnessMaxVerify",
    "query": "Turn brightness to the max value.",
    "app": "systemBrightness",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemBrightnessMinVerify",
    "query": "Turn brightness to the min value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemWifiTurnOn",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]"
    }
  },
  {
    "task_id": "SystemWifiTurnOff",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]"
    }
  },
  {
    "task_id": "SystemWifiTurnOnVerify",
    "query": "Turn wifi on.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemWifiTurnOffVerify",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]"
    }
  },
  {
    "task_id": "SystemCopyToClipboard",
    "query": "Copy the following text to the clipboard: Call me at 555-1234",
    "app": "systemClipboard",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemClipboard": "ca.zgrs.clipper"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TurnOffWifiAndTurnOnBluetooth",
    "query": "Turn off WiFi, then enable bluetooth",
    "app": "turnOffWifiAnd",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "turnOffWifiAnd": "com.android.settings"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"\"]"
    }
  },
  {
    "task_id": "TurnOnWifiAndOpenApp",
    "query": "Turn on Wifi, then open the camera app",
    "app": "turnOnWifiAnd",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings",
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "BrowserDraw",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then create a drawing using the three colors shown at the top and hit submit.",
    "app": "files",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"game_playing\", \"parameterized\"]"
    }
  },
  {
    "task_id": "BrowserMaze",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then navigate the X to the bottom-right cell, by using the direction buttons.",
    "app": "files",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"game_playing\", \"multi_app\", \"complex_ui_understanding\", \"memorization\", \"parameterized\"]"
    }
  },
  {
    "task_id": "BrowserMultiply",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then click the button 5 times, remember the numbers displayed, and enter their product in the form.",
    "app": "files",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"math_counting\", \"memorization\", \"screen_reading\"]"
    }
  },
  {
    "task_id": "FilesDeleteFile",
    "query": "Delete the file bright_owl_2023_08_08.mp3 from the Android filesystem located in the Audiobooks folder within the sdk_gphone_x86_64 storage area.",
    "app": "files",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "FilesMoveFile",
    "query": "Move the file documentary.mp4 from Audiobooks within the sdk_gphone_x86_64 storage area to the Movies within the same sdk_gphone_x86_64 storage area in the Android filesystem.",
    "app": "files",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"search\", \"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "VlcCreatePlaylist",
    "query": "Create a playlist titled \"Daily Routines Marathon\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_04_09_episode_55_4K.mp4, scene_13_4K_2023_04_26.mp4, 7O8B_episode_60_HD.mp4",
    "app": "vlc",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 42,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "VlcCreateTwoPlaylists",
    "query": "Create a playlist titled \"Daily Routines Marathon\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_04_09_episode_55_4K.mp4, scene_13_4K_2023_04_26.mp4, 7O8B_episode_60_HD.mp4. And then, create a playlist titled \"Travel Guide Marathon\" with the following files in VLC, in order: backup_clip_59_export.mp4, recording_94__backup.mp4, episode_94_4K_KJ3A.mp4.",
    "app": "vlc",
    "gt_steps": 24,
    "platform": "android",
    "bundle_name_dict": {
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 72,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "OpenAppTaskEval",
    "query": "Open the camera app. Clear any pop-ups that may appear by granting all permissions that are required.",
    "app": "camera",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "SaveCopyOfReceiptTaskEval",
    "query": "In Simple Gallery Pro, copy receipt_2023_05_23_super_elephant.jpg in DCIM and save a copy with the same name in Download",
    "app": "simpleGallery",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"parameterized\", \"complex_ui_understanding\"]"
    }
  },
  {
    "task_id": "MarkorTranscribeReceipt",
    "query": "Create a file in Markor, called receipt.md with the transactions from the receipt.png. Use Simple Gallery to view the receipt. Please enter transactions in csv format including the header \"Date, Item, Amount\".",
    "app": "simpleGallery",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleGallery": "com.simplemobiletools.gallery.pro",
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"transcription\", \"data_entry\", \"multi_app\", \"screen_reading\", \"memorization\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorTranscribeVideo",
    "query": "Transcribe the contents of video 2lPt_episode_44_HD.mp4 by watching it in VLC player (located in Download) and writing the sequence of strings shown on each frame to the text file 2lPt_episode_44_HD_transcription.txt in Markor as a comma separated list. For example, if the first frame shows the text \"edna\" and the second frame shows the text \"pineapple\", then the text file should contain only the following text: \"edna, pineapple\".",
    "app": "markor",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor",
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"transcription\", \"requires_setup\", \"memorization\", \"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseAddMultipleFromGallery",
    "query": "Add the expenses from expenses.jpg in Simple Gallery Pro to pro expense.",
    "app": "expense",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense",
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"screen_reading\", \"data_entry\", \"information_retrieval\", \"parameterized\"]"
    }
  }
]


==> anc/code/benchmark/dataset/android-world-Split100/low.json <==
[
  {
    "task_id": "MarkorEditNote",
    "query": "Edit note_kcfzk.md in Markor. Add to the bottom of the note Actions speak louder than words.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"transcription\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorChangeNoteContent",
    "query": "Update the content of curious_watch_backup.md to 'SwKNnKbJ0ipODUj1agDn' in Markor.",
    "app": "markor",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddOneEvent",
    "query": "In Simple Calendar Pro, create a calendar event on 2023-10-17 at 23h with the title 'Call with the Team' and the description 'We will celebrate business objectives. Looking forward to productive discussions.'. The event should last for 60 mins.",
    "app": "simpleCalendar",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddOneEventTomorrow",
    "query": "In Simple Calendar Pro, create a calendar event for tomorrow at 12h with the title 'Catch up on Project X' and the description 'We will explore upcoming project milestones.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 39,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddOneEventInTwoWeeks",
    "query": "In Simple Calendar Pro, create a calendar event in two weeks from today at 17h with the title 'Meeting with Marketing' and the description 'We will prepare for upcoming project milestones. Remember to confirm attendance.'. The event should last for 15 mins.",
    "app": "simpleCalendar",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"math_counting\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddMultipleRecipes",
    "query": "Add the following recipes into the Broccoli app: Recipe: Thai Peanut Noodle Salad, description: A quick and easy meal, perfect for busy weekdays, servings: 1 serving, preparationTime: 30 mins, ingredients: quantities to taste, directions: Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Feel free to substitute with ingredients you have on hand; Recipe: Thai Peanut Noodle Salad, description: An ideal recipe for experimenting with different flavors and ingredients, servings: 3-4 servings, preparationTime: 10 mins, ingredients: flexible ingredients, directions: Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Try adding a pinch of your favorite spices for extra flavor.",
    "app": "recipe",
    "gt_steps": 34,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 102,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromImage",
    "query": "Add the recipes from recipes.jpg in Simple Gallery Pro to the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli",
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 39,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"transcription\", \"screen_reading\", \"data_entry\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseAddMultiple",
    "query": "Add the following expenses into the pro expense:name|amount_dollars|category_name|note; Video Games|$247.84|Entertainment|Urgent; Specialty Foods|$324.13|Food|Monthly recurring; Educational|$90.28|Donation|Paid by card;",
    "app": "expense",
    "gt_steps": 20,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 60,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsReply",
    "query": "Reply to +10967301930 with message: Yoga class every Tuesday and Thursday at 6 PM. in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsReplyMostRecent",
    "query": "Reply to the most recent text message using Simple SMS Messenger with message: The dog's vet appointment is next Monday at 11 AM.",
    "app": "simpleSms",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsResend",
    "query": "Resend the message I just sent to +18124893116 in Simple SMS Messenger",
    "app": "simpleSmsResend",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSmsResend": ""
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "ContactsNewContactDraft",
    "query": "Go to the new contact screen and enter the following details: First Name: Alice, Last Name: Harris, Phone: 385-793-3689, Phone Label: Work. Do NOT hit save.",
    "app": "contacts",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "contacts": "com.google.android.contacts"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\", \"data_entry\"]"
    }
  },
  {
    "task_id": "AudioRecorderRecordAudio",
    "query": "Record an audio clip using Audio Recorder app and save it.",
    "app": "audioRecorder",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "audioRecorder": "com.dimowner.audiorecorder"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"requires_setup\"]"
    }
  },
  {
    "task_id": "TasksHighPriorityTasks",
    "query": "What are my high priority tasks in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"complex_ui_understanding\", \"search\", \"information_retrieval\", \"transcription\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksDueOnDate",
    "query": "What tasks do I have due October 16 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksIncompleteTasksOnDate",
    "query": "What incomplete tasks do I have still have to do by October 27 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\", \"information_retrieval\"]"
    }
  },
  {
    "task_id": "SportsTrackerTotalDurationForCategoryThisWeek",
    "query": "What was the total duration of mountain biking activities in the OpenTracks app this week? Assume the week starts from Monday. Express your answer in minutes as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"math_counting\", \"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerActivitiesCountForWeek",
    "query": "How many mountain biking activities did I do this week in the OpenTracks app? Assume the week starts from Monday. Express your answer as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "NotesIsTodo",
    "query": "Is the note titled 'Meeting Agenda' in the Joplin app marked as a todo item? Respond with either 'True' if it is a todo or 'False' if not.",
    "app": "notes",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RetroSavePlaylist",
    "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with the following songs, in order: Silent Dreams, Orbiting Stars, Mystic Journey. Then export the playlist to the Downloads directory on the device.",
    "app": "retroMusic",
    "gt_steps": 25,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 75,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"repetition\", \"parameterized\"]"
    }
  }
]


==> anc/code/benchmark/dataset/android-world-Split100/memory.json <==
[
  {
    "task_id": "MarkorCreateNote",
    "query": "Create a new note in Markor named 2023_02_08_bright_nest.md with the following text: Winter is coming.",
    "app": "markor",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddRepeatingEvent",
    "query": "In Simple Calendar Pro, create a recurring calendar event titled 'Meeting with HR' starting on 2023-10-19 at 6h. The event recurs weekly, forever, and lasts for 60 minutes each occurrence. The event description should be 'We will finalize marketing strategies. Looking forward to productive discussions.'.",
    "app": "simpleCalendar",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 42,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddSingleRecipe",
    "query": "Add the following recipes into the Broccoli app: title|description|servings|preparationTime|ingredients|directions  Tomato Basil Bruschetta|An ideal recipe for experimenting with different flavors and ingredients.|8 servings|45 mins|various amounts|Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
    "app": "recipe",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseAddSingle",
    "query": "Add the following expenses into the pro expense:name|amount_dollars|category_name|note Charity|$16.79|Donation|A need",
    "app": "expense",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"data_entry\", \"search\"]"
    }
  },
  {
    "task_id": "SimpleSmsSend",
    "query": "Send a text message using Simple SMS Messenger to +18124893116 with message: Where there is smoke, there is fire.",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "ContactsAddContact",
    "query": "Create a new contact for Thomas Pereira. Their number is +12549786899",
    "app": "contacts",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "contacts": "com.google.android.contacts"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "AudioRecorderRecordAudioWithFileName",
    "query": "Record an audio clip and save it with name 'backup_guidance.m4a' using Audio Recorder app.",
    "app": "audioRecorder",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "audioRecorder": "com.dimowner.audiorecorder"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksHighPriorityTasksDueOnDate",
    "query": "Which tasks with high priority are due October 16 2023 in the Tasks app? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerTotalDistanceForCategoryOverInterval",
    "query": "What was the total distance covered for inline skating activities in the OpenTracks app from October 2 2023 to October 12 2023? Express your answer as a single number in meters rounded to the nearest integer.",
    "app": "sportsTracker",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"parameterized\", \"math_counting\"]"
    }
  },
  {
    "task_id": "NotesTodoItemCount",
    "query": "How many to-dos do I have in the 'Work' folder in the Joplin app? Express your answer as just a single number.",
    "app": "notes",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"math_counting\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RetroCreatePlaylist",
    "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with the following songs, in order: Silent Dreams, Orbiting Stars, Mystic Journey",
    "app": "retroMusic",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"repetition\", \"parameterized\"]"
    }
  }
]


==> anc/code/benchmark/dataset/android-world-Split100/middle.json <==
[
  {
    "task_id": "MarkorAddNoteHeader",
    "query": "Update the Markor note 2023_02_08.txt by adding the following text, along with a new blank line before the existing content: 'dHPtutRVC1RpA1YiYYPe'.",
    "app": "markor",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorCreateFolder",
    "query": "Create a new folder in Markor named folder_20260303_162850.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorCreateNoteFromClipboard",
    "query": "Create a note in Markor named alert_fox_backup.md. Perform a paste operation in the note and save the note.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorDeleteNote",
    "query": "Delete the note in Markor named final_kind_rabbit.",
    "app": "markor",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorDeleteNewestNote",
    "query": "Delete the newest note in Markor.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorMoveNote",
    "query": "In Markor, move the note great_lion_Z2lP.txt from CodeSnippets to PersonalJournal.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\", \"complex_ui_understanding\"]"
    }
  },
  {
    "task_id": "MarkorMergeNotes",
    "query": "Merge the contents of Markor notes final_kind_rabbit.txt, quick_monkey_fv7n.md and edited_strong_lion.md (in the same order) into a new Markor note named ITiA40c0 and save it. Add a new line between the content of each note.",
    "app": "markor",
    "gt_steps": 39,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 117,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_edit\", \"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorCreateNoteAndSms",
    "query": "Create a new note in Markor named final_kind_rabbit.txt with the following text: Parents' evening at school this Wednesday.. Share the entire content of the note with the phone number +10345105327 via SMS using Simple SMS Messenger",
    "app": "markor",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor",
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAddOneEventRelativeDay",
    "query": "In Simple Calendar Pro, create a calendar event for this {day_of_week} at {hour}h with the title '{event_title}' and the description '{event_description}'. The event should last for {duration_mins} mins.",
    "app": "simpleCalendar",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarDeleteEvents",
    "query": "In Simple Calendar Pro, delete all the calendar events on 2023-10-17",
    "app": "simpleCalendar",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"data_edit\"]"
    }
  },
  {
    "task_id": "SimpleCalendarDeleteEventsOnRelativeDay",
    "query": "In Simple Calendar Pro, delete all events scheduled for this Friday.",
    "app": "simpleCalendar",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarDeleteOneEvent",
    "query": "In Simple Calendar Pro, delete the calendar event on 2023-10-17 at 8h with the title 'Workshop on Campaign'",
    "app": "simpleCalendar",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"complex_ui_understanding\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarEventsOnDate",
    "query": "What events do I have October 19 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiple titles, format your answer as a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarEventsInNextWeek",
    "query": "What events do I have in the next week in Simple Calendar Pro? Assume the week starts from Monday. Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarNextEvent",
    "query": "What is my next upcoming event in Simple Calendar Pro? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"complex_ui_understanding\", \"screen_reading\", \"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarLocationOfEvent",
    "query": "What is the location of my Team Offsite event in Simple Calendar Pro? Answer with the location only.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarNextMeetingWithPerson",
    "query": "When is my next meeting with David in Simple Calendar Pro? Express your answer in the format <month name> <day> <year> <hour in 24-hour format>:<minutes>.",
    "app": "simpleCalendar",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromMarkor",
    "query": "Add the recipes from recipes.txt in Markor to the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 24,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 72,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_entry\", \"multi_app\", \"screen_reading\", \"memorization\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromMarkor2",
    "query": "Add the recipes from recipes.txt in Markor that take 20 mins to prepare into the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 26,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 78,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"parameterized\", \"screen_reading\", \"complex_ui_understanding\", \"repetition\", \"multi_app\", \"data_entry\", \"information_retrieval\"]"
    }
  },
  {
    "task_id": "RecipeDeleteSingleRecipe",
    "query": "Delete the following recipes from Broccoli app: today.",
    "app": "recipe",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteMultipleRecipes",
    "query": "Delete the following recipes from Broccoli app: today, yesterday, tomorrow.",
    "app": "recipe",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"data_edit\", \"screen_reading\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes2",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"repetition\", \"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes3",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 16,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 48,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteMultipleRecipesWithConstraint",
    "query": "Delete the recipes from Broccoli app that use eggs in the directions.",
    "app": "recipe",
    "gt_steps": 20,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 60,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"screen_reading\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RecipeDeleteMultipleRecipesWithNoise",
    "query": "Delete the following recipes from Broccoli app: Greek Salad Pita Pockets, Salmon with Dill Sauce, Chicken Caesar Salad Wrap.",
    "app": "recipe",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\", \"search\", \"complex_ui_understanding\", \"repetition\"]"
    }
  },
  {
    "task_id": "RecipeDeleteSingleWithRecipeWithNoise",
    "query": "Delete the following recipes from Broccoli app: Greek Salad Pita Pockets.",
    "app": "recipe",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"screen_reading\", \"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseAddMultipleFromMarkor",
    "query": "Go through the transactions in my_expenses.txt in Markor. Log the reimbursable transactions in the pro expense.",
    "app": "expense",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 45,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"transcription\", \"repetition\", \"multi_app\", \"data_entry\", \"memorization\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteSingle",
    "query": "Delete the following expenses from pro expense: Wedding Gift.",
    "app": "expense",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteMultiple",
    "query": "Delete the following expenses from pro expense: Theater Show, Therapy Sessions, Social Club Dues.",
    "app": "expense",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteMultiple2",
    "query": "Delete the following expenses from pro expense: Sponsorships, Household Items, Unexpected Expenses.",
    "app": "expense",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"screen_reading\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteDuplicates",
    "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "app": "expense",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]"
    }
  },
  {
    "task_id": "ExpenseDeleteDuplicates2",
    "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "app": "expense",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"requires_setup\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsSendClipboardContent",
    "query": "Send a message to +15214327765 with the clipboard content in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleSmsSendReceivedAddress",
    "query": "Text the address of the event to Maria Hernandez that +18124893116 just sent me in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksCompletedTasksForDate",
    "query": "Which tasks have I completed for October 20 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "TasksDueNextWeek",
    "query": "How many tasks do I have due next week in Tasks app? Assume the week starts from Monday. Express your answer as a single integer.",
    "app": "tasks",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerActivitiesOnDate",
    "query": "What activities did I do October 11 2023 in the OpenTracks app? Answer with the activity type only. If there are multiple types, format your answer in a comma separated list.",
    "app": "sportsTracker",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"complex_ui_understanding\", \"screen_reading\", \"information_retrieval\", \"transcription\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerActivityDuration",
    "query": "How long was my mountain biking activity October 6 2023 in the OpenTracks app? Express your answer in minutes as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SportsTrackerLongestDistanceActivity",
    "query": "What was the longest distance covered in a mountain biking activity in the OpenTracks app this week? Assume the week starts from Monday. Express your answer as a single number in meters rounded to the nearest integer.",
    "app": "sportsTracker",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\", \"information_retrieval\", \"math_counting\"]"
    }
  },
  {
    "task_id": "NotesMeetingAttendeeCount",
    "query": "How many attendees were present in the meeting titled 'Project Kickoff Meeting' in the Joplin app? Express your answer as just a single number.",
    "app": "notes",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "NotesRecipeIngredientCount",
    "query": "What quantity of arrowroot powder do I need for the recipe 'Spaghetti Carbonara' in the Joplin app? Express your answer in the format <amount> <unit> where both the amount and unit exactly match the format in the recipe.",
    "app": "notes",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]"
    }
  },
  {
    "task_id": "RetroPlayingQueue",
    "query": "Add the following songs, in order, Silent Dreams, Orbiting Stars, Mystic Journey to my playing queue in Retro music.",
    "app": "retroMusic",
    "gt_steps": 16,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 48,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]"
    }
  },
  {
    "task_id": "RetroPlaylistDuration",
    "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with a duration between 45 and 50 minutes using the provided songs.",
    "app": "retroMusic",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 45,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"math_counting\", \"complex_ui_understanding\", \"repetition\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarAnyEventsOnDate",
    "query": "Do I have any events October 16 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarEventOnDateAtTime",
    "query": "What is on my schedule for October 16 2023 at 8:00pm in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "SimpleCalendarFirstEventAfterStartTime",
    "query": "What is my first event after 3:15pm October 16 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\"]"
    }
  },
  {
    "task_id": "SimpleCalendarEventsInTimeRange",
    "query": "Do I have any events between 1:30pm and 8pm October 19 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"complex_ui_understanding\", \"screen_reading\", \"search\", \"transcription\", \"information_retrieval\", \"parameterized\"]"
    }
  },
  {
    "task_id": "MarkorDeleteAllNotes",
    "query": "Delete all my notes in Markor.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"repetition\", \"parameterized\"]"
    }
  }
]


==> anc/code/benchmark/dataset/spa-bench-Split100/high.json <==
[
  {
    "task_id": "cainiaoguoguo_0",
    "query": "在我的页面中查看“收货地址”",
    "app": "菜鸟裹裹",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "cainiaoguoguo": "com.cainiao.cnintl4android"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['地址']",
      "adb_home_page": "com.cainiao.wireless.homepage.view.activity.launch.WelcomeActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "cainiaoguoguo_1",
    "query": "在我的页面中选择收货地址，选择添加收货地址，姓名输入张三，手机号输入123456789",
    "app": "菜鸟裹裹",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "cainiaoguoguo": "com.cainiao.cnintl4android"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['收货地址', '收件人', '张三']",
      "adb_home_page": "com.cainiao.wireless.homepage.view.activity.launch.WelcomeActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "cainiaoguoguo_2",
    "query": "在我的页面中选择收货地址，选择添加收货地址，姓名输入张三，手机号输入123456789，详细地址输入无，地区选择九龙的九龙城区，然后保存这个收货地址。",
    "app": "菜鸟裹裹",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "cainiaoguoguo": "com.cainiao.cnintl4android"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['我的地址', '张三', '九龙城区']",
      "adb_home_page": "com.cainiao.wireless.homepage.view.activity.launch.WelcomeActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "calendar_0",
    "query": "查看今天的黄历，然后查看今天的运程。",
    "app": "万年历",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "calendar": "com.youloft.calendar"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['黄历', '运程']",
      "adb_home_page": "com.youloft.LauncherActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "calendar_1",
    "query": "查看今天的黄历，然后查看今天的运程。然后在“工具”页面中打开“择吉日”，然后查看“出行”的吉日。",
    "app": "万年历",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "calendar": "com.youloft.calendar"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['宜出行']",
      "adb_home_page": "com.youloft.LauncherActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "calendar_2",
    "query": "查看今天的黄历，然后查看今天的运程。然后在“工具”页面中打开“择吉日”，然后查看“出行”的吉日，然后将开始日期调整为下个月，并且设置“只看周末”。",
    "app": "万年历",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "calendar": "com.youloft.calendar"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['宜出行', '星期日', '星期六']",
      "adb_home_page": "com.youloft.LauncherActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "deskclock_0",
    "query": "新建闹钟，设置在每个星期一重复，然后停止操作",
    "app": "时钟",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "deskclock": "com.android.deskclock"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['重复', '一']",
      "adb_home_page": "com.android.deskclock.DeskClockTabActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "deskclock_1",
    "query": "新建闹钟，设置在每个星期一重复，修改标签（备注）或闹钟名为“一个闹钟”，然后停止操作",
    "app": "时钟",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "deskclock": "com.android.deskclock"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['闹钟', '一个闹钟']",
      "adb_home_page": "com.android.deskclock.DeskClockTabActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "deskclock_2",
    "query": "新建闹钟，设置在每个星期一重复，修改标签（备注）或闹钟名为“一个闹钟”，更换一个铃声音乐，保存闹钟",
    "app": "时钟",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "deskclock": "com.android.deskclock"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['闹钟', '响铃']",
      "adb_home_page": "com.android.deskclock.DeskClockTabActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "dianxin_1",
    "query": "进入查询办理，查看自己的积分，费用与用量（不分先后），随后查看自己的话费账单并充值10元额度（停在选择支付方式界面）",
    "app": "电信",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "dianxin": "com.ct.client"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['支付方式', '确认交易']",
      "adb_home_page": "com.ct.client.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "dianxin_3",
    "query": "进入用户中心的个人信息页面。",
    "app": "电信",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "dianxin": "com.ct.client"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['我的','账户信息']",
      "adb_home_page": "com.ct.client.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "dianxin_4",
    "query": "进入用户中心的个人信息页面，设置电信签名为5G开启，梦想加速。",
    "app": "电信",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "dianxin": "com.ct.client"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['5G开启', '梦想加速']",
      "adb_home_page": "com.ct.client.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "meituan_0",
    "query": "搜索一家附近的螺蛳粉店。",
    "app": "美团",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['螺蛳粉']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "meituan_1",
    "query": "搜索一家附近的螺蛳粉店，并查看店内评分、评论以及菜品。",
    "app": "美团",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['螺蛳粉']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "meituan_2",
    "query": "搜索一家附近的螺蛳粉店，并查看店内评分、评论以及菜品，然后下单一份螺蛳粉(停在支付前的订单界面)。",
    "app": "美团",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['螺蛳粉', '订单']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "meituan_3",
    "query": "查找附近的一家健身馆。",
    "app": "美团",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['健身']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "meituan_4",
    "query": "查找附近的一家健身馆，查看一名高评价的健身教练介绍。",
    "app": "美团",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['教练印象']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "meituan_5",
    "query": "查找附近的一家健身馆，查看一名高评价的健身教练介绍并且购买票。（停留在订单界面）",
    "app": "美团",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['订单', '支付']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "meituan_6",
    "query": "查看浏览过的商品或商家",
    "app": "美团",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['浏览记录', '商户']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "meituan_7",
    "query": "为浏览过的商品或商家并撰写评论“Hello world”",
    "app": "美团",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 24,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评价']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "tencentdocs_0",
    "query": "新建一个空白文档",
    "app": "腾讯文档",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "tencentdocs": "com.tencent.docs"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['请输入标题', '请输入正文']",
      "adb_home_page": "com.tencent.docs.DocsFlutterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "tencentdocs_1",
    "query": "新建一个空白文档，设置标题为“标题”，设置正文为“你好”",
    "app": "腾讯文档",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "tencentdocs": "com.tencent.docs"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['标题', '你好']",
      "adb_home_page": "com.tencent.docs.DocsFlutterActivity",
      "is_cross_app": "N"
    }
  }
]

==> anc/code/benchmark/dataset/spa-bench-Split100/low.json <==
[
  {
    "task_id": "QQMusic_0",
    "query": "搜索歌手周杰伦。",
    "app": "QQ音乐",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['周杰伦']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "QQMusic_1",
    "query": "搜索歌手周杰伦，打开他的一个专辑然后查看他的专辑评论。",
    "app": "QQ音乐",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['周杰伦', '评论']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_0",
    "query": "搜索关键词“游戏解说”",
    "app": "哔哩哔哩",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['游戏解说', '搜索']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_1",
    "query": "搜索关键词“游戏解说”，对搜索结果按播放量排序，选择一个视频。",
    "app": "哔哩哔哩",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['简介', '评论']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "douyin_0",
    "query": "搜索博主张国伟",
    "app": "抖音",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['张国伟', '关注']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "douyin_1",
    "query": "搜索博主张国伟，查看博主主页并查看其中一条视频，点赞该视频",
    "app": "抖音",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['张国伟']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "eleme_0",
    "query": "进入美食外卖，选择快餐便当",
    "app": "饿了么",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['美食外卖', '快餐便当']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "eleme_1",
    "query": "进入美食外卖，选择快餐便当，按照好评优先排序，选择一家店铺查看详情",
    "app": "饿了么",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['点餐']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_3",
    "query": "查找附近的超市。",
    "app": "高德地图",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['超市', '位置距离', '推荐排序']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_4",
    "query": "查找附近的超市，点击其中一个超市，点击“路线”来规划路线。",
    "app": "高德地图",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['我的位置', '驾车', '开始导航']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "hanglvzongheng_1",
    "query": "搜索某个月份16号北京到深圳的机票，筛选起飞时段为12:00-18:00并规定舱位为经济舱",
    "app": "航旅纵横",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['首都' '大兴', '宝安']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "haodaifu_0",
    "query": "查看个人的全部订单",
    "app": "好大夫",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['订单列表', '全部']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "haodaifu_1",
    "query": "查看个人的全部订单。回到首页在专家门诊中查找神经外科有关的医生",
    "app": "好大夫",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['神经外科']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "jingdong_0",
    "query": "搜索索尼 WH-1000XM4 头戴式耳机。",
    "app": "京东",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['索尼', 'WH']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "jingdong_1",
    "query": "搜索索尼 WH-1000XM4 头戴式耳机，筛选出价格低于2000元的结果。",
    "app": "京东",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['索尼', 'WH']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "qvnaer_0",
    "query": "在首页选择民宿 客栈，选择海外，城市选择东京",
    "app": "去哪儿",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['国内', '海外', '入住', '离店', '东京']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "qvnaer_1",
    "query": "在首页选择民宿 客栈，选择海外，城市选择东京，入住时间选择为某个月份的6日，离店时间选择为某个月份的19日",
    "app": "去哪儿",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['海外', '入住', '离店', '6日', '19日']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "settings_0",
    "query": "点击“系统与更新”，进入开发者选项",
    "app": "设置",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['开发', '选项', '内存']",
      "adb_home_page": "com.android.settings.MainSettings",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "settings_1",
    "query": "点击“系统与更新”，进入开发者选项，点击内存，将选项换成1天后查看各个应用的内存使用量",
    "app": "设置",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['内存使用量', '小时']",
      "adb_home_page": "com.android.settings.MainSettings",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "taobao_0",
    "query": "搜索“华为P50”。",
    "app": "淘宝",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['华为P50']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "taobao_1",
    "query": "搜索“华为P50”，点击一件商品查看详情，下拉查看评价。",
    "app": "淘宝",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评价']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "toutiao_0",
    "query": "搜索关键词“科技新闻”。",
    "app": "今日头条",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['科技新闻']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "toutiao_1",
    "query": "搜索关键词“科技新闻”，查看前2条新闻。",
    "app": "今日头条",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['分享']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "weibo_3",
    "query": "搜索用户名为“李子柒”的用户",
    "app": "微博",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "weibo": "com.weico.international"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['李子柒']",
      "adb_home_page": "com.weico.international.appicon_white",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "weibo_4",
    "query": "搜索用户名为“李子柒”的用户，关注该用户，浏览其最新发布的一条微博",
    "app": "微博",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "weibo": "com.weico.international"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['李子柒', '全部微博']",
      "adb_home_page": "com.weico.international.appicon_white",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "xiaohongshu_0",
    "query": "搜索一种名为“减肥食谱”的笔记。",
    "app": "小红书",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "xiaohongshu": "com.xingin.xhs"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['减肥食谱', '全部', '用户', '筛选']",
      "adb_home_page": "com.xingin.xhs.index.v2.IndexActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "xiaohongshu_1",
    "query": "搜索一种名为“减肥食谱”的笔记，按照热度排序。",
    "app": "小红书",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "xiaohongshu": "com.xingin.xhs"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['减肥食谱', '全部', '用户', '筛选']",
      "adb_home_page": "com.xingin.xhs.index.v2.IndexActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "youdaodict_0",
    "query": "点击学习，搜索“高三”",
    "app": "有道词典",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "youdaodict": "com.youdao.dict"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['高三', '图文']",
      "adb_home_page": "com.youdao.dict.activity.DictSplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "youdaodict_1",
    "query": "点击学习，搜索“高三”，进入图文分类点击一篇图文，查看评论",
    "app": "有道词典",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "youdaodict": "com.youdao.dict"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评论', '发布']",
      "adb_home_page": "com.youdao.dict.activity.DictSplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "zhihu_0",
    "query": "搜索“编程猫”",
    "app": "知乎",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['编程猫', '实时']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "zhihu_1",
    "query": "搜索“编程猫”，搜索用户，并进入结果中一个用户的主页，查看其最新发布的文章",
    "app": "知乎",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['编程猫', '关注']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    }
  }
]

==> anc/code/benchmark/dataset/spa-bench-Split100/memory.json <==
[
  {
    "task_id": "QQMusic_2",
    "query": "搜索歌手周杰伦，查看他的专辑然后发表评论“hello world”到评论区。",
    "app": "QQ音乐",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['周杰伦', '评论']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_2",
    "query": "搜索关键词“游戏解说”，对搜索结果按播放量排序，选择一个视频，并对它点赞、收藏，编辑评论“哈哈”。",
    "app": "哔哩哔哩",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['哈哈', '发布']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "douyin_2",
    "query": "搜索博主张国伟，查看博主主页并查看其中一条视频，点赞该视频任意一条评论，并关注主播",
    "app": "抖音",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['张国伟', '已关注', '私信']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "eleme_2",
    "query": "进入美食外卖，选择快餐便当，按照好评优先排序，选择一家店铺查看详情，浏览评价，查看商家信息或品牌故事，返回点餐，选择任意餐食查看详情",
    "app": "饿了么",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['加入购物车', '详情']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_5",
    "query": "查找附近的超市，点击其中一个超市，点击“路线”来规划路线，然后查看周围是否有加油站，选择一个合适的加油站作为经停点并确认最佳的驾车路线。",
    "app": "高德地图",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['我的位置', '加油站', '驾车', '开始导航']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "hanglvzongheng_2",
    "query": "搜索某个月份16号北京到深圳的机票，筛选起飞时段为12:00-18:00并规定舱位为经济舱，从中选择一班飞机，并查看退改签详细信息",
    "app": "航旅纵横",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 45,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['经济舱', '大兴']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "haodaifu_2",
    "query": "查看个人的全部订单。回到首页在专家门诊中查找神经外科有关的医生，选择一位医生申请服务并预约挂号，时间任意选择。",
    "app": "好大夫",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 42,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['预约']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "huaweiliulanqi_2",
    "query": "搜索bilibili.com，在网站中搜索“潜艇伟伟迷”并进入UP主列表，添加该页面为书签，并确认在书签管理中存在该书签",
    "app": "华为浏览器",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "huaweiliulanqi": "com.huawei.browser"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['书签', '潜艇伟伟迷']",
      "adb_home_page": "com.huawei.browser.Main2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "jingdong_2",
    "query": "搜索索尼 WH-1000XM4 头戴式耳机，筛选出价格低于2000元的结果，查看商品详情页，加入购物车，查看购物车以确认。",
    "app": "京东",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 42,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['索尼', 'WH', '结算']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "qvnaer_2",
    "query": "在首页选择民宿 客栈，选择海外，城市选择东京，入住时间选择为某个月份的6日，离店时间选择为某个月份的19日，入住条件中总人数选择2人，床铺数选择2床，居室数选择1居",
    "app": "去哪儿",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['东京', '搜索', '2人', '2床', '1居']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "settings_2",
    "query": "点击“系统与更新”，进入开发者选项，点击内存，将选项换成1天后查看各个应用的内存使用量，然后进入其中两个应用的内存使用量页面分别查看。",
    "app": "设置",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['内存使用量', '详细信息']",
      "adb_home_page": "com.android.settings.MainSettings",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "taobao_2",
    "query": "搜索“华为P50”，点击一件商品查看详情，下拉查看评价，收藏此商品，进入店铺，关注此店铺。",
    "app": "淘宝",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['关注成功']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "toutiao_2",
    "query": "搜索关键词“科技新闻”，查看前2条新闻，点赞并收藏。",
    "app": "今日头条",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['分享', '收藏']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "weibo_5",
    "query": "搜索用户名为“腥味猫罐”的用户，关注该用户，浏览其发布的一条微博，并在这条微博下进行评论：“hello world”（并且发送出去）",
    "app": "微博",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "weibo": "com.weico.international"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['腥味猫罐', '发送成功']",
      "adb_home_page": "com.weico.international.appicon_white",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "xiaohongshu_2",
    "query": "搜索一种名为“减肥食谱”的笔记，按照热度排序，观看其中一个热度最高的笔记，点赞该笔记，收藏该笔记，然后编辑评论“很有用，谢谢“，停留在评论发送页面不要发送。",
    "app": "小红书",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "xiaohongshu": "com.xingin.xhs"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['发送', '很有用', '谢谢']",
      "adb_home_page": "com.xingin.xhs.index.v2.IndexActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "youdaodict_2",
    "query": "点击学习，搜索“高三”，进入图文分类点击一篇图文，查看评论后发表评论“hello world”",
    "app": "有道词典",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "youdaodict": "com.youdao.dict"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['hello','world']",
      "adb_home_page": "com.youdao.dict.activity.DictSplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "zhihu_2",
    "query": "搜索“编程猫”，搜索用户，并进入结果中一个用户的主页，查看其最新发布的文章，点赞该文章，点击收藏，并在评论区发表评论“hello world”",
    "app": "知乎",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['编程猫', '评论']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    }
  }
]


==> anc/code/benchmark/dataset/spa-bench-Split100/middle.json <==
[
  {
    "task_id": "douyin_3",
    "query": "进入关注界面，查看关注博主的主页",
    "app": "抖音",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['已关注']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "douyin_4",
    "query": "进入关注界面，查看关注博主的主页，观看关注的博主发布的视频并发表评论“期待下一条视频”",
    "app": "抖音",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 24,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评论', '期待下一条视频']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "douyin_5",
    "query": "进入关注界面，查看关注博主的主页，观看关注的博主发布的视频并发表评论“期待下一条视频”，收藏该视频并查看我的收藏夹",
    "app": "抖音",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['收藏', '视频']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_0",
    "query": "搜索附近的餐厅。",
    "app": "高德地图",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['美食']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_1",
    "query": "搜索附近的餐厅，按照好评优先排序，并点击列表里面的一家餐厅。",
    "app": "高德地图",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['导航', '路线']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_2",
    "query": "搜索附近的餐厅，按照好评优先排序，并点击列表里面的一家餐厅，查看用户详情然后点击“路线”来规划乘公交从当前位置到达该餐厅的路线。",
    "app": "高德地图",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['公交', '推荐']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_6",
    "query": "进入附近界面，点击旅游，进入著名景区界面",
    "app": "高德地图",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['著名景区', '位置距离', '推荐排序']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_7",
    "query": "进入附近界面，点击旅游，进入著名景区界面，切换到哈尔滨。将推荐排序换为好评优先，选择太阳岛风景区",
    "app": "高德地图",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['太阳岛风景区']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "gaodeditu_8",
    "query": "进入附近界面，点击旅游，进入著名景区界面，切换到哈尔滨。将推荐排序换为好评优先，选择太阳岛风景区。点击实用信息查看相关消息，购买太阳岛寒地野生动物园的票，进入订单界面。",
    "app": "高德地图",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['提交订单']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "haodaifu_3",
    "query": "进入知识界面，选择失眠选项，查看介绍。",
    "app": "好大夫",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['失眠', '介绍']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "haodaifu_4",
    "query": "进入知识界面，选择失眠选项，查看介绍。点击推荐医院，更改地区为北京全部。",
    "app": "好大夫",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['北京', '推荐', '医院']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "haodaifu_5",
    "query": "进入知识界面，选择失眠选项，查看介绍。点击推荐医院，更改地区为北京全部。点击排行第一的医院并选择一位专家将其加入备选，并点击预约挂号查看预约信息。",
    "app": "好大夫",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['信息']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "jingdong_3",
    "query": "搜索一款地毯。",
    "app": "京东",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['地毯']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "jingdong_4",
    "query": "搜索一款地毯，筛选销量最多的结果，查看商品详情，如果尚未收藏则收藏商品。",
    "app": "京东",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['购物车', '详情']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "jingdong_5",
    "query": "搜索一款地毯，筛选销量最多的结果，查看商品详情，如果尚未收藏则收藏商品，并查看优惠详情，然后选择商品，设置数量为2，加入购物车",
    "app": "京东",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['购物车', '结算']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "qvnaer_3",
    "query": "在首页选择机票，选择往返界面",
    "app": "去哪儿",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['机票', '单程', '往返', '乘机人']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "qvnaer_4",
    "query": "在首页选择机票，选择往返界面，出发城市选择深圳，抵达城市选择南京",
    "app": "去哪儿",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['机票', '往返', '深圳', '南京']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "qvnaer_5",
    "query": "在首页选择机票，选择往返界面，出发城市选择深圳，抵达城市选择南京，出发日期定为某个月份9号，返回日期定为某个月份17号，点击搜索。",
    "app": "去哪儿",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['深圳', '南京', '9天', '去程', '返程']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "QQMusic_3",
    "query": "查看个人资料",
    "app": "QQ音乐",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['个人资料']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "QQMusic_4",
    "query": "查看个人资料，然后查看自己发表过的评论",
    "app": "QQ音乐",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['留言']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "QQMusic_5",
    "query": "查看个人资料，然后查看自己发表过的评论，并回复“好好好”给自己的评论",
    "app": "QQ音乐",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['留言']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_3",
    "query": "查看公开课分区，展示学科课程栏目的内容。",
    "app": "哔哩哔哩",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['公开课', '学科课程']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_4",
    "query": "查看公开课分区，展示学科课程栏目的内容，查看交叉学科相关的视频，并按照收藏数排序。",
    "app": "哔哩哔哩",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['公开课', '学科课程', '收藏最多']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_5",
    "query": "查看公开课分区，展示学科课程栏目的内容，查看交叉学科相关的视频，并按照收藏数排序，在收藏量最高的视频下面发送评论“好好好”。（停留在评论发送页面）",
    "app": "哔哩哔哩",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['好好好', '发布']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "taobao_3",
    "query": "搜索《抹茶旦旦》周边。",
    "app": "淘宝",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['抹茶旦旦']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "taobao_4",
    "query": "搜索《抹茶旦旦》周边，查看并选择一款拼图，加入购物车。",
    "app": "淘宝",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['抹茶旦旦']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "xiaohongshu_3",
    "query": "在首页切换至视频类别，观看一条推荐的视频笔记。",
    "app": "小红书",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "xiaohongshu": "com.xingin.xhs"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['关注', '说点什么']",
      "adb_home_page": "com.xingin.xhs.index.v2.IndexActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "eleme_3",
    "query": "进入甜品饮品板块，进入搜索界面",
    "app": "饿了么",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['搜索']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "eleme_4",
    "query": "进入甜品饮品板块，进入搜索界面，搜索瑞幸咖啡，选择推荐的店铺查看详情，选择生椰拿铁规格",
    "app": "饿了么",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['生椰拿铁', '温度', '数量']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "eleme_5",
    "query": "进入甜品饮品板块，进入搜索界面，搜索瑞幸咖啡，选择推荐的店铺查看详情，选择生椰拿铁规格，选择冰，不额外加糖其余默认，加入购物车并去结算，不要提交订单",
    "app": "饿了么",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['确认订单']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "zhihu_3",
    "query": "搜索“人工智能”专栏",
    "app": "知乎",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['人工智能', '专栏']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "zhihu_4",
    "query": "搜索“人工智能”专栏，查看一篇专栏中的文章并评论“hello world”",
    "app": "知乎",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评论']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "zhihu_5",
    "query": "搜索“人工智能”专栏，查看一篇专栏中的文章并评论“hello world”，并将该文章收藏",
    "app": "知乎",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['更改']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "QQMusic_6",
    "query": "浏览音乐排行榜。",
    "app": "QQ音乐",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['巅峰榜', '热歌榜']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "QQMusic_7",
    "query": "浏览音乐排行榜，找到排名前五的歌曲。将前三名添加至我喜欢。",
    "app": "QQ音乐",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['热歌榜', '我喜欢']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "taobao_6",
    "query": "搜索男士洗发水。",
    "app": "淘宝",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['男士洗发水']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "taobao_7",
    "query": "搜索男士洗发水，查看商品详情，然后加入购物车。",
    "app": "淘宝",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['加入购物车']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "toutiao_3",
    "query": "打开设置。",
    "app": "今日头条",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['设置', '编辑资料', '账号与安全']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "toutiao_4",
    "query": "打开设置，清理缓存文件并查看历史记录。",
    "app": "今日头条",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['历史', '编辑', '关注']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "toutiao_5",
    "query": "打开设置，清理缓存文件，查看历史记录并使用“一键清空”功能清空历史记录，然后浏览消息私信。",
    "app": "今日头条",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['消息', '私信', '评论']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_6",
    "query": "浏览个人消息通知。",
    "app": "哔哩哔哩",
    "gt_steps": 1,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['消息', '聊天列表']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_7",
    "query": "浏览个人消息通知，挑选一个聊天，查看好友动态。",
    "app": "哔哩哔哩",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['动态']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "bilibili_8",
    "query": "浏览个人消息通知，挑选一个聊天，查看好友动态，点赞好友的一条动态，编辑评论“哈哈”。",
    "app": "哔哩哔哩",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['评论', '哈哈']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "hanglvzongheng_3",
    "query": "进入酒店信息界面，选择某个月份16日-18日深圳的酒店预定",
    "app": "航旅纵横",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['深圳', '筛选', '酒店']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "hanglvzongheng_4",
    "query": "进入酒店信息界面，选择某个月份16日-18日深圳的酒店预定，筛选品牌为“全部经济酒店”，推荐顺序为好评优先",
    "app": "航旅纵横",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['星级', '好评优先', '筛选']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "hanglvzongheng_5",
    "query": "进入酒店信息界面，选择某个月份16日-18日深圳的酒店预定，筛选品牌为“全部经济酒店”，推荐顺序为好评优先，选择位置在机场附近的一家酒店",
    "app": "航旅纵横",
    "gt_steps": 18,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 54,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['封面']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    }
  },
  {
    "task_id": "taobao_8",
    "query": "搜索男士香水，查看商品详情并收藏，然后加入购物车，并将香水店铺放入店铺关注列表。",
    "app": "淘宝",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['已关注', '已收藏', '加入购物车', '关注成功']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    }
  }
]

==> anc/code/benchmark/multi_app_eval.py <==
# Adapted from SPA-Bench (https://github.com/ai-agents-2030/SPA-Bench), MIT License.
import io
import json
import os
import re
from typing import Optional

from PIL import Image

from benchmark.prompts import (
    APP_DECOMPOSITION_SYS_PROMPT, 
    APP_DECOMPOSITION_USER_PROMPT,
    EVAL_AGENT_SYS_PROMPT,
    EVAL_AGENT_USER_PROMPT,
    get_action_mode_prompt,
    MEMORY_SUMMARY_SYS_PROMPT,
    MEMORY_SUMMARY_USER_PROMPT    
)
from benchmark.utils import (
    LlmInterface,
    add_action_2_screenshot,
    get_screenshot_file_names,
    extract_json_format_string,
    extract_action_details    
)
from utils import (
    read_json,
    encode_image    
)


class MultiAppEval(object):
    multi_dataset_path = "benchmark/data/multi_app.json"

    def __init__(self,
                 llm_model: str, 
                 llm_endpoints: str, 
                 llm_api_key: str,
                 llm_check_way: str,
                 usage_tracking_path: Optional[str] = None,
                 dataset_path: Optional[str] = None) -> None:
        self.multi_dataset_path = dataset_path or self.multi_dataset_path
        self.multi_dataset_dict = self._get_dict_multi_datasets()
        self.llm_ins = LlmInterface(llm_model, llm_endpoints, llm_api_key, usage_tracking_path=usage_tracking_path)
        self.llm_check_way = llm_check_way
    
    def _get_dict_multi_datasets(self) -> dict[str, dict]:
        multi_dataset = read_json(self.multi_dataset_path)
        multi_dataset_dict = {}
        for sub_dataset in multi_dataset:
            multi_dataset_dict[sub_dataset["query"]] = sub_dataset
        return multi_dataset_dict

    def _llm_call_stage1(self,
                         task_desc: str,
                         screenshot_list: list,
                         task_app: list[str],
                         stage_1_crop_w_ratio: float = 1.0,
                         stage_1_crop_h_ratio: float = 1.0) -> dict:
        history = self.llm_ins.add_prompt(APP_DECOMPOSITION_SYS_PROMPT, [], [], role="system")

        img_base64_list = []
        img_fmt_list = []
        for screenshot in screenshot_list:
            img = Image.open(screenshot)

            orig_w, orig_h = img.size
            crop_w = max(1, int(orig_w * stage_1_crop_w_ratio))
            crop_h = max(1, int(orig_h * stage_1_crop_h_ratio))
            left = (orig_w - crop_w) // 2
            top = (orig_h - crop_h) // 2
            right = left + crop_w
            bottom = top + crop_h
            cropped_img = img.crop((left, top, right, bottom))

            buf = io.BytesIO()
            cropped_img.save(buf, format='JPEG')

            img_base64_list.append(encode_image(byte_stream=buf.getvalue()))
            img_fmt_list.append("jpg")
        
        user_prompt = APP_DECOMPOSITION_USER_PROMPT.format(
            task_description=task_desc,
            task_app=task_app
        )

        history = self.llm_ins.add_prompt(user_prompt, img_base64_list, img_fmt_list, "user", history)

        if self.llm_check_way == "openai":
            llm_res = self.llm_ins.infer(history)
        else:
            raise ValueError(f"unsupported check way {self.llm_check_way}, expected openai")

        llm_res = extract_json_format_string(llm_res)
        try:
            llm_dict = json.loads(llm_res)
        except json.JSONDecodeError as e:
            print(e)
            llm_dict = {}
        
        return llm_dict

    def _eval_stage1(self,
                     task_desc: str,
                     task_result_dir: str,
                     include_text: str,
                     max_retries: int = 3,
                     stage_1_crop_w_ratio: float = 1.0,
                     stage_1_crop_h_ratio: float = 1.0) -> tuple[bool, dict]:
        current_dataset = self.multi_dataset_dict[task_desc]
        if include_text == "true":
            add_action_2_screenshot(task_result_dir, True)
            screenshot_dir = "tap_and_text"
        else:
            add_action_2_screenshot(task_result_dir, False)
            screenshot_dir = "tap_only"
        
        target_dir = os.path.join(task_result_dir, screenshot_dir)
        screenshot_list = get_screenshot_file_names(target_dir)

        app_order = []
        for idx in range(len(current_dataset["subtasks"])):
            app_order.append(current_dataset["subtasks"][f"subtask_{idx + 1}"]["app"])

        counter = 0
        while counter < max_retries:
            try:
                print(f"Start to evaluate task: {task_desc}, attempt {counter + 1}")
                llm_dict = self._llm_call_stage1(task_desc, screenshot_list, app_order, stage_1_crop_w_ratio, stage_1_crop_h_ratio)
                print(f"LLM response: {llm_dict}")
                break
            except Exception as e:
                print(f"Error occurred during evaluation: {e}")
                counter += 1
                continue
        else:
            return False, {}
        
        prev_end_idx = None
        for _, screen_idx in llm_dict.items():
            start_idx = screen_idx["start_screen"]
            end_idx = screen_idx["end_screen"]

            if start_idx == -1 or end_idx == -1:
                return False, llm_dict
            
            if start_idx > end_idx:
                return False, llm_dict
            
            if start_idx > len(screenshot_list) or end_idx > len(screenshot_list):
                return False, llm_dict
            
            if prev_end_idx is not None and prev_end_idx >= start_idx:
                return False, llm_dict
            
            prev_end_idx = end_idx
        
        return True, llm_dict

    def _stage2_data_prep(self,
                        current_dataset: dict) -> dict:
        app_count = {}

        for _, subtask_detail in current_dataset["subtasks"].items():
            app_name = subtask_detail["app"]
            if app_name not in app_count:
                app_count[app_name] = 0
            app_count[app_name] += 1
        
        result_app_details = {}

        suffix_count = {}
        for _, subtask_detail in current_dataset["subtasks"].items():
            app_name = subtask_detail["app"]

            if app_count[app_name] == 1:
                new_app_name = app_name
            else:
                if app_name not in suffix_count:
                    suffix_count[app_name] = 0
                suffix_count[app_name] += 1
                new_app_name = f"{app_name}_{suffix_count[app_name]}"
            
            result_app_details[new_app_name] = {
                "task": subtask_detail["task"],
                "history": subtask_detail["history"],
                "memory": subtask_detail["memory"]
            }
        return result_app_details

    def _llm_call_stage2(self,
                         task_desc: str,
                         screenshot_list: list,
                         include_text: str,
                         task_result_dir: str,
                         task_history: list,
                         slices: tuple[int, int],
                         stage_2_crop_w_ratio: float = 1.0,
                         stage_2_crop_h_ratio: float = 1.0) -> tuple[str, str]:
        history = self.llm_ins.add_prompt(EVAL_AGENT_SYS_PROMPT, [], [], role="system")

        img_base64_list = []
        img_fmt_list = []
        for screenshot in screenshot_list[slices[0] - 1: slices[1]]:
            img = Image.open(screenshot)

            orig_w, orig_h = img.size
            crop_w = max(1, int(orig_w * stage_2_crop_w_ratio))
            crop_h = max(1, int(orig_h * stage_2_crop_h_ratio))
            left = (orig_w - crop_w) // 2
            top = (orig_h - crop_h) // 2
            right = left + crop_w
            bottom = top + crop_h
            cropped_img = img.crop((left, top, right, bottom))

            buf = io.BytesIO()
            cropped_img.save(buf, format='JPEG')

            img_base64_list.append(encode_image(byte_stream=buf.getvalue()))
            img_fmt_list.append("jpg")
        
        if include_text == "false":
            extra_action = extract_action_details(task_result_dir)
        else:
            extra_action = ""
        
        action_info, action_attn = get_action_mode_prompt(include_text, extra_action)

        if task_history:
            history_info = "Please take the following historical information into consideration during your evaluation:"
            for history_class, history_content in task_history:
                history_info += f"\nThe historical information about '{history_class}' is: {history_content}"
        else:
            history_info = ""
        
        user_prompt = EVAL_AGENT_USER_PROMPT.format(
            history_info=history_info,
            task_description=task_desc,
            text_on_screenshot=action_info,
            text_on_screenshot_attn=action_attn
        )

        history = self.llm_ins.add_prompt(user_prompt, img_base64_list, img_fmt_list, "user", history)

        if self.llm_check_way == "openai":
            llm_res = self.llm_ins.infer(history)
        else:
            raise ValueError(f"unsupported check way {self.llm_check_way}, expected openai")

        llm_res = extract_json_format_string(llm_res)
        try:
            llm_dict = json.loads(llm_res)
        except json.JSONDecodeError as e:
            print(e)
            llm_dict = {}
        
        return llm_dict.get("reason", ""), llm_dict.get("result", "0")

    def _summary_stage2_memory(self,
                               screenshot_list: list,
                               slices: tuple[int, int],
                               memory_desc: str,
                               stage_2_crop_w_ratio: float = 1.0,
                               stage_2_crop_h_ratio: float = 1.0) -> str:
        history = self.llm_ins.add_prompt(MEMORY_SUMMARY_SYS_PROMPT, [], [], role="system")

        img_base64_list = []
        img_fmt_list = []
        for screenshot in screenshot_list[slices[0] - 1: slices[1]]:
            img = Image.open(screenshot)

            orig_w, orig_h = img.size
            crop_w = max(1, int(orig_w * stage_2_crop_w_ratio))
            crop_h = max(1, int(orig_h * stage_2_crop_h_ratio))
            left = (orig_w - crop_w) // 2
            top = (orig_h - crop_h) // 2
            right = left + crop_w
            bottom = top + crop_h
            cropped_img = img.crop((left, top, right, bottom))

            buf = io.BytesIO()
            cropped_img.save(buf, format='JPEG')

            img_base64_list.append(encode_image(byte_stream=buf.getvalue()))
            img_fmt_list.append("jpg")
        
        user_prompt = MEMORY_SUMMARY_USER_PROMPT.format(
            task_description=memory_desc
        )

        history = self.llm_ins.add_prompt(user_prompt, img_base64_list, img_fmt_list, "user", history)

        if self.llm_check_way == "openai":
            llm_res = self.llm_ins.infer(history)
        else:
            raise ValueError(f"unsupported check way {self.llm_check_way}, expected openai")

        llm_res = extract_json_format_string(llm_res)
        try:
            llm_dict = json.loads(llm_res)
        except json.JSONDecodeError as e:
            print(e)
            llm_dict = {}
        
        return llm_dict.get("summary", "")

    def _eval_stage2(self,
                     task_desc: str,
                     task_result_dir: str,
                     include_text: str,
                     stage_1_screen_dict: dict,
                     stage_2_crop_w_ratio: float = 1.0,
                     stage_2_crop_h_ratio: float = 1.0) -> tuple[bool, dict]:
        evaluation_detail = {}
        evaluation_detail["stage_1_screen_dict"] = stage_1_screen_dict

        current_dataset = self.multi_dataset_dict[task_desc]

        if include_text == "true":
            screenshot_dir = "tap_and_text"
        else:
            screenshot_dir = "tap_only"
        
        target_dir = os.path.join(task_result_dir, screenshot_dir)
        screenshot_list = get_screenshot_file_names(target_dir)

        subtasks = self._stage2_data_prep(current_dataset)
        evaluation_detail["subtasks"] = subtasks

        memory_dict = {}
        for app_name, screen_idx in stage_1_screen_dict.items():
            print(f">>>\n{app_name}")

            start_idx = screen_idx["start_screen"]
            end_idx = screen_idx["end_screen"]
            slices = (start_idx, end_idx)
            evaluation_detail[f"slices_{app_name}"] = slices

            task_desc = subtasks[app_name]["task"]

            history = []
            if subtasks[app_name]["history"]:
                pattern = r"\{(.*?)\}"
                matches = re.findall(pattern, task_desc)
                for match in matches:
                    key = match.strip()
                    history.append((key, memory_dict[key]))
            
            fine_detect_reason, fine_detect_result = self._llm_call_stage2(
                task_desc,
                screenshot_list,
                include_text,
                task_result_dir,
                history,
                slices,
                stage_2_crop_w_ratio,
                stage_2_crop_h_ratio
            )
            fine_detect_result = int(fine_detect_result)

            evaluation_detail[f"fine_detect_{app_name}"] = fine_detect_result
            evaluation_detail[f"fine_detect_reason_{app_name}"] = (
                fine_detect_reason.replace("\n", "").replace('"', "").replace("'", "")
            )

            if fine_detect_result == 0:
                return False, evaluation_detail

            if subtasks[app_name]["memory"].lower() != "none":
                print(f"Update memory for {app_name}: {subtasks[app_name]['memory']}")

                memory_summary = self._summary_stage2_memory(
                    screenshot_list,
                    slices,
                    subtasks[app_name]["memory"],
                    stage_2_crop_w_ratio,
                    stage_2_crop_h_ratio
                )

                memory_dict[subtasks[app_name]["memory"]] = memory_summary
                print(f"Memory summary: {memory_summary}")
        
        evaluation_detail["memory_dict"] = memory_dict
        return True, evaluation_detail

    def eval(self,
             task_desc: str,
             task_result_dir: str,
             include_text: str,
             max_retries: int = 3,
             stage_1_crop_w_ratio: float = 1.0,
             stage_1_crop_h_ratio: float = 1.0,
             stage_2_crop_w_ratio: float = 1.0,
             stage_2_crop_h_ratio: float = 1.0) -> dict:
        stage_1_check_flag, stage_1_screen_dict = self._eval_stage1(
            task_desc,
            task_result_dir,
            include_text,
            max_retries,
            stage_1_crop_w_ratio,
            stage_1_crop_h_ratio
        )

        if not stage_1_check_flag:
            print(f"{task_desc} evaluation failed at stage 1.")
            final_result = False
            evaluation_detail = {}
        else:
            print(f"{task_desc} evaluation passed at stage 1.")
            final_result, evaluation_detail = self._eval_stage2(
                task_desc,
                task_result_dir,
                include_text,
                stage_1_screen_dict,
                stage_2_crop_w_ratio,
                stage_2_crop_h_ratio
            )
        
        if final_result:
            print(f"{task_desc} is successful")
            evaluation_detail["eval_result"] = "success"
        elif not final_result:
            print(f"{task_desc} is failed")
            evaluation_detail["eval_result"] = "fail"
        
        return evaluation_detail


==> anc/code/benchmark/prompts/__init__.py <==
__all__ = [
    "EVAL_AGENT_SYS_PROMPT",
    "APP_DECOMPOSITION_SYS_PROMPT",
    "SPLIT_DATA_SYS_PROMPT",
    "MEMORY_SUMMARY_SYS_PROMPT",
    "SUMMARY_IMG_AGENT_SYS_PROMPT",

    "EVAL_AGENT_USER_PROMPT",
    "get_action_mode_prompt",
    "APP_DECOMPOSITION_USER_PROMPT",
    "SPLIT_DATA_USER_PROMPT",
    "MEMORY_SUMMARY_USER_PROMPT",
    "SUMMARY_IMG_AGENT_USER_PROMPT"
]


from benchmark.prompts.system_prompts import (
    EVAL_AGENT_SYS_PROMPT,
    APP_DECOMPOSITION_SYS_PROMPT,
    SPLIT_DATA_SYS_PROMPT,
    MEMORY_SUMMARY_SYS_PROMPT,
    SUMMARY_IMG_AGENT_SYS_PROMPT
)
from benchmark.prompts.user_prompts import (
    EVAL_AGENT_USER_PROMPT, 
    get_action_mode_prompt,
    APP_DECOMPOSITION_USER_PROMPT,
    SPLIT_DATA_USER_PROMPT,
    MEMORY_SUMMARY_USER_PROMPT,
    SUMMARY_IMG_AGENT_USER_PROMPT
)


==> anc/code/benchmark/prompts/system_prompts.py <==
# Adapted from SPA-Bench (https://github.com/ai-agents-2030/SPA-Bench), MIT License.
EVAL_AGENT_SYS_PROMPT = """
You are an expert in evaluating smartphone operation tasks. Your primary role is to determine whether a task has been successfully completed based on a series of screenshots (provided in order of execution) and the corresponding task description.

### Guidelines:
1. **No Assumptions**: Evaluate solely based on the provided screenshots. Do not infer or assume details that aren't explicitly shown.
2. **Subtask Completion**: A task is successful only when all its subtasks are successfully completed. For example, for the task "Go to the website github.com. Add this website to the reading list,", it is successful only if the screenshots show github.com has been navigated to and then added to the reading list.
3. **Common Reasons for Subtask Failure**:
    - **Incomplete**: A subtask is not successful if it is not performed or achieved. Same task example above, visiting the website but not adding it to the reading list results in task failure.
    - **Incorrect Execution**: A subtask fails if the screenshots do not align with any part of the instruction.
        - **Wrong Noun/Entity**: If the subtask is "Go to the website github.com." but the screenshots show google.com, the subtask fails. Similar entities (e.g., 'iPhone 11' vs. 'iPhone 12' or 'driving directions' vs. 'walking directions') are considered different, leading to task failure if not correctly executed.
        - **Wrong Verb/Action**: If the subtask is "Like a post," but the screenshots show the post was reposted instead, the subtask fails due to incorrect action.
4. **Additional Actions**: If intermediate screenshots show all subtasks are successful, consider the task a success, even if additional actions are shown afterward. This applies as long as these actions do not impact task completion or cause the original task to fail.
5. **Filtering Subtask**: If a subtask involves filtering based on specific criteria, ensure the filter has been applied (i.e., a specific app feature). If the filter is treated as an additional search condition, the subtask fails.
6. **Order of Subtasks**: Subtasks can be completed in any order unless they are explicitly dependent on each other.
7. **Subtasks Completed Midway**: Subtasks completed in the middle of the process may not be reflected in the final screenshot; these should still be considered successful if they align with the task requirements.
8. **Corrective Actions**: Subtasks that initially appear to fail but are corrected by subsequent actions should be considered successful only when the correction fully aligns with the original task.
9. **Intermediate Steps**: It's acceptable if a subtask isn't completed in one go, as long as the final result meets the task requirements; consider this a success.
10. **Focus on Overview**: Pay attention to the overall objective and avoid letting minor, irrelevant details distract from the main evaluation.
11. **UI Differences**: Be mindful of subtle UI differences (e.g., different font styles or colors indicating selected tabs).
12. **Use of Action Information**: Some quick pop-ups may not be captured by screenshots provided. If needed, consider the action information when evaluating the task.
13. **Single Action for Multiple Subtasks**: Some subtasks can be completed with a single action, such as clicking an icon that shuffles a playlist.

### Common Actions (Action Space)
- **Open App** (`open_app`): Launches a target application and brings it to the foreground.
- **Tap** (`click`): Taps a specific point or UI element to select, open, activate, or confirm an on-screen item.
- **Long Press** (`longclick`): Presses and holds on a point or UI element to trigger a secondary action (e.g., context menu, drag mode, extra options).
- **Scroll** (`scroll`): Swipes/scrolls the screen to navigate content; the visible content changes according to the scroll direction.
- **Input Text** (`input_text`): Enters text into a focused input field (e.g., search box, form field, chat input).
- **Back** (`back`): Returns to the previous screen or closes the current overlay/page within the app.
- **Home** (`home`): Goes to the device home screen (exits the current app view to the launcher).
- **Retry** (`retry`): Re-attempts the previous action when the last step failed or did not take effect (e.g., UI didn’t respond, page didn’t update, transient error).

**These guidelines serve as a general framework. Apply them thoughtfully and avoid overfitting to edge cases not covered. Be strict and cautious when determining whether a task has been successfully completed or not. Use 1 to indicate success and 0 to indicate failure.**
""".strip()


APP_DECOMPOSITION_SYS_PROMPT = """
You are provided with a sequence of screenshots representing an agent performing tasks across multiple apps on a smartphone. Each screenshot corresponds to a specific action. You are also given a list of apps that should be used in the task and the task description.

**Your task is to:**
1. Split the screenshots into segments based on transitions between apps in the given list. Do not change the order of apps, even if they do not match the screenshot order. Output the results based on the provided app list order.
2. For each app, identify where the agent opens and operates within the app. Each app interaction requires at least two screenshots: one for opening the app and one for quitting or switching to another, except for the final app, which may not require a quit action.
3. **Ensure that the start and end indices you provide are within the range of screenshots sent to you.** You will receive a certain number of screenshots, and you must repeat how many screenshots you received before processing. Any indices provided should not exceed the total number of screenshots.
4. If an app from the list is missing in the screenshots, return `-1` for both the start and end screenshot indices for that app.
5. Ignore screenshots that show irrelevant actions (e.g., the home screen or unrelated apps). You may mention them in the analysis but do not include them in the final result.
6. An app may appear more than once in the list (e.g., `["AppA", "AppB", "AppA"]`), but there must be another app between repeated instances of the same app.
7. There might be distractors (e.g., advertisements and popups) in the screenshots; you should not interpret them as transitions between apps.

### Example Input:

**App list:** `["AppA", "AppB", "AppA"]`

**Task description:** `XXX`

**Screenshots:** A sequence of numbered screenshots.

### Example Reasoning:
1. **Screenshots 1-3:** The agent opens AppA, and operates within it.
2. **Screenshots 4-5:** The agent opens AppB and operates within it.
3. **Screenshot 6:** The agent interacts with the home screen, which is irrelevant.
4. **Screenshots 7-9:** The agent opens AppA again and operates within it.

### Final Output:
Use the following JSON format for your response:
{
    "AppA_1": {
      "start_screen": 1,
      "end_screen": 3
    },
    "AppB": {
      "start_screen": 4,
      "end_screen": 5
    },
    "AppA_2": {
      "start_screen": 7,
      "end_screen": 9
    }
}

ATTENTIONS:
- Return exactly one JSON object. No extra text.
- The JSON **must** be syntactically valid and parseable.
""".strip()


SPLIT_DATA_SYS_PROMPT = """
You are tasked with splitting a smartphone control instruction into a series of subtasks, each corresponding to specific app interactions. For each subtask, you should define:

1. **app**: The name of the app being used in the subtask.
2. **task**: A string describing the action to be performed. Do not include the app name in the task description unless necessary (e.g., if the task is to only open the app). Use '{PREVIOUS MEMORY}' if the task depends on information from a previous subtask. This should be exactly the same phrase as the previous subtask's memory (i.e., if history is True).
3. **history**: A boolean value (`True` or `False`) indicating whether this subtask relies on data from a previous subtask.
4. **memory**: If applicable, specify a piece of information that the current subtask generates or retrieves, which will be passed to the next subtask. If no memory is needed, set this to `None`.

**Guidelines**:
- Use the same language for the split task as the task description.
- If there are several consecutive subtasks for the same app, combine them into a single subtask (i.e., adjacent subtasks should not have the same app). Subtasks for the same app are acceptable if there is at least one subtask for a different app in between.
- By default, each subtask should be independent unless explicitly needing data from a prior subtask (in which case, set `"history": True`).
- Flexibly determine whether any information should be stored as **memory** and passed to subsequent tasks, based on the task's natural requirements.
- Output the subtasks in a JSON format like the following:
{
    "subtask_1": {
        "app": "<APP>",
        "task": "<TASK>",
        "history": "<BOOL>",
        "memory": "<MEMORY>"
    },
    "subtask_2": {
        "app": "<APP>",
        "task": "<TASK>",
        "history": "<BOOL>",
        "memory": "<MEMORY>"
    },
    ...
}

### Example 1

## INPUT:
Now, for any smartphone control instruction, decompose the task into subtasks using the format above.
Task: Adjust the notification settings for the YouTube app on your phone using Settings, then proceed to open YouTube.
APP list: ["Settings", "YouTube"]

## OUTPUT:
{
    "subtask_1": {
        "app": "Settings",
        "task": "Adjust the notification settings for the YouTube app on your phone",
        "history": false,
        "memory": "None"
    },
    "subtask_2": {
        "app": "YouTube",
        "task": "Open YouTube",
        "history": false,
        "memory": "None"
    }
}

### Example 2

## INPUT:
Now, for any smartphone control instruction, decompose the task into subtasks using the format above.
Task: Utilize the X app to research and identify a highly recommended robotic vacuum cleaner, and then go to Amazon to purchase one.
APP list: ["X", "Amazon"]

## OUTPUT:
{
    "subtask_1": {
        "app": "X",
        "task": "Research and identify a highly recommended robotic vacuum cleaner",
        "history": false,
        "memory": "robotic vacuum cleaner"
    },
    "subtask_2": {
        "app": "Amazon",
        "task": "Go to Amazon to purchase {robotic vacuum cleaner}",
        "history": true,
        "memory": "None"
    }
}

ATTENTIONS:
- Return exactly one JSON object. No extra text.
- The JSON **must** be syntactically valid and parseable.
""".strip()


MEMORY_SUMMARY_SYS_PROMPT = r"""
You are a specialized **Screenshot Understanding & Summarization Agent**. Your task is to read one or more screenshots and produce a **single-line** summary strictly relevant to a user-provided description.

────────────────────────────────────────
### INPUT
You will be given the following fields:
1. "description": "<what the user wants summarized from the screenshots>"
2. "screenshots": "<one or more images of screens; may include search/result pages>"

────────────────────────────────────────
### OBJECTIVE
Produce a concise summary that:
1) includes only information directly relevant to **description**;
2) accurately reflects the screenshots (no hallucination);
3) for list/result pages, enumerates all relevant results succinctly.

────────────────────────────────────────
### DECISION RULES
1. **Relevance filter**: If an item/region does not support the description, ignore it.
2. **Attribution to visuals**: Only state facts visible in the screenshots (or in ocr_text). If uncertain, omit.
3. **Result pages**: List relevant items in order of appearance; for each item, include the most salient visible attributes (e.g., title, brief tag, visible price/rating) if present.
4. **Normalization**: Keep numbers/units as shown; do not infer hidden metadata.
5. **No duplication**: Deduplicate identical items across images.
6. **Brevity**: No bullet points, no step-by-step, no line breaks.

────────────────────────────────────────
### ATTENTIONS
• Do **not** include content not visible in the screenshots.  
• If nothing relevant is found, return an empty summary string "" (still in JSON).  
• Be factual, terse, and unambiguous.

────────────────────────────────────────
### OUTPUT FORMAT
Return **only** a single-line JSON object (no extra text):
{
    "summary": "<one-line summary without line breaks>"
}

Examples of acceptable one-line styles:
- For a single detail page: "Product: AirPods Pro; price ¥1899; status In stock; promo ¥200 off."
- For a results list: "Results: 1) Nike Pegasus—¥899; 2) Adidas Boston—¥799; 3) Asics Novablast—¥929."
""".strip()


SUMMARY_IMG_AGENT_SYS_PROMPT = r"""
You are a rigorous vision analyst and state summarization assistant. The user will provide images in multiple batches (each request may contain up to 10 images). The images may be consecutive screenshots from the same task flow or different candidate screens for the same task.

### Requirements:
1) You MUST output only a single valid JSON object (UTF-8). Do NOT output any extra text, explanations, markdown, or code fences.
2) Treat each image as uniquely identified by a user-provided image_id or by an index-based key (e.g., "b1_i3" = batch 1, image 3).
3) For each image, extract structured observations (observations) and identify cross-image change events (events).
4) Your output MUST strictly follow the provided schema. If information is missing, use empty arrays or empty strings. Do NOT omit fields.
5) If uncertain, explicitly set uncertainty="low|medium|high" and avoid hallucinating.
6) Optimize for incremental merging across batches: use stable naming (page names, component names, short text snippets) and avoid long narrative descriptions.

### OUTPUT FORMAT
Return **only** a single-line JSON object (no extra text):
{
  "batch_id": "",
  "task": {
    "goal": "",
    "context": ""
  },
  "observations": [
    {
      "image_key": "",
      "page_name": "",
      "salient_text": [],
      "ui_elements": [
        {
          "type": "button|tab|input|dialog|toast|list|image|icon|unknown",
          "label": "",
          "state": "enabled|disabled|selected|unselected|unknown",
          "hint": ""
        }
      ],
      "user_visible_state": {
        "loading": "yes|no|unknown",
        "error": "yes|no|unknown",
        "keyboard_shown": "yes|no|unknown"
      },
      "action_suggestions": [
        {
          "action": "click|input_text|scroll|back|home|open_app|retry|none",
          "target": "",
          "rationale": "",
          "risk": "low|medium|high"
        }
      ],
      "uncertainty": "low|medium|high"
    }
  ],
  "events": [
    {
      "from_image_key": "",
      "to_image_key": "",
      "event_type": "navigation|dialog_open|dialog_close|form_update|content_change|error_appears|error_resolves|loading_start|loading_end|unknown",
      "summary": "",
      "evidence": "",
      "uncertainty": "low|medium|high"
    }
  ],
  "open_questions": [
    {
      "question": "",
      "why_needed": "",
      "suggested_next_images": []
    }
  ],
  "carryover_summary": {
    "current_page_guess": "",
    "progress_so_far": "",
    "blocking_issues": []
  }
}
""".strip()


==> anc/code/benchmark/prompts/user_prompts.py <==
# Adapted from SPA-Bench (https://github.com/ai-agents-2030/SPA-Bench), MIT License.
EVAL_AGENT_USER_PROMPT = """
Now, here is a smartphone operation task description:
**{task_description}**
{history_info}
Please carefully determine whether the task has been correctly and completely executed according to the provided screenshots. Use 1 to indicate success and 0 to indicate failure.

{text_on_screenshot}

Use the following JSON format for your response:
{{
    "reason": "<Brief description of why you believe the task was successful or failed, including the alignment or misalignment between the task description and screenshots, starting with I believe this task is successful/failed>",
    "result": "<1 OR 0>"
}}

Remember:
- Do not make assumptions based on information not presented in the screenshots. Only evaluate what is explicitly shown.
- Ensure that every entity and action in the task description is precisely matched and fulfilled.
- Consider additional actions taken after a task is successfully completed as part of the success, as long as those actions don’t impact the task's completion or cause failure.
- A filtering subtask is only correct when a specific filter is applied as a feature of the app. Using the criteria as a keyword search will cause the subtask to fail.
- Subtasks can be completed in any order unless they are explicitly dependent on each other.
- Subtasks completed correctly mid-process, even if not reflected in the final screenshot, should be considered successful.
- Subtasks that initially appear to fail but are corrected by subsequent actions should be considered successful.
- A task can be considered successful even if some subtasks are not completed in one go, as long as the final result meets the task requirements.
- Focus on the overall objective of the task without being distracted by minor, irrelevant details.
- Pay attention to subtle UI differences that might indicate task completion or failure, such as highlighted tabs or changes in font.
{text_on_screenshot_attn}
- Return exactly one JSON object. No extra text.
- The JSON **must** be syntactically valid and parseable.
""".strip()


INCLUDE_TEXT_INFO = """
To assist you in determining whether the task was successful, action information is provided. Use this information only when you cannot determine success purely based on the screenshots. The action information on the i-th screenshot describes the changes from the i-th screenshot to the i+1-th screenshot, while the last screenshot contains no action information as the task ends afterward. This information is presented as a white strip attached to the original screenshot, separated by a blue line. In some screenshots, a red dot may indicate where a specific action occurred (e.g., clicked or long-pressed), triggering an event or interaction.
""".strip()


INCLUDE_TEXT_ATTN = """
- Consider the action information only when necessary.
- Pop-ups that appear immediately after an action may not be captured in the screenshots; do not consider this a failure.
- Some subtasks can be completed with a single action, such as clicking an icon that shuffles a playlist.
""".strip()


NOT_INCLUDE_TEXT_INFO = """
To assist you in determining whether the task was successful, action information is provided. Use this information only when you cannot determine success purely based on the screenshots. The i-th screenshot may contain details that change the screenshot from the i-th to the i+1-th, while the last screenshot contains no action information as the task ends afterward. In some screenshots, a red dot may indicate where a specific action occurred (e.g., clicked or long-pressed), triggering an event or interaction. If there isn't a red dot, the action is more complex than a single position operation (e.g., a swipe or text input). You can find the details of these actions below, if applicable.
{extra_action}
""".strip()


NOT_INCLUDE_TEXT_ATTN = """
- Consider the action information only when necessary.
- Pop-ups that appear immediately after an action may not be captured in the screenshots; do not consider this a failure.
- Some subtasks can be completed with a single action, such as clicking an icon that shuffles a playlist.
""".strip()


def get_action_mode_prompt(include_text: str,
                           extra_action: str = "") -> tuple[str, str]:
    if include_text == "true":
        return INCLUDE_TEXT_INFO, INCLUDE_TEXT_ATTN
    elif include_text == "false":
        return NOT_INCLUDE_TEXT_INFO.format(extra_action=extra_action), NOT_INCLUDE_TEXT_ATTN


APP_DECOMPOSITION_USER_PROMPT = """
Here is the task description:
```
{task_description}
```

Here is the app list:
```
{task_app}
```

Ensure the order of apps in your final output is exactly the same as the order provided in my app list.
""".strip()


SPLIT_DATA_USER_PROMPT = """
Now, for any smartphone control instruction, decompose the task into subtasks using the format above.

Task:
```
{task_description}
```

APP list:
```
{task_app}
```
""".strip()


MEMORY_SUMMARY_USER_PROMPT = """
Here is the description: 
```
{task_description}
```
""".strip()


SUMMARY_IMG_AGENT_USER_PROMPT = """
Batch: {batch_id} 

Task goal:
{task_description}

Image notes:
- These images belong to the same task flow (a screenshot sequence) or are candidate screens for the same task.
- You must:
  1) Produce one observation entry for EVERY image in this batch.
  2) Infer within-batch events (changes between images) only when supported by evidence.
- The unique key for each image is: b1_i1, b1_i2, ... in the exact order received.

Output rules:
- Output ONLY a single JSON object, strictly following the given schema.
- "observations" MUST include exactly one entry per image in this batch.
- "events" should include only changes you can justify; do not invent events.
""".strip()


==> anc/code/benchmark/single_app_eval.py <==
# Adapted from SPA-Bench (https://github.com/ai-agents-2030/SPA-Bench), MIT License.
import json
import os
from typing import Optional

from PIL import Image
import io

from utils import (
    read_json,
    encode_image    
)
from benchmark.utils import (
    PaddleOcrClient,
    LlmInterface,
    extract_json_format_string,
    add_action_2_screenshot,
    get_screenshot_file_names,
    extract_action_details,
)
from benchmark.prompts import (
    EVAL_AGENT_SYS_PROMPT,
    EVAL_AGENT_USER_PROMPT,
    get_action_mode_prompt,
    SUMMARY_IMG_AGENT_SYS_PROMPT,
    SUMMARY_IMG_AGENT_USER_PROMPT
)


class SingleAppEval(object):

    config_path = "configs/file_path_config.json"
    config_dict = read_json(config_path)
    single_dataset_path = config_dict.get("eval_single_datasets_path")

    def __init__(self,
                 ocr_model: str,
                 ocr_endpoint: str,
                 ocr_api_key: str,
                 llm_model: str, 
                 llm_endpoints: str, 
                 llm_api_key: str,
                 llm_check_way: str,
                 usage_tracking_path: Optional[str] = None,
                 dataset_path: Optional[str] = None,
                 skip_key_components: bool = False) -> None:
        self.skip_key_components = bool(skip_key_components)
        self.single_dataset_path = dataset_path or self.single_dataset_path
        self.single_dataset_dict = self._get_dict_single_datasets()
        self.ocr_ins = PaddleOcrClient(ocr_model, ocr_endpoint, ocr_api_key)
        self.llm_ins = LlmInterface(llm_model, llm_endpoints, llm_api_key, usage_tracking_path=usage_tracking_path)
        self.llm_check_way = llm_check_way

    def _get_dict_single_datasets(self) -> dict[str, dict]:
        single_dataset = read_json(self.single_dataset_path)
        single_dataset_dict = {}
        for sub_dataset in single_dataset:
            single_dataset_dict[sub_dataset["query"]] = sub_dataset
        return single_dataset_dict

    def _key_component_match(self,
                             current_key_components: list[str],
                             screenshot_list: list) -> tuple[str, int]:
        key_components = [component.lower() for component in current_key_components]
        if len(screenshot_list) > 0:
            for file_path in reversed(screenshot_list):
                img_base64 = encode_image(file_path)
                screen_info = self.ocr_ins.infer(img_base64, "base64")

                screen_info = [component.lower() for component in screen_info]
                print(f"ocr recognize:\n{screen_info}")

                success_pool = []
                for component in key_components:
                    for each_screen_info in screen_info:
                        if component in each_screen_info:
                            success_pool.append(True)
                            break
                    else:
                        success_pool.append(False)

                success = all(success_pool)
                if success:
                    return file_path, len(screenshot_list)
            return "", len(screenshot_list)
        else:
            return "", 0

    def _summary_screenshots(self,
                             task_desc: str,
                             img_base64_list: list,
                             img_fmt_list: list) -> tuple[str, int]:
        img_len = len(img_base64_list)
        if img_len != len(img_fmt_list):
            raise ValueError(f"img_base64_list and img_fmt_list length mismatch: "
                            f"{img_len} vs {len(img_fmt_list)}")

        round_num = max(0, (img_len - 1) // 10)

        if round_num == 0:
            return "", 0

        summaries = []
        for i in range(round_num):
            print(f"Summarizing screenshots batch {i + 1}/{round_num}...")
            start = i * 10
            end = start + 10
            sub_img_base64_list = img_base64_list[start:end]
            sub_img_fmt_list = img_fmt_list[start:end]

            batch_id = [f"b{i + 1}_i{j + 1}" for j in range(len(sub_img_base64_list))]

            history = self.llm_ins.add_prompt(SUMMARY_IMG_AGENT_SYS_PROMPT, [], [], role="system")
            user_prompt = SUMMARY_IMG_AGENT_USER_PROMPT.format(
                task_description=task_desc,
                batch_id=batch_id
            )
            history = self.llm_ins.add_prompt(user_prompt, sub_img_base64_list, sub_img_fmt_list, "user", history)

            if self.llm_check_way == "openai":
                llm_res = self.llm_ins.infer(history)
            else:
                raise ValueError(f"unsupported check way {self.llm_check_way}, expected openai")

            llm_res = extract_json_format_string(llm_res)
            summaries.append(llm_res)

        return "\n".join(summaries).strip(), round_num

    def _llm_eval(self,
                  task_desc: str,
                  screenshot_list: list,
                  include_text: str,
                  task_result_dir: str,
                  crop_w_ratio: float = 1.0,
                  crop_h_ratio: float = 1.0) -> tuple[str, str]:
        history = self.llm_ins.add_prompt(EVAL_AGENT_SYS_PROMPT, [], [], role="system")

        img_base64_list = []
        img_fmt_list = []
        for screenshot in screenshot_list:
            img = Image.open(screenshot)

            orig_w, orig_h = img.size
            crop_w = max(1, int(orig_w * crop_w_ratio))
            crop_h = max(1, int(orig_h * crop_h_ratio))
            left = (orig_w - crop_w) // 2
            top = (orig_h - crop_h) // 2
            right = left + crop_w
            bottom = top + crop_h
            cropped_img = img.crop((left, top, right, bottom))

            buf = io.BytesIO()
            cropped_img.save(buf, format='JPEG')

            img_base64_list.append(encode_image(byte_stream=buf.getvalue()))
            img_fmt_list.append("jpg")

        img_summary, round_num = self._summary_screenshots(task_desc, img_base64_list, img_fmt_list)

        if include_text == "false":
            extra_action = extract_action_details(task_result_dir)
        else:
            extra_action = ""

        action_info, action_attn = get_action_mode_prompt(include_text, extra_action)

        user_prompt = EVAL_AGENT_USER_PROMPT.format(
            history_info="",
            task_description=task_desc,
            text_on_screenshot=action_info,
            text_on_screenshot_attn=action_attn
        )

        if img_summary:
            user_prompt += f"\n\nHere is the summary of {round_num} batches of screenshots:\n```\n{img_summary}\n```"

        history = self.llm_ins.add_prompt(user_prompt, img_base64_list[10 * round_num:], img_fmt_list[10 * round_num:], "user", history)

        if self.llm_check_way == "openai":
            llm_res = self.llm_ins.infer(history)
        else:
            raise ValueError(f"unsupported check way {self.llm_check_way}, expected openai")

        llm_res = extract_json_format_string(llm_res)
        try:
            llm_dict = json.loads(llm_res)
        except json.JSONDecodeError as e:
            print(e)
            llm_dict = {}

        return llm_dict.get("reason", ""), llm_dict.get("result", "0")

    def eval(self,
             task_desc: str,
             task_result_dir: str,
             include_text: str,
             crop_w_ratio: float = 1.0,
             crop_h_ratio: float = 1.0) -> dict:
        current_dataset = self.single_dataset_dict[task_desc]
        if "key_component" not in current_dataset:
            raise KeyError(
                "Evaluator dataset item is missing top-level key_component; use a split "
                "from evaluation/datasets/ as dataset_path."
            )
        if include_text == "true":
            add_action_2_screenshot(task_result_dir, True)
            screenshot_dir = "tap_and_text"
        else:
            add_action_2_screenshot(task_result_dir, False)
            screenshot_dir = "tap_only"

        screenshot_list = get_screenshot_file_names(os.path.join(task_result_dir, screenshot_dir))

        matched_screenshot, total_num_screenshot = self._key_component_match(current_dataset["key_component"], screenshot_list)

        if total_num_screenshot == 0:
            evaluation_detail = {}
            result = -1
        else:
            evaluation_detail = {
                "coarse_detect": 1 if matched_screenshot else 0,
            }
            fine_detect_result = 0
            fine_detect_reason = ""
            result = 0

            run_fine_detect = matched_screenshot or self.skip_key_components
            evaluation_detail["coarse_detect_enforced"] = not self.skip_key_components

            if run_fine_detect:
                fine_detect_reason, fine_detect_result = self._llm_eval(task_desc, screenshot_list, include_text, task_result_dir, crop_w_ratio, crop_h_ratio)
                fine_detect_result = int(fine_detect_result)

                if fine_detect_result:
                    result = 1

                evaluation_detail["matched"] = matched_screenshot
                evaluation_detail["total_num"] = total_num_screenshot
                evaluation_detail["fine_detect"] = fine_detect_result

                evaluation_detail["fine_detect_reason"] = (
                    fine_detect_reason.replace("\n", "").replace('"', "").replace("'", "")
                )

        if result == 1:
            print(f"{task_desc} is successful")
            evaluation_detail["eval_result"] = "success"
        elif result == 0:
            print(f"{task_desc} is failed")
            evaluation_detail["eval_result"] = "fail"
        elif result == -1:
            print(f"{task_desc} does not have any screenshots")
            evaluation_detail["eval_result"] = "error"

        return evaluation_detail


==> anc/code/benchmark/split_multi_app.py <==
# Adapted from SPA-Bench (https://github.com/ai-agents-2030/SPA-Bench), MIT License.
import os
import sys

sys.path.insert(0, os.path.abspath(os.path.join(os.path.dirname(__file__), "..")))

from typing import Optional
import json

from benchmark.utils import (
    LlmInterface,
    extract_json_format_string    
)
from benchmark.prompts import (
    SPLIT_DATA_SYS_PROMPT,
    SPLIT_DATA_USER_PROMPT
)
from utils import (
    read_json,
    write_json    
)


class SplitMultiApp(object):

    multi_app_dataset_path = "data/multi_app.json"

    def __init__(self,
                 llm_model: str, 
                 llm_endpoints: str, 
                 llm_api_key: str,
                 llm_check_way: str,
                 usage_tracking_path: Optional[str] = None) -> None:
        self.llm_ins = LlmInterface(llm_model, llm_endpoints, llm_api_key, usage_tracking_path=usage_tracking_path)
        self.llm_check_way = llm_check_way
        self.data = read_json(self.multi_app_dataset_path)
    
    def _call_llm(self,
                  query: str,
                  app_list: list[str]) -> dict:
        history = self.llm_ins.add_prompt(SPLIT_DATA_SYS_PROMPT, [], [], "system")

        user_prompt = SPLIT_DATA_USER_PROMPT.format(
            task_description=query,
            task_app=app_list
        )
        history = self.llm_ins.add_prompt(user_prompt, [], [], "user", history)

        if self.llm_check_way == "openai":
            llm_res = self.llm_ins.infer(history)
        else:
            raise ValueError(f"unsupported check way {self.llm_check_way}, expected openai")
        
        llm_res = extract_json_format_string(llm_res)
        try:
            llm_dict = json.loads(llm_res)
        except json.JSONDecodeError as e:
            print(e)
            llm_dict = {}
        return llm_dict

    def split_data(self) -> None:
        split_data_list = []
        length = len(self.data)

        for idx, item in enumerate(self.data):
            query = item["query"]
            app_list = item["app"]

            print(f"Processing {idx + 1}/{length} task: {query} with apps {app_list}")

            llm_dict = self._call_llm(query, app_list)
            item["subtasks"] = llm_dict
            split_data_list.append(item)
        
        write_json(self.multi_app_dataset_path, split_data_list, "list", "w")


def _main():
    api_path = "../configs/api_settings.json"
    api_data = read_json(api_path)
    split_ins = SplitMultiApp(
        llm_model=api_data["llm_model"],
        llm_endpoints=api_data["llm_endpoints"],
        llm_api_key=api_data["llm_api_key"],
        llm_check_way=api_data["llm_check_way"]
    )
    split_ins.split_data()


if __name__ == "__main__":
    _main()


==> anc/code/benchmark/utils/__init__.py <==
__all__ = [
    "PaddleOcrClient",

    "extract_json_format_string",
    "get_screenshot_file_names",
    "extract_action_details",

    "LlmInterface",

    "add_action_2_screenshot"
]


from benchmark.utils.call_paddle_ocr import PaddleOcrClient
from benchmark.utils.utils import (
    extract_json_format_string,
    get_screenshot_file_names,
    extract_action_details    
)
from benchmark.utils.call_llm_api import LlmInterface
from benchmark.utils.draw_text import add_action_2_screenshot


==> anc/code/benchmark/utils/call_llm_api.py <==
import copy
from typing import Optional
import requests
import time
import json
import re

from utils import (
    OutOfQuotaException,
    AccessTerminatedException,
    write_json,
    track_usage
)


class LlmInterface(object):
    _META_JPEG = "image/jpeg"
    _META_PNG = "image/png"
    _META_GIF = "image/gif"
    _META_WEBP = "image/webp"

    def __init__(self,
                 model: str, 
                 endpoints: str, 
                 api_key: str,
                 temperature: float = 0.0,
                 n: int = 1,
                 timeout: float = 600.0,
                 max_retry: int = 5,
                 sleep_sec: float = 5.0,
                 usage_tracking_path: Optional[str] = None) -> None:
        self.model = model
        self.endpoints = endpoints
        self.api_key = api_key
        self.temperature = temperature
        self.n = n
        self.timeout = timeout
        self.max_retry = max_retry
        self.sleep_sec = sleep_sec
        self.usage_tracking_path = usage_tracking_path
    
    def add_prompt(self,
                   text_prompt: str, 
                   images: list[str],
                   fmt: list[str],
                   role: str,
                   chat_history: list = []) -> list[list[str, list[dict]]]:
        new_chat_history = copy.deepcopy(chat_history)
        content = [
            {
                "type": "text", 
                "text": text_prompt
            }
        ]
        if images:
            for single_image_info, single_fmt in zip(images, fmt):
                if single_fmt.upper() in ["JPG", "JPEG"]:
                    meta_data = self._META_JPEG
                elif single_fmt.upper() == "PNG":
                    meta_data = self._META_PNG
                elif single_fmt.upper() == "GIF":
                    meta_data = self._META_GIF
                elif single_fmt.upper() == "WEBP":
                    meta_data = self._META_WEBP
                else:
                    raise ValueError(f"Unsupported image format: {single_fmt}. Supported formats are jpg, jpeg, png, gif, webp.")
                
                content.append({
                    "type": "image_url", 
                    "image_url": {
                        "url": f"data:{meta_data};base64,{single_image_info}"
                    }
                })
        
        new_chat_history.append([
            role,
            content
        ])

        return new_chat_history
    
    def infer(self,
              chat_history: list[list[str, list[dict]]],
              extra_headers: str = "") -> str:
        if extra_headers:
            headers = {
                "Content-Type": "application/json",
                extra_headers: self.api_key
            }
        else:
            headers = {
                "Content-Type": "application/json",
                "Authorization": f"Bearer {self.api_key}"
            }

        data = {
            "model": self.model,
            "messages": [],
            'temperature': self.temperature,
            'n': self.n
        }

        if "claude" in self.model and "https://api.anthropic.com" in self.endpoints:
            headers = {
                "x-api-key": self.api_key,
                "anthropic-version": "2023-06-01",
                "content-type": "application/json"
            }
            for role, content in chat_history:
                if role == "system":
                    data['system'] = content[0]['text']
                else:
                    converted_content = []
                    for item in content:
                        if item['type'] == "text":
                            converted_content.append({
                                "type": "text", 
                                "text": item['text']
                            })
                        elif item['type'] == "image_url":
                            if item['image_url']['url'].startswith("http"):
                                converted_content.append({
                                    "type": "image",
                                    "source": {
                                        "type": "url",
                                        "url": item['image_url']['url']
                                    }
                                })
                            else:
                                match = re.match(r"data:(image/\w+);base64,", item['image_url']['url'])
                                media_type = match.group(1) 
                                converted_content.append({
                                    "type": "image",
                                    "source": {
                                        "type": "base64",
                                        "media_type": media_type,
                                        "data": item['image_url']['url'].replace(f"data:{media_type};base64,", "")
                                    }
                                })
                        else:
                            raise ValueError(f"Invalid content type: {item['type']}")
                    data["messages"].append({
                        "role": role, 
                        "content": converted_content
                    })
        
        else:
            for role, content in chat_history:
                data["messages"].append({
                    "role": role, 
                    "content": content
                })
        
        max_retry = self.max_retry
        while max_retry > 0:
            try:
                if "claude" in self.model and "https://api.anthropic.com" in self.endpoints:
                    start_time = time.time()
                    res = requests.post(self.endpoints, headers=headers, data=json.dumps(data), timeout=self.timeout)
                    end_time = time.time()
                    print(f"chat with llm time: {end_time - start_time:.4f}s")
                    res.raise_for_status()
                    res_json = res.json()
                    res_content = res_json['content'][0]['text']
                else:
                    start_time = time.time()
                    res = requests.post(self.endpoints, headers=headers, json=data, timeout=self.timeout)
                    end_time = time.time()
                    print(f"chat with llm time: {end_time - start_time:.4f}s")
                    res.raise_for_status()
                    res_json = res.json()
                    res_content = res_json['choices'][0]['message']['content']
                
                print(f"current llm response is as follows: {res_content}")

                if self.usage_tracking_path:
                    usage = track_usage(res_json)
                    write_json(self.usage_tracking_path, usage, json_type="list", mode='a')
                    print(f"record current chat tokens to {self.usage_tracking_path}")

            except requests.exceptions.HTTPError as e:
                if e.response.status_code == 429:
                    if "You exceeded your current quota, please check your plan and billing details" in e.response.text:
                        raise OutOfQuotaException(self.api_key)
                    elif "Your access was terminated due to violation of our policies" in e.response.text:
                        raise AccessTerminatedException(self.api_key)
                    else:
                        print(f"Rate Limit Exceeded: {e.response.text}")
                else:
                    print(f"HTTP Error: {e.response.status_code} - {e.response.text}")
            except requests.exceptions.RequestException as e:
                print(f"Network Error: {e}")
            except json.JSONDecodeError as e:
                print(f"JSON Decode Error: {e}")
            except KeyError as e:
                print(f"Missing Key in Response: {e}")
            except Exception as e:
                print(f"Unexpected Error: {e}")
            else:
                break

            print(f"Sleep {self.sleep_sec} before retry...")
            time.sleep(self.sleep_sec)
            max_retry -= 1

        else:
            print(f"Failed after {self.max_retry} retries...")
            raise RuntimeError("unable to connect to endpoints")

        return res_content


==> anc/code/benchmark/utils/call_paddle_ocr.py <==
import random
import time
from typing import Literal, Optional

import requests


class NonRetriableError(RuntimeError):
    pass


class PaddleOcrClient(object):
    def __init__(
        self,
        model: str,
        endpoint: str,
        api_key: str,
        timeout: float = 60.0,
        max_retry: int = 3,
        sleep_sec: float = 2.0,
        backoff_base_sec: float = 0.5,
        backoff_cap_sec: float = 8.0,
        retry_on_5xx: bool = True,
    ) -> None:
        self.model = model
        self.endpoint = endpoint
        self.api_key = api_key
        self.timeout = timeout
        self.max_retry = max_retry
        self.sleep_sec = sleep_sec
        self.backoff_base_sec = backoff_base_sec
        self.backoff_cap_sec = backoff_cap_sec
        self.retry_on_5xx = retry_on_5xx

    def _compute_backoff_seconds(self, attempt_index: int) -> float:
        exp_delay = self.backoff_base_sec * (2 ** attempt_index)
        bounded = min(self.backoff_cap_sec, exp_delay)
        jitter = random.uniform(0.0, max(0.1, bounded * 0.2))
        return max(0.0, bounded + jitter)

    @staticmethod
    def _parse_retry_after_seconds(headers: requests.structures.CaseInsensitiveDict) -> Optional[float]:
        retry_after = headers.get("Retry-After")
        if retry_after is None:
            return None
        retry_after = retry_after.strip()
        if not retry_after:
            return None
        try:
            parsed = float(retry_after)
            if parsed >= 0:
                return parsed
        except Exception:
            return None
        return None

    def infer(
        self,
        image_file: str,
        file_type: Literal["path", "base64"],
    ) -> list[str]:
        """Send an image (file path or base64) to the PaddleOCR service and return the recognized text lines."""
        headers = {
            "Content-Type": "application/json",
            "Authorization": f"Bearer {self.api_key}",
        }

        data = {
            "model": self.model,
            "image_file": image_file,
            "file_type": file_type
        }

        last_err = None
        for attempt in range(self.max_retry):
            try:
                resp = requests.post(
                    self.endpoint,
                    json=data,
                    headers=headers,
                    timeout=self.timeout,
                )
                status_code = resp.status_code

                if status_code == 200:
                    resp_json = resp.json()
                    return resp_json.get("response", [])

                if status_code == 429:
                    if attempt >= self.max_retry - 1:
                        raise RuntimeError(f"HTTP 429: {resp.text}")
                    retry_after_sec = self._parse_retry_after_seconds(resp.headers)
                    delay = retry_after_sec if retry_after_sec is not None else self._compute_backoff_seconds(attempt)
                    time.sleep(delay)
                    continue

                if 500 <= status_code < 600:
                    if not self.retry_on_5xx or attempt >= self.max_retry - 1:
                        raise RuntimeError(f"HTTP {status_code}: {resp.text}")
                    delay = self._compute_backoff_seconds(attempt)
                    time.sleep(delay)
                    continue

                raise NonRetriableError(f"HTTP {status_code}: {resp.text}")

            except NonRetriableError:
                raise
            except Exception as e:
                last_err = e
                if attempt >= self.max_retry - 1:
                    break
                time.sleep(max(self.sleep_sec, self._compute_backoff_seconds(attempt)))

        raise last_err


==> anc/code/benchmark/utils/draw_text.py <==
# Adapted from SPA-Bench (https://github.com/ai-agents-2030/SPA-Bench), MIT License.
import math
import os
import re
import shutil
import textwrap
from dataclasses import dataclass
from typing import Dict, List, Optional, Tuple

from PIL import Image, ImageDraw, ImageFont

from utils import read_json


Point = Tuple[int, int]
Gesture = Tuple[Point, Point]

FRAME_PATTERN = re.compile(r"frame_(\d+)\.(?:jpe?g|png)$", re.IGNORECASE)
SCROLL_PATTERN = re.compile(r"\[(\d+),(\d+)\]\[(\d+),(\d+)\]")

RED_DOT_COLOR = (255, 0, 0, 200)
SCROLL_COLOR = (0, 122, 255, 210)
SCROLL_WIDTH = 12
STRIP_BG_COLOR = "white"
STRIP_ACCENT_COLOR = "#0062ff"

ACTION_LABELS = {
    "open_app": "Open App",
    "click": "Tap",
    "longclick": "Long Press",
    "scroll": "Scroll",
    "input_text": "Input Text",
    "back": "Back",
    "home": "Home",
    "retry": "Retry",
}


@dataclass
class ActionDescription(object):
    step: int
    name: str
    label: str
    detail: str
    tap_point: Optional[Point] = None
    gesture: Optional[Gesture] = None


def parse_point(value: object) -> Optional[Point]:
    if isinstance(value, (list, tuple)) and len(value) == 2:
        try:
            x = int(value[0])
            y = int(value[1])
            return x, y
        except (TypeError, ValueError):
            return None
    return None


def parse_scroll_points(value: object) -> Optional[Gesture]:
    if isinstance(value, str):
        match = SCROLL_PATTERN.fullmatch(value.strip())
        if match:
            x1, y1, x2, y2 = map(int, match.groups())
            return (x1, y1), (x2, y2)
    if isinstance(value, (list, tuple)) and len(value) == 4:
        try:
            x1, y1, x2, y2 = map(int, value)
            return (x1, y1), (x2, y2)
        except (TypeError, ValueError):
            return None
    return None


def format_point(point: Optional[Point]) -> str:
    if point is None:
        return "(unknown)"
    return f"({point[0]}, {point[1]})"


def build_action_description(entry: dict) -> ActionDescription:
    action = entry.get("action") or "unknown_action"
    label = ACTION_LABELS.get(action, action.replace("_", " ").title())
    payload = (entry.get("original_item") or {}).get("text")
    step = entry.get("step_number", -1)
    detail = ""
    tap_point: Optional[Point] = None
    gesture: Optional[Gesture] = None

    if action in {"click", "longclick"}:
        tap_point = parse_point(payload)
        verb = "Tap" if action == "click" else "Long press"
        detail = f"{verb} at {format_point(tap_point)}"
    elif action == "open_app":
        detail = f"Open app: {payload or 'Unknown'}"
    elif action == "scroll":
        gesture = parse_scroll_points(payload)
        if gesture:
            start, end = gesture
            detail = f"Scroll from {format_point(start)} to {format_point(end)}"
        else:
            detail = "Scroll on screen"
    elif action == "input_text":
        detail = f"Input text: {payload}"
    elif action == "back":
        detail = "Go back to previous screen"
    elif action == "home":
        detail = "Return to the home screen"
    elif action == "retry":
        detail = "Retry this reasoning step"
    else:
        detail = f"Action payload: {payload}"

    return ActionDescription(
        step=step,
        name=action,
        label=label,
        detail=detail,
        tap_point=tap_point,
        gesture=gesture
    )


def load_trace(trace_path: str) -> List[ActionDescription]:
    entries = read_json(trace_path)
    descriptions = [build_action_description(entry) for entry in entries]
    return descriptions


def extract_frame_index(filename: str) -> Optional[int]:
    match = FRAME_PATTERN.match(filename)
    if match:
        return int(match.group(1))
    return None


def collect_frame_files(image_dir: str) -> List[Tuple[int, str]]:
    frames: List[Tuple[int, str]] = []
    for name in os.listdir(image_dir):
        frame_index = extract_frame_index(name)
        if frame_index is not None:
            frames.append((frame_index, name))
    return sorted(frames, key=lambda item: item[0])


def ensure_fresh_dir(path: str) -> None:
    if os.path.exists(path):
        shutil.rmtree(path)
    os.makedirs(path, exist_ok=True)


def draw_tap_overlay(
    image: Image.Image, 
    coordinates: Point, 
    radius: int
) -> Image.Image:
    base = image.convert("RGBA")
    overlay = Image.new("RGBA", base.size, (0, 0, 0, 0))
    draw = ImageDraw.Draw(overlay)
    x, y = coordinates
    left_up = (x - radius, y - radius)
    right_down = (x + radius, y + radius)
    draw.ellipse([left_up, right_down], fill=RED_DOT_COLOR)
    return Image.alpha_composite(base, overlay)


def draw_scroll_overlay(
    image: Image.Image, 
    gesture: Gesture
) -> Image.Image:
    base = image.convert("RGBA")
    overlay = Image.new("RGBA", base.size, (0, 0, 0, 0))
    draw = ImageDraw.Draw(overlay)
    start, end = gesture
    draw.line([start, end], fill=SCROLL_COLOR, width=SCROLL_WIDTH)
    draw_arrow_head(draw, start, end, SCROLL_COLOR)
    draw.ellipse(
        [
            (start[0] - 15, start[1] - 15),
            (start[0] + 15, start[1] + 15)
        ],
        outline=SCROLL_COLOR,
        width=6
    )
    return Image.alpha_composite(base, overlay)


def draw_arrow_head(
    draw: ImageDraw.ImageDraw, 
    start: Point, 
    end: Point, 
    color: Tuple[int, int, int, int], 
    size: int = 40
) -> None:
    dx = end[0] - start[0]
    dy = end[1] - start[1]
    length = math.hypot(dx, dy)
    if length == 0:
        return
    ux, uy = dx / length, dy / length
    left = (end[0] - ux * size - uy * size / 2, end[1] - uy * size + ux * size / 2)
    right = (end[0] - ux * size + uy * size / 2, end[1] - uy * size - ux * size / 2)
    draw.polygon([end, left, right], fill=color)


def draw_action_overlay(
    image_path: str, 
    action: ActionDescription, 
    dot_radius: int
) -> None:    
    image = Image.open(image_path)
    modified = False

    if action.tap_point:
        image = draw_tap_overlay(image, action.tap_point, dot_radius)
        modified = True

    if action.gesture:
        image = draw_scroll_overlay(image, action.gesture)
        modified = True

    if modified:
        rgb_image = image.convert("RGB")
        rgb_image.save(image_path)


def load_font(font_size: int) -> ImageFont.ImageFont:
    font_path = "benchmark/font/NotoSansCJK-Regular.ttc"
    return ImageFont.truetype(font_path, font_size)


def calculate_characters_per_line(
    image_width: int, 
    font: ImageFont.ImageFont
) -> int:
    sample_text = "ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz"
    total_width = 0
    for char in sample_text:
        bbox = font.getbbox(char)
        total_width += bbox[2] - bbox[0]
    average_char_width = max(1, total_width // len(sample_text))
    return max(1, image_width // average_char_width)


def add_description_strip(
    image_path: str,
    action: ActionDescription,
    output_path: str,
    font_size: int,
    line_spacing: int
) -> None:
    image = Image.open(image_path).convert("RGB")
    width, height = image.size
    font = load_font(font_size)
    characters_per_line = calculate_characters_per_line(width, font)

    segments = [
        {"text": f"Action: {action.label}", "color": "red"},
        {"text": f"Detail: {action.detail}", "color": "black"}
    ]

    wrapped_lines: List[Tuple[str, str]] = []
    wrapper = textwrap.TextWrapper(width=characters_per_line, break_long_words=True, break_on_hyphens=False)
    for segment in segments:
        lines = segment["text"].splitlines() or [segment["text"]]
        for line in lines:
            wrapped = wrapper.wrap(line) or [line]
            for wrapped_line in wrapped:
                wrapped_lines.append((wrapped_line, segment["color"]))

    text_height = 0
    for line, _ in wrapped_lines:
        bbox = font.getbbox(line)
        text_height += (bbox[3] - bbox[1]) + line_spacing

    strip_height = text_height + 20
    accent_height = 10
    new_image = Image.new("RGB", (width, height + accent_height + strip_height), STRIP_BG_COLOR)
    new_image.paste(image, (0, 0))
    draw = ImageDraw.Draw(new_image)
    draw.rectangle([(0, height), (width, height + accent_height)], fill=STRIP_ACCENT_COLOR)

    y = height + accent_height + 10
    for line, color in wrapped_lines:
        bbox = draw.textbbox((0, 0), line, font=font)
        text_width = bbox[2] - bbox[0]
        x = (width - text_width) // 2
        draw.text((x, y), line, font=font, fill=color)
        y += (bbox[3] - bbox[1]) + line_spacing

    new_image.save(output_path)


def add_action_2_screenshot(
    folder_path: str,
    include_text: bool = True,
    font_size: int = 60,
    line_spacing: int = 10,
    dot_radius: int = 20
) -> None:
    trace_path = os.path.join(folder_path, "trace.json")
    image_dir = os.path.join(folder_path, "ImageInfo")

    if not os.path.exists(trace_path):
        os.makedirs(folder_path, exist_ok=True)
        
    if not os.path.isdir(image_dir):
        os.makedirs(image_dir, exist_ok=True)

    descriptions = load_trace(trace_path)
    action_map: Dict[int, ActionDescription] = {desc.step: desc for desc in descriptions if desc.step >= 0}
    frames = collect_frame_files(image_dir)
    if not frames:
        raise RuntimeError(f"No frames found in {image_dir}")
    
    if not include_text:
        dst_dir = os.path.join(folder_path, "tap_only")
    else:
        dst_dir = os.path.join(folder_path, "tap_and_text")
    ensure_fresh_dir(dst_dir)

    for frame_index, filename in frames:
        src = os.path.join(image_dir, filename)
        dst = os.path.join(dst_dir, filename)
        shutil.copy(src, dst)
        action = action_map.get(frame_index)
        if action:
            draw_action_overlay(dst, action, dot_radius)
            if include_text:
                add_description_strip(dst, action, dst, font_size, line_spacing)


==> anc/code/benchmark/utils/utils.py <==
# Adapted from SPA-Bench (https://github.com/ai-agents-2030/SPA-Bench), MIT License.
import json
import os
import re

from benchmark.utils.draw_text import load_trace


def fix_common_json_issues(json_str: str) -> str:
    json_str = re.sub(r'\\(?!["\\/bfnrt])', r'\\', json_str)

    if r'\\"""' in json_str:
        json_str = json_str.replace(r'\\"""', r'\\"\\"\\"')
    if '"""' in json_str:
        json_str = json_str.replace('"""', r'\\"\\"\\"')

    if r"\\'''" in json_str:
        json_str = json_str.replace(r"\\'''", r"\\'\\'\\'")
    if "'''" in json_str:
        json_str = json_str.replace("'''", r"\\'\\'\\'")

    return json_str


def extract_json_format_string(text: str) -> str:
    start = text.find('{')
    if start == -1:
        return ""
    
    in_string = False
    escape = False
    brace_count = 0

    for i in range(start, len(text)):
        char = text[i]
        
        if char == '"' and not escape:
            in_string = not in_string
        elif char == '\\' and not escape:
            escape = True
            continue
        
        if not in_string:
            if char == '{':
                brace_count += 1
            elif char == '}':
                brace_count -= 1
                if brace_count == 0:
                    json_string = text[start: i + 1]

                    try:
                        json.loads(json_string)
                        return json_string
                    except json.JSONDecodeError:
                    
                        json_string = fix_common_json_issues(json_string)
                        return json_string
        escape = False
    else:
        return ""


def get_screenshot_file_names(target_dir: str) -> list:
    try:
        files = os.listdir(target_dir)
    except FileNotFoundError:
        return []
    
    screenshot_list = []
    for file in files:
        screenshot_list.append(os.path.join(target_dir, file))

    def frame_sort_key(path: str) -> tuple[int, str]:
        stem = os.path.splitext(os.path.basename(path))[0]
        match = re.search(r"(\d+)$", stem)
        return (int(match.group(1)) if match else 10**9, stem)

    screenshot_list.sort(key=frame_sort_key)

    return screenshot_list


def extract_action_details(task_result_dir: str) -> str:
    trace_path = os.path.join(task_result_dir, "trace.json")
    descriptions = load_trace(trace_path)

    extra_action = ""
    for desc in descriptions:
        extra_action += f"The action that changes from screenshot No.{desc.step} to screenshot No.{desc.step + 1} is: **{desc.name}**, with details: **{desc.detail}**.\n"

    return extra_action.strip()


==> anc/code/configs/api_settings.example.json <==
{
  "ocr_model": "PaddleOCR",
  "ocr_endpoint": "http://127.0.0.1:1234/v1/ocr",
  "ocr_api_key": "${DELTAREPLAY_OCR_API_KEY}",
  "llm_model": "qwen3.8-flash",
  "llm_endpoints": "https://your-endpoint/v1/chat/completions",
  "llm_api_key": "${DELTAREPLAY_API_KEY}",
  "llm_check_way": "openai"
}


==> anc/code/configs/app_package_config.json <==
{}



==> anc/code/configs/environment_guard.json <==
{
  "schema_version": 1,
  "kind": "deltareplay_environment_guard_policy",
  "description": "Dialogs the harness dismisses on its own, and screen markers that attribute an episode failure to the environment rather than to the agent.",
  "dialog_rules": [
    {
      "id": "grant_runtime_permission",
      "intent": "accept",
      "reason": "Permission prompts are environment setup, not part of the benchmark task.",
      "match_texts": [
        "允许",
        "始终允许",
        "仅在使用中允许",
        "使用时允许",
        "仅此一次",
        "同意",
        "同意并继续",
        "ALLOW",
        "Allow",
        "Allow all the time",
        "While using the app",
        "Only this time",
        "Continue",
        "OK"
      ],
      "require_packages": [
        "android",
        "com.android.permissioncontroller",
        "com.android.packageinstaller",
        "com.lbe.security.miui",
        "com.miui.securitycenter",
        "com.google.android.permissioncontroller"
      ]
    },
    {
      "id": "decline_app_update",
      "intent": "decline",
      "reason": "Updating an app during an episode would change the app version under test.",
      "match_texts": [
        "以后再说",
        "稍后再说",
        "稍后",
        "暂不更新",
        "暂不升级",
        "下次再说",
        "忽略本次",
        "忽略此版本",
        "取消更新",
        "残忍拒绝",
        "Later",
        "Not now",
        "No thanks",
        "Skip this version",
        "Remind me later"
      ],
      "require_packages": []
    },
    {
      "id": "close_promo_overlay",
      "intent": "dismiss",
      "reason": "Ads and onboarding overlays are environment noise layered over the task UI.",
      "match_texts": [
        "跳过广告",
        "跳过",
        "我知道了",
        "知道了",
        "不再提示",
        "暂不开启",
        "以后再开",
        "关闭广告",
        "Skip Ad",
        "Skip",
        "Got it",
        "Dismiss",
        "Maybe later"
      ],
      "require_packages": []
    }
  ],
  "environment_failure_markers": [
    {
      "id": "login_wall",
      "reason": "The app requires a login or verification that the agent is not meant to complete.",
      "match_texts": [
        "请登录",
        "登录后查看",
        "立即登录",
        "登录/注册",
        "手机号登录",
        "获取验证码",
        "请输入验证码",
        "短信验证码",
        "扫码登录",
        "Sign in to continue",
        "Log in to continue",
        "Verification code"
      ]
    },
    {
      "id": "captcha_wall",
      "reason": "A human-verification challenge (slider puzzle, image or audio CAPTCHA) blocks the app; the agent must not attempt to solve it.",
      "match_texts": [
        "图形验证",
        "语音验证",
        "拖动箭头填充拼图",
        "请输入听到的数字",
        "请完成安全验证",
        "滑动完成拼图",
        "拖动滑块",
        "滑块验证",
        "点击完成验证",
        "Slide to verify",
        "Drag the slider",
        "Security verification"
      ]
    },
    {
      "id": "forced_update_wall",
      "reason": "A blocking update dialog without a decline option prevents the app from running.",
      "match_texts": [
        "立即更新",
        "强制更新",
        "版本过低",
        "请更新到最新版本",
        "Update required"
      ],
      "requires_absent_texts": [
        "以后再说",
        "稍后",
        "暂不更新",
        "取消",
        "Later",
        "Not now"
      ]
    },
    {
      "id": "network_unavailable",
      "reason": "The device has no network connectivity, so the app cannot reach its backend.",
      "match_texts": [
        "网络异常",
        "网络连接失败",
        "无法连接到网络",
        "请检查网络设置",
        "No internet connection",
        "Network error",
        "网络尚未连接",
        "网络不太好",
        "请检查网络",
        "网络开小差",
        "当前网络不可用"
      ]
    }
  ],
  "infrastructure_error_signatures": [
    "uiautomator did not produce a fresh hierarchy",
    "UiTreeCaptureError",
    "device offline",
    "device unauthorized",
    "no devices/emulators found",
    "AppLaunchError",
    "APIConnectionError",
    "RateLimitError",
    "InternalServerError",
    "Read timed out"
  ]
}


==> anc/code/configs/eval_excel_config.json <==
{
  "task": ["task_id", "query", "app", "gt_steps"],
  "pass_at_1": ["pass@1_steps", "pass@1_use_cache", "pass@1_success", "pass@1_e2e_time_s", "pass@1_step_time_s"],
  "pass_at_k": ["pass@3_steps_avg", "pass@3_use_cache", "pass@3_success", "pass@3_e2e_time_s_avg", "pass@3_step_time_s_avg"],
  "configuration": ["agent_llm", "agent_deployment_env", "cache_llm", "cache_deployment_env"]
}



==> anc/code/configs/file_path_config.json <==
{
  "results_dir": "results",
  "temp_dir": "tmp",
  "app_package_config_path": "configs/app_package_config.json",
  "runtime_bundle_override_config_path": "configs/runtime_bundle_overrides.android_world_emulator.json",
  "eval_single_datasets_path": "evaluation/datasets/spa-bench-Split100/memory.json",
  "eval_multi_datasets_path": "evaluation/datasets/spa-bench-Split100/memory.json",
  "eval_api_path": "configs/api_settings.json",
  "eval_dir": "evaluation",
  "usage_tracking_name": "eval_token_consumption.json",
  "eval_excel_name_no_cache": "deltareplay_no_cache.xlsx",
  "eval_excel_name_with_cache": "deltareplay_with_cache.xlsx",
  "eval_overall_excel_name_no_cache": "deltareplay_overall_no_cache.xlsx",
  "eval_overall_excel_name_with_cache": "deltareplay_overall_with_cache.xlsx"
}


==> anc/code/configs/paper_configs.json <==
{
  "description": "How to run each method and ablation variant of the paper with this code. A task runs in its own run.py call with common_flags, the flags of its benchmark, the flags of the row's provider, --agent_llm set to the row's model, and the row's --policy-variant and --reuse-overrides. run.py's reuse_* defaults are the DeltaReplay settings, so those overrides only make them explicit.",
  "common_flags": {
    "--eval": "true",
    "--eval_type": "single",
    "--exector_times": "1",
    "--temperature": "0.0",
    "--skip-key-components": "true",
    "--is_start_with_appMainPage": "true",
    "--max_step_timeout": "600"
  },
  "step_budget": "each task's max_execute_steps in its task file, max(8, 3 * gt_steps); run.py uses it unless --max_execute_steps is given",
  "judge_model": "qwen3.8-flash (llm_model in configs/api_settings.json)",
  "benchmarks": {
    "android-world": {
      "tasks": "evaluation/datasets/android-world-Split100/{memory,low,middle,high}.json",
      "flags": {"--dataset_tag": "android-world", "--max_task_timeout": "900"},
      "memory": "successful base-agent runs on the instances in evaluation/datasets/android-world-Mem2"
    },
    "spa-bench": {
      "tasks": "evaluation/datasets/spa-bench-Split100/{memory,low,middle,high}.json",
      "flags": {"--dataset_tag": "spa-bench", "--enable_task_id_filter": "true", "--task_id_allowlist_path": "configs/spa_bench_60.txt", "--max_task_timeout": "900"},
      "memory": "successful base-agent runs of both backbones on SPA-Bench tasks"
    }
  },
  "models": {
    "Qwen3-VL-30B-A3B-Instruct": "qwen3-vl-30b-a3b-instruct",
    "Qwen3.8-Flash": "qwen3.8-flash",
    "GUI-Owl-1.5": "gui-plus-2026-02-26"
  },
  "provider_flags": {
    "base": {},
    "reusegui": {"--gui-graph-dir": "<memory graph of the benchmark, with replay_index.json>"},
    "gui_explorer": {"--baseline-benchmark": "<benchmark>", "--baseline-support-path": "memory_bank/baselines/gui_explorer/<benchmark>/support_transition_knowledge.json", "--baseline-top-k": "5", "--baseline-min-score": "0.02"}
  },
  "reuse_overrides": {
    "deltareplay": {
      "reuse_route_a_prompt": "strict", "reuse_top_k": 5, "reuse_top_n": 7, "reuse_mask_own_task": false,
      "reuse_route_b_mode": "always", "reuse_cross_task_route_a": false, "reuse_route_b_min_edge_sim": 0.75,
      "reuse_template_memory": true, "reuse_family_memory": true, "reuse_route_b_impl": "param",
      "reuse_cross_template_memory": true, "reuse_borrow_mode": "step"
    },
    "rag_prompting": {
      "reuse_route_a_prompt": "legacy", "reuse_top_k": 5, "reuse_top_n": 7, "reuse_mask_own_task": false,
      "reuse_route_b_mode": "always", "reuse_cross_task_route_a": true, "reuse_template_memory": false,
      "reuse_family_memory": false, "reuse_route_b_impl": "llm", "reuse_cross_template_memory": false,
      "reuse_borrow_mode": "run"
    }
  },
  "rows": [
    {"table": "main", "method": "Base agent", "models": ["Qwen3-VL-30B-A3B-Instruct", "Qwen3.8-Flash"], "benchmarks": ["android-world", "spa-bench"], "provider": "base"},
    {"table": "main", "method": "GUI-Owl", "models": ["GUI-Owl-1.5"], "benchmarks": ["android-world"], "provider": "base"},
    {"table": "main", "method": "RAG-prompting", "models": ["Qwen3.8-Flash"], "benchmarks": ["android-world"], "provider": "reusegui", "policy_variant": "rag_prompting", "reuse_overrides": "rag_prompting"},
    {"table": "main", "method": "GUI-explorer", "models": ["Qwen3.8-Flash"], "benchmarks": ["android-world"], "provider": "gui_explorer"},
    {"table": "main", "method": "DeltaReplay", "models": ["Qwen3-VL-30B-A3B-Instruct", "Qwen3.8-Flash"], "benchmarks": ["android-world", "spa-bench"], "provider": "reusegui", "policy_variant": "full", "reuse_overrides": "deltareplay"},
    {"table": "ablation", "method": "Naive replay", "models": ["Qwen3.8-Flash"], "benchmarks": ["android-world"], "provider": "reusegui", "policy_variant": "naive_replay", "reuse_overrides": "deltareplay"},
    {"table": "ablation", "method": "w/o Route C (no discard)", "models": ["Qwen3.8-Flash"], "benchmarks": ["android-world"], "provider": "reusegui", "policy_variant": "no_route_c", "reuse_overrides": "deltareplay"},
    {"table": "ablation", "method": "w/o semantic matching", "models": ["Qwen3.8-Flash"], "benchmarks": ["android-world"], "provider": "reusegui", "policy_variant": "no_semfilter", "reuse_overrides": "deltareplay"}
  ]
}


==> anc/code/configs/runtime_bundle_overrides.android_world_emulator.json <==
{
  "schema_version": 1,
  "profile_id": "android_world_emulator",
  "description": "Runtime package substitutions for the AndroidWorld emulator. Task definitions are not modified.",
  "enabled_benchmarks": [
    "android-world"
  ],
  "overrides": {
    "simpleSms": {
      "app_keys": [
        "simpleSms"
      ],
      "declared_packages": [
        "com.android.mms"
      ],
      "actual_package": "com.simplemobiletools.smsmessenger",
      "reason": "The AndroidWorld Simple SMS Messenger APK installs as com.simplemobiletools.smsmessenger."
    },
    "simpleSmsResend": {
      "app_keys": [
        "simpleSmsResend"
      ],
      "declared_packages": [
        ""
      ],
      "actual_package": "com.simplemobiletools.smsmessenger",
      "reason": "The task declares no package; its app is the Simple SMS Messenger APK, installed as com.simplemobiletools.smsmessenger."
    },
    "simpleDraw": {
      "app_keys": [
        "simple"
      ],
      "declared_packages": [
        "com.simplemobiletools.draw"
      ],
      "actual_package": "com.simplemobiletools.draw.pro",
      "reason": "The AndroidWorld Simple Draw Pro APK installs as com.simplemobiletools.draw.pro."
    }
  }
}


==> anc/code/configs/spa_bench_60.txt <==
# SPA-Bench-60: task ids of evaluation/datasets/spa-bench-Split100, one per line.
QQMusic_1
QQMusic_3
QQMusic_4
QQMusic_5
bilibili_0
bilibili_1
bilibili_3
bilibili_4
bilibili_5
bilibili_6
bilibili_7
cainiaoguoguo_0
cainiaoguoguo_1
cainiaoguoguo_2
calendar_0
calendar_1
calendar_2
deskclock_0
deskclock_1
deskclock_2
douyin_3
douyin_5
eleme_0
eleme_3
eleme_4
eleme_5
gaodeditu_0
gaodeditu_2
gaodeditu_3
gaodeditu_4
gaodeditu_7
gaodeditu_8
hanglvzongheng_1
hanglvzongheng_3
hanglvzongheng_4
hanglvzongheng_5
qvnaer_0
qvnaer_1
qvnaer_3
settings_0
settings_1
taobao_0
taobao_1
taobao_3
taobao_4
taobao_6
taobao_7
taobao_8
tencentdocs_0
tencentdocs_1
toutiao_0
toutiao_1
toutiao_4
xiaohongshu_0
xiaohongshu_1
xiaohongshu_3
youdaodict_0
zhihu_1
zhihu_3
zhihu_5


==> anc/code/deferred_evaluation.py <==
"""Shared helpers for recording evaluator work outside the device loop."""

from __future__ import annotations

import json
import os
import tempfile
from pathlib import Path
from typing import Any, Sequence


PENDING_EVALUATION_SCHEMA_VERSION = 1
PENDING_EVALUATION_FILENAME = "pending_evaluation.json"
DONE_EVALUATION_FILENAME = "pending_evaluation.done.json"
EVALUATION_ERROR_FILENAME = "pending_evaluation.error.json"


def atomic_write_json(path: str | Path, value: Any) -> None:
    """Write JSON through a same-directory temporary file and replace it."""

    destination = Path(path)
    destination.parent.mkdir(parents=True, exist_ok=True)
    descriptor, temporary_name = tempfile.mkstemp(
        prefix=f".{destination.name}.",
        suffix=".tmp",
        dir=str(destination.parent),
    )
    temporary_path = Path(temporary_name)
    try:
        with os.fdopen(descriptor, "w", encoding="utf-8", newline="\n") as handle:
            json.dump(value, handle, ensure_ascii=False, indent=4)
            handle.write("\n")
            handle.flush()
            os.fsync(handle.fileno())
        os.replace(temporary_path, destination)
    except BaseException:
        try:
            temporary_path.unlink(missing_ok=True)
        finally:
            raise


def build_eval_args(query: str, data_dir: str | Path, args: dict[str, Any]) -> list[Any]:
    """Return the positional arguments used by the configured evaluator."""

    evaluator_data_dir = str(data_dir)
    if args.get("eval_type") == "single":
        return [
            query,
            evaluator_data_dir,
            args["include_text"],
            args["single_eval_w_crop"],
            args["single_eval_h_crop"],
        ]
    return [
        query,
        evaluator_data_dir,
        args["include_text"],
        3,
        args["multi_eval_w_stage1_crop"],
        args["multi_eval_h_stage1_crop"],
        args["multi_eval_w_stage2_crop"],
        args["multi_eval_h_stage2_crop"],
    ]


def pending_episode_classification(
    *,
    environment_events: Sequence[dict[str, Any]] = (),
    policy_sha256: str | None = None,
) -> dict[str, Any]:
    """Describe an episode whose agent outcome is not scored yet."""

    return {
        "schema_version": 1,
        "kind": "deltareplay_episode_classification",
        "classification": "pending",
        "reasons": ["evaluation_deferred"],
        "counts_toward_success_rate": False,
        "policy_sha256": policy_sha256,
        "environment_events": list(environment_events),
    }


def build_pending_evaluation(
    *,
    task_id: str,
    query: str,
    data_dir: str | Path,
    eval_type: str,
    eval_args: Sequence[Any],
    evaluator_config: dict[str, Any],
    record_fields: dict[str, Any],
    environment_events: Sequence[dict[str, Any]] = (),
    error_messages: Sequence[str] = (),
    hard_timeout: bool = False,
    batch_id: str = "",
) -> dict[str, Any]:
    """Build a credential-free, replayable evaluator request."""

    resolved_data_dir = str(Path(data_dir).resolve())
    positional_args = list(eval_args)
    if eval_type not in {"single", "multi"}:
        raise ValueError(f"Unsupported eval_type: {eval_type!r}")
    expected_arg_count = 5 if eval_type == "single" else 8
    if len(positional_args) != expected_arg_count:
        raise ValueError(
            f"{eval_type} evaluator expects {expected_arg_count} positional arguments"
        )
    if positional_args[:2] != [query, resolved_data_dir]:
        raise ValueError("Evaluator arguments must start with query and absolute data_dir")

    preserved_fields = {
        key: value
        for key, value in record_fields.items()
        if key not in {"eval_result", "fine_detect_reason", "episode_classification"}
    }
    return {
        "schema_version": PENDING_EVALUATION_SCHEMA_VERSION,
        "task_id": str(task_id),
        "query": query,
        "data_dir": resolved_data_dir,
        "eval_type": eval_type,
        "eval_args": positional_args,
        "eval_kwargs": {},
        "batch_id": str(batch_id or ""),
        "evaluator_config": dict(evaluator_config),
        "record_fields": preserved_fields,
        "classification_context": {
            "environment_events": list(environment_events),
            "error_messages": [str(item) for item in error_messages if str(item)],
            "hard_timeout": bool(hard_timeout),
        },
        "status": "pending",
        "attempt_count": 0,
    }


def write_pending_evaluation(data_dir: str | Path, request: dict[str, Any]) -> Path:
    """Persist one request only after its full manifest has been built."""

    path = Path(data_dir).resolve() / PENDING_EVALUATION_FILENAME
    atomic_write_json(path, request)
    return path


==> anc/code/deployment/deploy_paddle_ocr.py <==
import argparse
import base64
import gc
import math
import os
import platform
import threading
import time
import uuid
from contextlib import contextmanager
from dataclasses import dataclass
from queue import Empty, Queue
from typing import Any, Dict, Iterator, Literal, Optional

from fastapi import FastAPI, Header, HTTPException
import numpy as np
from pydantic import BaseModel, Field
import uvicorn

try:
    import torch
except Exception:
    torch = None

_cv2_import_error: Optional[Exception] = None
try:
    import cv2
except Exception as e:
    cv2 = None
    _cv2_import_error = e

_paddle_import_error: Optional[Exception] = None
try:
    import paddle
except Exception as e:
    paddle = None
    _paddle_import_error = e

_paddleocr_import_error: Optional[Exception] = None
try:
    from paddleocr import PaddleOCR
except Exception as e:
    PaddleOCR = None
    _paddleocr_import_error = e


class OcrCompletionRequest(BaseModel):
    model: str = Field(...)
    image_file: str = Field(..., description="Image path or base64 string")
    file_type: Literal["path", "base64"] = Field(
        default="path",
        description="Type of image_file: 'path' or 'base64'",
    )


class OcrCompletionResponse(BaseModel):
    id: str = Field(...)
    created: int = Field(...)
    model: str = Field(...)
    response: list = Field(...)


@dataclass
class DeviceInfo:
    requested_device: str
    selected_device: str
    os_name: str
    cuda_compiled: bool
    cuda_available: bool
    cuda_device_count: int
    mps_detected: bool
    fallback_reason: Optional[str]

    def to_dict(self) -> Dict[str, Any]:
        return {
            "requested_device": self.requested_device,
            "selected_device": self.selected_device,
            "os": self.os_name,
            "cuda_compiled": self.cuda_compiled,
            "cuda_available": self.cuda_available,
            "cuda_device_count": self.cuda_device_count,
            "mps_detected": self.mps_detected,
            "fallback_reason": self.fallback_reason,
        }


class RuntimeStats:
    def __init__(self) -> None:
        self._lock = threading.Lock()
        self.total_requests = 0
        self.success_requests = 0
        self.failed_requests = 0
        self.queue_full_rejections = 0
        self.queue_timeout_rejections = 0
        self.total_success_latency_ms = 0.0
        self.last_error_ts: Optional[int] = None

    def on_request_start(self) -> None:
        with self._lock:
            self.total_requests += 1

    def on_request_success(self, latency_ms: float) -> None:
        with self._lock:
            self.success_requests += 1
            self.total_success_latency_ms += max(0.0, latency_ms)

    def on_request_failure(self) -> None:
        with self._lock:
            self.failed_requests += 1

    def on_queue_full_rejection(self) -> None:
        with self._lock:
            self.queue_full_rejections += 1

    def on_queue_timeout_rejection(self) -> None:
        with self._lock:
            self.queue_timeout_rejections += 1

    def on_error_timestamp(self) -> None:
        with self._lock:
            self.last_error_ts = int(time.time())

    def snapshot(self) -> Dict[str, Any]:
        with self._lock:
            avg_latency_ms = (
                self.total_success_latency_ms / self.success_requests
                if self.success_requests > 0
                else 0.0
            )
            return {
                "total_requests": self.total_requests,
                "success_requests": self.success_requests,
                "failed_requests": self.failed_requests,
                "queue_full_rejections": self.queue_full_rejections,
                "queue_timeout_rejections": self.queue_timeout_rejections,
                "avg_latency_ms": round(avg_latency_ms, 2),
                "last_error_ts": self.last_error_ts,
            }


class InferenceConcurrencyLimiter:
    def __init__(self, max_concurrent_ocr: int, timeout_seconds: float, max_waiting_requests: int) -> None:
        if max_concurrent_ocr <= 0:
            raise ValueError("max_concurrent_ocr must be >= 1")
        if timeout_seconds <= 0:
            raise ValueError("concurrency_timeout must be > 0")
        if max_waiting_requests <= 0:
            raise ValueError("max_waiting_requests must be >= 1")

        self.max_concurrent_ocr = max_concurrent_ocr
        self.timeout_seconds = timeout_seconds
        self.max_waiting_requests = max_waiting_requests

        self._semaphore = threading.BoundedSemaphore(max_concurrent_ocr)
        self._lock = threading.Lock()
        self._active_requests = 0
        self._waiting_requests = 0

    @staticmethod
    def _raise_queue_full_429(max_waiting_requests: int) -> None:
        raise HTTPException(
            status_code=429,
            detail=(
                "reason=queue_full; "
                f"Model is busy, waiting queue is full. max_waiting_requests={max_waiting_requests}"
            ),
            headers={"Retry-After": "1"},
        )

    def _raise_timeout_429(self) -> None:
        retry_after = max(1, int(math.ceil(self.timeout_seconds)))
        raise HTTPException(
            status_code=429,
            detail=(
                "reason=queue_timeout; "
                "Model is busy, request queue timeout reached. "
                f"max_concurrent_ocr={self.max_concurrent_ocr}"
            ),
            headers={"Retry-After": str(retry_after)},
        )

    def acquire(self, request_tag: Optional[str] = None) -> None:
        tag = request_tag or "-"
        with self._lock:
            if self._waiting_requests >= self.max_waiting_requests:
                waiting_snapshot = self._waiting_requests
                active_snapshot = self._active_requests
                print(
                    f"[queue-reject] tag={tag} active={active_snapshot} "
                    f"waiting={waiting_snapshot} limit={self.max_concurrent_ocr} "
                    f"max_waiting_requests={self.max_waiting_requests}"
                )
                self._raise_queue_full_429(self.max_waiting_requests)

            self._waiting_requests += 1
            waiting_snapshot = self._waiting_requests
            active_snapshot = self._active_requests

        print(
            f"[queue-enter] tag={tag} active={active_snapshot} "
            f"waiting={waiting_snapshot} limit={self.max_concurrent_ocr}"
        )

        t0 = time.time()
        acquired = self._semaphore.acquire(timeout=self.timeout_seconds)
        wait_ms = int((time.time() - t0) * 1000)

        with self._lock:
            self._waiting_requests = max(0, self._waiting_requests - 1)
            if acquired:
                self._active_requests += 1
            waiting_snapshot = self._waiting_requests
            active_snapshot = self._active_requests

        if not acquired:
            print(
                f"[queue-timeout] tag={tag} wait_ms={wait_ms} active={active_snapshot} "
                f"waiting={waiting_snapshot} limit={self.max_concurrent_ocr}"
            )
            self._raise_timeout_429()

        print(
            f"[slot-acquired] tag={tag} wait_ms={wait_ms} active={active_snapshot} "
            f"waiting={waiting_snapshot} limit={self.max_concurrent_ocr}"
        )

    def release(self, request_tag: Optional[str] = None) -> None:
        tag = request_tag or "-"
        self._semaphore.release()
        with self._lock:
            self._active_requests = max(0, self._active_requests - 1)
            active_snapshot = self._active_requests
            waiting_snapshot = self._waiting_requests
        print(
            f"[slot-released] tag={tag} active={active_snapshot} "
            f"waiting={waiting_snapshot} limit={self.max_concurrent_ocr}"
        )

    def snapshot(self) -> Dict[str, int]:
        with self._lock:
            return {
                "active_requests": self._active_requests,
                "waiting_requests": self._waiting_requests,
            }

    @contextmanager
    def hold(self, request_tag: Optional[str] = None) -> Iterator[None]:
        self.acquire(request_tag=request_tag)
        try:
            yield
        finally:
            self.release(request_tag=request_tag)


class OcrEnginePool:
    def __init__(self, pool_size: int, engine_loader: Any) -> None:
        if pool_size <= 0:
            raise ValueError("pool_size must be >= 1")
        self.pool_size = pool_size
        self._queue: Queue = Queue(maxsize=pool_size)
        for idx in range(pool_size):
            self._queue.put(engine_loader(idx))

    @contextmanager
    def hold_engine(self) -> Iterator[Any]:
        try:
            engine = self._queue.get_nowait()
        except Empty as e:
            raise RuntimeError(
                "OCR engine pool is exhausted unexpectedly. "
                "Please check limiter and pool size configuration."
            ) from e
        try:
            yield engine
        finally:
            self._queue.put(engine)


def ensure_runtime_dependencies() -> None:
    missing = []
    if paddle is None:
        missing.append(("paddlepaddle", _paddle_import_error))
    if PaddleOCR is None:
        missing.append(("paddleocr", _paddleocr_import_error))
    if cv2 is None:
        missing.append(("opencv-python", _cv2_import_error))

    if not missing:
        return

    detail_lines = []
    for pkg_name, err in missing:
        reason = str(err) if err is not None else "unknown import error"
        detail_lines.append(f"- {pkg_name}: {reason}")
    detail = "\n".join(detail_lines)
    raise RuntimeError(
        "Missing required runtime dependencies for PaddleOCR service.\n"
        f"{detail}\n"
        "Please run: pip install -r requirements-ocr.txt"
    )


def _detect_mps_available() -> bool:
    if torch is None:
        return False
    mps_backend = getattr(torch.backends, "mps", None)
    if mps_backend is None:
        return False
    try:
        return bool(mps_backend.is_built() and mps_backend.is_available())
    except Exception:
        return False


def _probe_cuda_with_paddle() -> tuple[bool, bool, int]:
    if paddle is None:
        return False, False, 0
    try:
        cuda_compiled = bool(paddle.device.is_compiled_with_cuda())
    except Exception:
        return False, False, 0
    if not cuda_compiled:
        return False, False, 0

    cuda_device_count = 0
    try:
        cuda_device_count = int(paddle.device.cuda.device_count())
    except Exception:
        cuda_device_count = 0
    return True, cuda_device_count > 0, cuda_device_count


def _normalize_preferred_device(device: str) -> str:
    normalized = str(device).strip().lower()
    if normalized in {"auto", "cpu", "gpu", "gpu:0"}:
        return "gpu:0" if normalized == "gpu" else normalized
    if normalized.startswith("gpu:"):
        _, _, index_str = normalized.partition(":")
        if index_str.isdigit() and int(index_str) >= 0:
            return normalized
    raise argparse.ArgumentTypeError("device must be one of: auto, cpu, gpu:0 (or gpu:N)")


def detect_runtime_device(preferred_device: str) -> DeviceInfo:
    requested_device = _normalize_preferred_device(preferred_device)
    os_name = platform.system().lower()
    cuda_compiled, cuda_available, cuda_device_count = _probe_cuda_with_paddle()
    mps_detected = _detect_mps_available() if os_name == "darwin" else False

    fallback_reason: Optional[str] = None

    if requested_device == "auto":
        if cuda_available:
            selected_device = "gpu:0"
        else:
            selected_device = "cpu"
            if cuda_compiled and cuda_device_count == 0:
                fallback_reason = "CUDA is compiled, but no available CUDA devices were detected."
            elif not cuda_compiled:
                fallback_reason = "CUDA runtime is not available in current Paddle build."
    elif requested_device == "cpu":
        selected_device = "cpu"
    else:
        selected_device = requested_device
        if not cuda_available:
            selected_device = "cpu"
            fallback_reason = (
                f"Requested '{requested_device}', but CUDA is unavailable. "
                "Fallback to CPU."
            )
        else:
            _, _, index_str = requested_device.partition(":")
            gpu_index = int(index_str) if index_str else 0
            if gpu_index >= cuda_device_count:
                selected_device = "cpu"
                fallback_reason = (
                    f"Requested GPU index {gpu_index}, but only "
                    f"{cuda_device_count} CUDA devices are available. Fallback to CPU."
                )

    if os_name == "darwin" and selected_device == "cpu":
        mac_cpu_only_note = (
            "PaddleOCR on macOS currently runs on CPU only. "
            "MPS may be detected by PyTorch, but Paddle backend does not use MPS here."
        )
        if fallback_reason:
            fallback_reason = f"{fallback_reason} {mac_cpu_only_note}"
        else:
            fallback_reason = mac_cpu_only_note

    return DeviceInfo(
        requested_device=requested_device,
        selected_device=selected_device,
        os_name=os_name,
        cuda_compiled=cuda_compiled,
        cuda_available=cuda_available,
        cuda_device_count=cuda_device_count,
        mps_detected=mps_detected,
        fallback_reason=fallback_reason,
    )


def parse_auto_or_positive_int(value: Any, arg_name: str) -> Optional[int]:
    if value is None:
        return None
    if isinstance(value, int):
        if value <= 0:
            raise ValueError(f"{arg_name} must be >= 1")
        return value

    normalized = str(value).strip().lower()
    if normalized == "auto":
        return None
    try:
        parsed = int(normalized)
    except Exception as e:
        raise ValueError(f"{arg_name} must be 'auto' or positive int") from e
    if parsed <= 0:
        raise ValueError(f"{arg_name} must be >= 1")
    return parsed


class DeployPaddleOcr:
    def __init__(
        self,
        model_name: str,
        api_key: str,
        health_api_key: str = "",
        device: str = "auto",
        max_concurrent_ocr: Optional[int] = None,
        concurrency_timeout: float = 15.0,
        max_waiting_requests: Optional[int] = None,
        reload_fail_threshold: int = 3,
        reload_cooldown_sec: int = 60,
    ) -> None:
        self.model_name = model_name
        self.api_key = api_key
        self.health_api_key = health_api_key.strip()
        self.device_info = detect_runtime_device(device)
        self.started_at = time.time()

        self.max_concurrent_ocr = max_concurrent_ocr or self._get_default_pool_size(
            self.device_info.selected_device
        )
        self.max_waiting_requests = max_waiting_requests or self.max_concurrent_ocr * 8
        self.concurrency_timeout = concurrency_timeout

        self.reload_fail_threshold = reload_fail_threshold
        self.reload_cooldown_sec = reload_cooldown_sec

        self.stats = RuntimeStats()
        self.concurrency_limiter = InferenceConcurrencyLimiter(
            max_concurrent_ocr=self.max_concurrent_ocr,
            timeout_seconds=self.concurrency_timeout,
            max_waiting_requests=self.max_waiting_requests,
        )

        self._pool_lock = threading.Lock()
        self._failure_lock = threading.Lock()
        self._reload_lock = threading.Lock()
        self._consecutive_failures = 0
        self._last_error: Optional[str] = None
        self._last_error_ts: Optional[int] = None
        self._last_reload_ts = 0.0
        self._reload_count = 0

        self._engine_pool = self._build_engine_pool()
        print(
            "[startup] "
            f"os={self.device_info.os_name}, "
            f"selected_device={self.device_info.selected_device}, "
            f"cuda_available={self.device_info.cuda_available}, "
            f"mps_detected={self.device_info.mps_detected}, "
            f"pool_size={self.max_concurrent_ocr}, "
            f"max_waiting_requests={self.max_waiting_requests}, "
            f"concurrency_timeout={self.concurrency_timeout}s, "
            f"fallback_reason={self.device_info.fallback_reason}, "
            f"health_auth={'enabled' if self.health_api_key else 'disabled'}"
        )

    @staticmethod
    def _truncate_message(message: str, max_len: int = 256) -> str:
        safe = (message or "").strip().replace("\n", " ")
        if len(safe) <= max_len:
            return safe
        return safe[: max_len - 3] + "..."

    @staticmethod
    def _decode_base64_to_ndarray(b64_str: str) -> Any:
        if cv2 is None:
            raise RuntimeError("opencv-python is unavailable.")

        if b64_str.startswith("data:"):
            _, b64_str = b64_str.split(",", 1)

        try:
            img_bytes = base64.b64decode(b64_str)
        except Exception as e:
            raise ValueError(f"Invalid base64 image data: {e}")

        nparr = np.frombuffer(img_bytes, np.uint8)
        img = cv2.imdecode(nparr, cv2.IMREAD_COLOR)
        if img is None:
            raise ValueError("Failed to decode base64 image to ndarray")
        return img

    @staticmethod
    def _get_default_pool_size(selected_device: str) -> int:
        if selected_device.startswith("gpu"):
            return 2
        cpu_count = os.cpu_count() or 1
        return min(4, max(1, cpu_count // 2))

    def _load_model(self, instance_idx: int) -> Any:
        if PaddleOCR is None:
            raise RuntimeError("paddleocr is not installed. Please install dependencies first.")

        print(
            f"[model-load] instance={instance_idx + 1}/{self.max_concurrent_ocr} "
            f"device={self.device_info.selected_device}"
        )
        try:
            ocr = PaddleOCR(device=self.device_info.selected_device)
        except TypeError:
            use_gpu = self.device_info.selected_device.startswith("gpu")
            ocr = PaddleOCR(use_gpu=use_gpu)
        print(f"[model-ready] instance={instance_idx + 1}")
        return ocr

    def _build_engine_pool(self) -> OcrEnginePool:
        print(
            f"[pool-build] start loading {self.max_concurrent_ocr} model instance(s) "
            f"on {self.device_info.selected_device}"
        )
        pool = OcrEnginePool(pool_size=self.max_concurrent_ocr, engine_loader=self._load_model)
        print("[pool-build] done")
        return pool

    def _extract_texts(self, result: Any) -> list[str]:
        if not result:
            return []

        first = result[0]
        if isinstance(first, dict):
            texts = first.get("rec_texts", [])
            if isinstance(texts, list):
                return [str(x) for x in texts]
            return []

        parsed: list[str] = []
        if isinstance(first, (list, tuple)):
            for item in first:
                if (
                    isinstance(item, (list, tuple))
                    and len(item) >= 2
                    and isinstance(item[1], (list, tuple))
                    and len(item[1]) >= 1
                ):
                    parsed.append(str(item[1][0]))
        return parsed

    def _pool_snapshot(self) -> OcrEnginePool:
        with self._pool_lock:
            return self._engine_pool

    def _record_inference_success(self) -> None:
        with self._failure_lock:
            self._consecutive_failures = 0

    def _record_inference_failure(self, err: Exception) -> None:
        err_msg = self._truncate_message(str(err))
        with self._failure_lock:
            self._consecutive_failures += 1
            self._last_error = err_msg
            self._last_error_ts = int(time.time())
            failure_count = self._consecutive_failures

        self.stats.on_error_timestamp()
        print(f"[ocr-failure] consecutive_failures={failure_count}, error={err_msg}")
        self._maybe_reload_on_failure(failure_count=failure_count, reason=err_msg)

    def _maybe_reload_on_failure(self, failure_count: int, reason: str) -> None:
        if self.reload_fail_threshold <= 0:
            return
        if failure_count < self.reload_fail_threshold:
            return

        now = time.time()
        with self._reload_lock:
            with self._failure_lock:
                latest_failure_count = self._consecutive_failures
            if latest_failure_count < self.reload_fail_threshold:
                return

            if self._last_reload_ts > 0 and (now - self._last_reload_ts) < self.reload_cooldown_sec:
                return

            print(
                f"[reload-start] reason={reason}, "
                f"consecutive_failures={latest_failure_count}, "
                f"cooldown={self.reload_cooldown_sec}s"
            )
            try:
                new_pool = self._build_engine_pool()
            except Exception as e:
                print(f"[reload-failed] {e}")
                return

            with self._pool_lock:
                old_pool = self._engine_pool
                self._engine_pool = new_pool

            del old_pool
            gc.collect()
            with self._failure_lock:
                self._consecutive_failures = 0
            self._last_reload_ts = time.time()
            self._reload_count += 1
            print(f"[reload-done] reload_count={self._reload_count}")

    @staticmethod
    def _parse_429_reason(exc: HTTPException) -> Optional[str]:
        detail = str(exc.detail or "")
        if "reason=queue_full" in detail:
            return "queue_full"
        if "reason=queue_timeout" in detail:
            return "queue_timeout"
        return None

    def _run_ocr(self, image_file: str, file_type: str, request_tag: str) -> list[str]:
        if file_type == "path":
            input_data = image_file
        elif file_type == "base64":
            input_data = self._decode_base64_to_ndarray(image_file)
        else:
            raise ValueError(f"Unsupported file_type: {file_type}")

        with self.concurrency_limiter.hold(request_tag=request_tag):
            pool = self._pool_snapshot()
            with pool.hold_engine() as ocr_engine:
                if hasattr(ocr_engine, "predict"):
                    result = ocr_engine.predict(input_data)
                else:
                    # PaddleOCR 2.x exposes ``ocr`` rather than ``predict``.
                    result = ocr_engine.ocr(input_data, cls=True)
        return self._extract_texts(result)

    def ocr_completion(self, req: OcrCompletionRequest) -> OcrCompletionResponse:
        if req.model and req.model != self.model_name:
            raise ValueError(
                f"Unsupported model '{req.model}'. This engine is '{self.model_name}'."
            )

        request_tag = uuid.uuid4().hex[:8]
        created = int(time.time())
        started_at = time.time()
        self.stats.on_request_start()

        try:
            ocr_results = self._run_ocr(req.image_file, req.file_type, request_tag=request_tag)
        except HTTPException as e:
            self.stats.on_request_failure()
            if e.status_code == 429:
                reason = self._parse_429_reason(e)
                if reason == "queue_full":
                    self.stats.on_queue_full_rejection()
                elif reason == "queue_timeout":
                    self.stats.on_queue_timeout_rejection()
            elif e.status_code >= 500:
                self._record_inference_failure(e)
            raise
        except ValueError:
            self.stats.on_request_failure()
            raise
        except Exception as e:
            self.stats.on_request_failure()
            self._record_inference_failure(e)
            raise

        latency_ms = (time.time() - started_at) * 1000.0
        self.stats.on_request_success(latency_ms)
        self._record_inference_success()

        return OcrCompletionResponse(
            id="ocrcmpl-" + uuid.uuid4().hex,
            created=created,
            model=self.model_name,
            response=ocr_results,
        )

    def healthz(self) -> Dict[str, Any]:
        with self._failure_lock:
            consecutive_failures = self._consecutive_failures
            last_error = self._last_error
            last_error_ts = self._last_error_ts
        with self._pool_lock:
            engine_ready = self._engine_pool is not None

        ready_threshold = self.reload_fail_threshold * 2
        ready = engine_ready and consecutive_failures < ready_threshold
        degraded = consecutive_failures >= self.reload_fail_threshold
        last_reload_ts = int(self._last_reload_ts) if self._last_reload_ts > 0 else None

        return {
            "ok": True,
            "ready": ready,
            "degraded": degraded,
            "last_error": last_error,
            "last_error_ts": last_error_ts,
            "model_name": self.model_name,
            "selected_device": self.device_info.selected_device,
            "device_probe": self.device_info.to_dict(),
            "pool_size": self.max_concurrent_ocr,
            "uptime_sec": int(time.time() - self.started_at),
            "consecutive_failures": consecutive_failures,
            "last_reload_ts": last_reload_ts,
        }

    def metrics_lite(self) -> Dict[str, Any]:
        stats = self.stats.snapshot()
        queue_snapshot = self.concurrency_limiter.snapshot()
        return {
            "total_requests": stats["total_requests"],
            "success_requests": stats["success_requests"],
            "failed_requests": stats["failed_requests"],
            "active_requests": queue_snapshot["active_requests"],
            "waiting_requests": queue_snapshot["waiting_requests"],
            "queue_full_rejections": stats["queue_full_rejections"],
            "queue_timeout_rejections": stats["queue_timeout_rejections"],
            "reload_count": self._reload_count,
            "avg_latency_ms": stats["avg_latency_ms"],
            "last_error_ts": stats["last_error_ts"],
        }


app = FastAPI(title="PaddleOCR API")
paddle_ocr_engine: Optional[DeployPaddleOcr] = None


def get_engine_or_503() -> DeployPaddleOcr:
    if paddle_ocr_engine is None:
        raise HTTPException(status_code=503, detail="Model not initialized")
    return paddle_ocr_engine


def _require_health_auth(engine: DeployPaddleOcr, authorization: Optional[str]) -> None:
    if not engine.health_api_key:
        return
    if authorization is None or not authorization.startswith("Bearer "):
        raise HTTPException(status_code=401, detail="Missing Authorization header")

    api_key = authorization.removeprefix("Bearer ").strip()
    if api_key != engine.health_api_key:
        raise HTTPException(status_code=401, detail="Invalid health API key")


@app.get("/healthz")
def healthz(authorization: Optional[str] = Header(default=None)) -> Dict[str, Any]:
    engine = get_engine_or_503()
    _require_health_auth(engine, authorization)
    return engine.healthz()


@app.get("/metrics-lite")
def metrics_lite(authorization: Optional[str] = Header(default=None)) -> Dict[str, Any]:
    engine = get_engine_or_503()
    _require_health_auth(engine, authorization)
    return engine.metrics_lite()


@app.post("/v1/ocr")
def create_ocr_completion(
    req: OcrCompletionRequest,
    authorization: Optional[str] = Header(default=None),
) -> OcrCompletionResponse:
    engine = get_engine_or_503()

    if authorization is None or not authorization.startswith("Bearer "):
        raise HTTPException(status_code=401, detail="Missing Authorization header")

    api_key = authorization.removeprefix("Bearer ").strip()
    if api_key != engine.api_key:
        raise HTTPException(status_code=401, detail="Invalid API key")

    try:
        return engine.ocr_completion(req)
    except ValueError as e:
        raise HTTPException(status_code=400, detail=str(e))


def normalize_startup_args(args: Dict[str, Any]) -> Dict[str, Any]:
    normalized = dict(args)
    normalized["device"] = _normalize_preferred_device(normalized["device"])
    normalized["max_concurrent_ocr"] = parse_auto_or_positive_int(
        normalized["max_concurrent_ocr"], "--max_concurrent_ocr"
    )
    normalized["max_waiting_requests"] = parse_auto_or_positive_int(
        normalized["max_waiting_requests"], "--max_waiting_requests"
    )
    normalized["host"] = str(normalized["host"]).strip()
    if not normalized["host"]:
        raise ValueError("--host must not be empty")

    normalized["health_api_key"] = str(normalized.get("health_api_key", "")).strip()

    if normalized["concurrency_timeout"] <= 0:
        raise ValueError("--concurrency_timeout must be > 0")
    if normalized["reload_fail_threshold"] <= 0:
        raise ValueError("--reload_fail_threshold must be >= 1")
    if normalized["reload_cooldown_sec"] < 0:
        raise ValueError("--reload_cooldown_sec must be >= 0")
    return normalized


def main(args: Dict[str, Any]) -> None:
    global paddle_ocr_engine
    ensure_runtime_dependencies()
    args = normalize_startup_args(args)

    paddle_ocr_engine = DeployPaddleOcr(
        model_name=args["model_name"],
        api_key=args["api_key"],
        health_api_key=args["health_api_key"],
        device=args["device"],
        max_concurrent_ocr=args["max_concurrent_ocr"],
        concurrency_timeout=args["concurrency_timeout"],
        max_waiting_requests=args["max_waiting_requests"],
        reload_fail_threshold=args["reload_fail_threshold"],
        reload_cooldown_sec=args["reload_cooldown_sec"],
    )

    uvicorn.run(app, host=args["host"], port=args["port"], workers=1)


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="run PaddleOCR deployment")
    parser.add_argument("--model_name", default="PaddleOCR", type=str)
    parser.add_argument("--api_key", default="", type=str)
    parser.add_argument("--health_api_key", default="", type=str)
    parser.add_argument("--device", default="auto", type=str)
    parser.add_argument("--host", default="0.0.0.0", type=str)
    parser.add_argument("--port", default=1234, type=int)
    parser.add_argument(
        "--max_concurrent_ocr",
        default="1",
        type=str,
        help="Maximum concurrent OCR jobs. Use 'auto' for device-based defaults.",
    )
    parser.add_argument(
        "--concurrency_timeout",
        default=120.0,
        type=float,
        help="How long a request waits for an OCR slot (seconds).",
    )
    parser.add_argument(
        "--max_waiting_requests",
        default="auto",
        type=str,
        help="Maximum waiting requests. Use 'auto' for max_concurrent_ocr * 8.",
    )
    parser.add_argument(
        "--reload_fail_threshold",
        default=3,
        type=int,
        help="Consecutive failure threshold for triggering model pool reload.",
    )
    parser.add_argument(
        "--reload_cooldown_sec",
        default=60,
        type=int,
        help="Cooldown between two failure-triggered reloads.",
    )
    main(vars(parser.parse_args()))


==> anc/code/deployment/deploy_qwen_series_model.py <==
import asyncio
import json
import argparse
from collections import OrderedDict
from contextlib import contextmanager
import math
import os
import re
from threading import Thread, BoundedSemaphore, Lock, Event
import time
import uuid
from typing import List, Literal, Optional, Union, Dict, Any, Iterator

from fastapi.responses import StreamingResponse
import torch
from fastapi import FastAPI, Header, HTTPException
from pydantic import BaseModel, Field

from transformers import (
    AutoConfig,
    AutoProcessor,
    TextIteratorStreamer,
    AutoTokenizer,
    AutoModelForCausalLM,
    StoppingCriteria,
    StoppingCriteriaList,
)
from qwen_vl_utils import process_vision_info
import uvicorn

try:
    from transformers import AutoModelForImageTextToText as AutoModelForVL
    _VL_MODEL_CLASS_NAME = "AutoModelForImageTextToText"
except ImportError:
    from transformers import AutoModelForVision2Seq as AutoModelForVL
    _VL_MODEL_CLASS_NAME = "AutoModelForVision2Seq"


DEFAULT_MAX_IMAGE_DATA_URL_BYTES = 8 * 1024 * 1024
MAX_STREAM_ERROR_MESSAGE_CHARS = 512


class ChatMessagePartText(BaseModel):
    type_: Literal["text"] = Field(default="text", alias="type")
    text: str = Field(...)


class ChatMessagePartImageURL(BaseModel):
    type_: Literal["image_url"] = Field(default="image_url", alias="type")
    image_url: Dict[str, Any] = Field(...)


class ChatMessage(BaseModel):
    role: Literal["system", "user", "assistant"] = Field(...)
    content: Union[str, List[Union[ChatMessagePartText, ChatMessagePartImageURL]]] = Field(...)


class ChatCompletionRequest(BaseModel):
    model: str = Field(...)
    messages: List[ChatMessage] = Field(...)
    max_tokens: int = Field(default=2048)
    temperature: float = Field(default=0.7)
    top_p: float = Field(default=1.0)
    stream: bool = Field(default=False)
    # Text mode only: reuse this session's KV cache across requests.
    session_id: Optional[str] = Field(default=None)


class ChatCompletionChoiceMessage(BaseModel):
    role: str = Field(...)
    content: str = Field(...)


class ChatCompletionChoice(BaseModel):
    index: int = Field(...)
    message: ChatCompletionChoiceMessage = Field(...)
    finish_reason: str = Field(...)


class ChatCompletionUsage(BaseModel):
    prompt_tokens: int = Field(...)
    completion_tokens: int = Field(...)
    total_tokens: int = Field(...)


class ChatCompletionResponse(BaseModel):
    id: str = Field(...)
    object: str = Field(...)
    created: int = Field(...)
    model: str = Field(...)
    choices: List[ChatCompletionChoice] = Field(...)
    usage: ChatCompletionUsage = Field(...)


MODEL_DTYPE_MAP = {
    "bf16": torch.bfloat16,
    "fp16": torch.float16,
    "fp32": torch.float32,
}

SUPPORTED_KV_CACHE_IMPLEMENTATIONS = {
    "auto",
    "dynamic",
    "static",
    "offloaded",
    "offloaded_static",
}

KV_CACHE_CLI_CHOICES = ["recommended"] + sorted(SUPPORTED_KV_CACHE_IMPLEMENTATIONS)
SUPPORTED_MODEL_SIZE_TIERS = ["0.5b", "0.6b", "1.5b", "1.7b", "2b", "3b", "4b", "7b", "8b", "14b"]
MODEL_SIZE_TIER_CLI_CHOICES = ["auto"] + SUPPORTED_MODEL_SIZE_TIERS
SUPPORTED_MODEL_SIZE_TIERS_BY_MODE: Dict[str, List[str]] = {
    "text": ["0.5b", "0.6b", "1.5b", "1.7b", "3b", "4b", "7b", "8b", "14b"],
    "vl": ["2b", "3b", "4b", "7b", "8b", "14b"],
}
ANCHOR_MODEL_SIZE_TIER_BY_MODE: Dict[str, Dict[str, str]] = {
    "text": {
        "0.5b": "3b",
        "0.6b": "3b",
        "1.5b": "3b",
        "1.7b": "3b",
        "3b": "3b",
        "4b": "7b",
        "7b": "7b",
        "8b": "14b",
        "14b": "14b",
    },
    "vl": {
        "2b": "3b",
        "3b": "3b",
        "4b": "7b",
        "7b": "7b",
        "8b": "14b",
        "14b": "14b",
    },
}

# Per-tier values applied on top of the profile of the tier's anchor (3b/7b/14b).
MODEL_SIZE_TIER_PROFILE_OVERRIDES: Dict[str, Dict[str, Dict[str, Dict[str, Any]]]] = {
    "cuda": {
        "text": {
            "0.5b": {"max_concurrent_generations": 8, "concurrency_timeout": 45.0, "session_kv_cache_max_entries": 1024},
            "0.6b": {"max_concurrent_generations": 8, "concurrency_timeout": 45.0, "session_kv_cache_max_entries": 1024},
            "1.5b": {"max_concurrent_generations": 6, "concurrency_timeout": 45.0, "session_kv_cache_max_entries": 768},
            "1.7b": {"max_concurrent_generations": 6, "concurrency_timeout": 60.0, "session_kv_cache_max_entries": 640},
            "4b": {"max_concurrent_generations": 3, "concurrency_timeout": 60.0, "session_kv_cache_max_entries": 384},
            "8b": {"max_concurrent_generations": 1, "concurrency_timeout": 75.0, "session_kv_cache_max_entries": 192},
        },
        "vl": {
            "2b": {"max_concurrent_generations": 2, "concurrency_timeout": 45.0},
            "4b": {"max_concurrent_generations": 1, "concurrency_timeout": 75.0},
            "8b": {"max_concurrent_generations": 1, "concurrency_timeout": 105.0},
        },
    },
    "mps": {
        "text": {
            "0.5b": {"concurrency_timeout": 45.0, "session_kv_cache_max_entries": 256, "session_kv_cache_ttl_seconds": 3600},
            "0.6b": {"concurrency_timeout": 45.0, "session_kv_cache_max_entries": 256, "session_kv_cache_ttl_seconds": 3600},
            "1.5b": {"concurrency_timeout": 60.0, "session_kv_cache_max_entries": 192},
            "1.7b": {"concurrency_timeout": 60.0, "session_kv_cache_max_entries": 160},
            "4b": {"concurrency_timeout": 75.0, "session_kv_cache_max_entries": 112},
            "8b": {"concurrency_timeout": 105.0, "session_kv_cache_max_entries": 80},
        },
        "vl": {
            "2b": {"concurrency_timeout": 75.0},
            "4b": {"concurrency_timeout": 105.0},
            "8b": {"concurrency_timeout": 150.0},
        },
    },
    "cpu": {
        "text": {
            "0.5b": {"concurrency_timeout": 60.0, "session_kv_cache_max_entries": 128},
            "0.6b": {"concurrency_timeout": 60.0, "session_kv_cache_max_entries": 128},
            "1.5b": {"concurrency_timeout": 90.0, "session_kv_cache_max_entries": 96},
            "1.7b": {"concurrency_timeout": 90.0, "session_kv_cache_max_entries": 96},
            "4b": {"concurrency_timeout": 150.0, "session_kv_cache_max_entries": 48},
            "8b": {"concurrency_timeout": 240.0, "session_kv_cache_max_entries": 24, "session_kv_cache_ttl_seconds": 720},
        },
        "vl": {
            "2b": {"concurrency_timeout": 150.0},
            "4b": {"concurrency_timeout": 240.0},
            "8b": {"concurrency_timeout": 420.0},
        },
    },
}


# Defaults by device, mode and anchor size tier; CUDA values assume a single GPU.
RECOMMENDED_RUNTIME_PROFILES: Dict[str, Dict[str, Dict[str, Dict[str, Any]]]] = {
    "cuda": {
        "text": {
            "3b": {
                "model_dtype": "bf16",
                "max_concurrent_generations": 4,
                "concurrency_timeout": 60.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 512,
                "session_kv_cache_ttl_seconds": 3600,
                "session_kv_cache_min_prefix_tokens": 64,
            },
            "7b": {
                "model_dtype": "bf16",
                "max_concurrent_generations": 2,
                "concurrency_timeout": 60.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 256,
                "session_kv_cache_ttl_seconds": 3600,
                "session_kv_cache_min_prefix_tokens": 64,
            },
            "14b": {
                "model_dtype": "bf16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 90.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 128,
                "session_kv_cache_ttl_seconds": 1800,
                "session_kv_cache_min_prefix_tokens": 64,
            },
        },
        "vl": {
            "3b": {
                "model_dtype": "bf16",
                "max_concurrent_generations": 2,
                "concurrency_timeout": 60.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
            "7b": {
                "model_dtype": "bf16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 90.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
            "14b": {
                "model_dtype": "bf16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 120.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
        },
    },
    "mps": {
        "text": {
            "3b": {
                "model_dtype": "fp16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 60.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 128,
                "session_kv_cache_ttl_seconds": 1800,
                "session_kv_cache_min_prefix_tokens": 64,
            },
            "7b": {
                "model_dtype": "fp16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 90.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 96,
                "session_kv_cache_ttl_seconds": 1800,
                "session_kv_cache_min_prefix_tokens": 64,
            },
            "14b": {
                "model_dtype": "fp16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 120.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 64,
                "session_kv_cache_ttl_seconds": 900,
                "session_kv_cache_min_prefix_tokens": 64,
            },
        },
        "vl": {
            "3b": {
                "model_dtype": "fp16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 90.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
            "7b": {
                "model_dtype": "fp16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 120.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
            "14b": {
                "model_dtype": "fp16",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 180.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
        },
    },
    "cpu": {
        "text": {
            "3b": {
                "model_dtype": "fp32",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 120.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 64,
                "session_kv_cache_ttl_seconds": 900,
                "session_kv_cache_min_prefix_tokens": 64,
            },
            "7b": {
                "model_dtype": "fp32",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 180.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 32,
                "session_kv_cache_ttl_seconds": 900,
                "session_kv_cache_min_prefix_tokens": 64,
            },
            "14b": {
                "model_dtype": "fp32",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 300.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
                "session_kv_cache_max_entries": 16,
                "session_kv_cache_ttl_seconds": 600,
                "session_kv_cache_min_prefix_tokens": 64,
            },
        },
        "vl": {
            "3b": {
                "model_dtype": "fp32",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 180.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
            "7b": {
                "model_dtype": "fp32",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 300.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
            "14b": {
                "model_dtype": "fp32",
                "max_concurrent_generations": 1,
                "concurrency_timeout": 600.0,
                "use_kv_cache": True,
                "kv_cache_implementation": "dynamic",
            },
        },
    },
}


def parse_model_dtype(model_dtype: str) -> torch.dtype:
    normalized = model_dtype.strip().lower()
    if normalized not in MODEL_DTYPE_MAP:
        raise ValueError(f"unsupported type: {model_dtype}, expected one of {list(MODEL_DTYPE_MAP.keys())}")
    return MODEL_DTYPE_MAP[normalized]


def detect_device_type() -> str:
    if torch.cuda.is_available():
        return "cuda"

    mps_backend = getattr(torch.backends, "mps", None)
    if mps_backend is not None and mps_backend.is_built() and mps_backend.is_available():
        return "mps"

    return "cpu"


def _load_model_config_dict_local(model_path: str) -> Optional[Dict[str, Any]]:
    if not model_path:
        return None
    if not os.path.isdir(model_path):
        return None

    config_path = os.path.join(model_path, "config.json")
    if not os.path.isfile(config_path):
        return None

    try:
        with open(config_path, "r", encoding="utf-8") as f:
            data = json.load(f)
        if isinstance(data, dict):
            return data
    except Exception as e:
        print(f"Failed to read local config.json for mode detection: {e}")
    return None


def load_model_config_dict_for_mode_detection(model_path: str) -> tuple[Optional[Dict[str, Any]], Optional[str]]:
    local_config = _load_model_config_dict_local(model_path)
    if local_config is not None:
        return local_config, "local_config_json"

    try:
        config = AutoConfig.from_pretrained(model_path, trust_remote_code=True)
        config_dict = config.to_dict() if hasattr(config, "to_dict") else vars(config)
        if isinstance(config_dict, dict):
            return config_dict, "autoconfig"
    except Exception as e:
        print(f"Cannot load model config for mode detection from '{model_path}': {e}")

    return None, None


def infer_model_mode_from_config_dict(config_dict: Dict[str, Any]) -> Optional[str]:
    if not isinstance(config_dict, dict):
        return None

    model_type = str(config_dict.get("model_type", "")).lower()
    architectures = [str(x).lower() for x in (config_dict.get("architectures") or [])]

    if "vision_config" in config_dict:
        return "vl"

    if any(("imagetexttotext" in arch) or ("vision2seq" in arch) for arch in architectures):
        return "vl"
    if any(("vl" in arch) and ("conditionalgeneration" in arch or "generation" in arch) for arch in architectures):
        return "vl"
    if any("causallm" in arch for arch in architectures):
        return "text"

    if "vl" in model_type or "vision" in model_type:
        return "vl"
    if model_type.startswith("qwen"):
        return "text"

    return None


def infer_model_mode_from_name_or_path(model_name: str, model_path: str) -> str:
    combined = f"{model_name} {model_path}".lower()
    compact = re.sub(r"[^a-z0-9]+", "", combined)
    if "qwen" in compact and "vl" in compact:
        return "vl"
    if any(token in combined for token in ["-vl", "_vl", " vl", "vision-language", "image-text"]):
        return "vl"
    return "text"


def resolve_mode_arg(args: Dict[str, Any]) -> tuple[str, str]:
    requested_mode = str(args.get("mode", "auto")).strip().lower()
    if requested_mode not in {"auto", "text", "vl"}:
        raise ValueError(f"unsupported mode: {requested_mode}, expected one of ['auto', 'text', 'vl']")

    model_path = str(args.get("model_path", ""))
    model_name = str(args.get("model_name", ""))

    config_dict, config_source = load_model_config_dict_for_mode_detection(model_path)
    inferred_mode_from_config = (
        infer_model_mode_from_config_dict(config_dict)
        if config_dict is not None
        else None
    )

    if requested_mode in {"text", "vl"}:
        if inferred_mode_from_config and requested_mode != inferred_mode_from_config:
            raise ValueError(
                "Mode mismatch detected before model loading: "
                f"--mode={requested_mode}, but model config ({config_source}) suggests mode={inferred_mode_from_config}. "
                "Please use the correct --mode or set --mode auto."
            )
        if inferred_mode_from_config:
            print(f"Validated explicit mode={requested_mode} with model config ({config_source}).")
            return requested_mode, f"explicit(validated_by_{config_source})"
        else:
            print(f"Using explicit mode={requested_mode}; model config auto-detection unavailable.")
            return requested_mode, "explicit(config_detection_unavailable)"

    if inferred_mode_from_config:
        print(f"Resolved mode from model config ({config_source}): {inferred_mode_from_config}")
        return inferred_mode_from_config, str(config_source)

    fallback_mode = infer_model_mode_from_name_or_path(model_name=model_name, model_path=model_path)
    print(f"Resolved mode by name/path heuristic (config unavailable): {fallback_mode}")
    return fallback_mode, "name_path_heuristic"


def normalize_model_size_tier(model_size_tier: str) -> str:
    normalized = model_size_tier.strip().lower()
    if normalized not in SUPPORTED_MODEL_SIZE_TIERS:
        raise ValueError(
            f"unsupported model_size_tier: {model_size_tier}, expected one of {SUPPORTED_MODEL_SIZE_TIERS}"
        )
    return normalized


def infer_model_size_tier(model_name: str, model_path: str) -> str:
    text = f"{model_name} {model_path}"
    matches = re.findall(r"(\d+(?:\.\d+)?)\s*[bB]\b", text)

    if not matches:
        print("Cannot infer model size tier from model_name/model_path, fallback to '7b'.")
        return "7b"

    size_b = max(float(x) for x in matches)
    if size_b > 14.0:
        print(f"Detected model size {size_b}B > 14B, cap recommended profile tier to '14b'.")
        return "14b"

    numeric_tiers = [float(t[:-1]) for t in SUPPORTED_MODEL_SIZE_TIERS]
    nearest_idx = min(range(len(numeric_tiers)), key=lambda i: abs(numeric_tiers[i] - size_b))
    return SUPPORTED_MODEL_SIZE_TIERS[nearest_idx]


def resolve_model_size_tier_arg(args: Dict[str, Any]) -> str:
    model_size_tier = args.get("model_size_tier", "auto")
    if model_size_tier in (None, "auto"):
        return infer_model_size_tier(
            model_name=str(args.get("model_name", "")),
            model_path=str(args.get("model_path", "")),
        )
    return normalize_model_size_tier(str(model_size_tier))


def get_recommended_runtime_profile(device_type: str, mode: str, model_size_tier: str) -> Dict[str, Any]:
    normalized_device_type = device_type.strip().lower()
    normalized_mode = mode.strip().lower()
    normalized_model_size_tier = normalize_model_size_tier(model_size_tier)

    if normalized_device_type not in RECOMMENDED_RUNTIME_PROFILES:
        raise ValueError(
            f"unsupported device_type for recommendations: {device_type}, "
            f"expected one of {sorted(RECOMMENDED_RUNTIME_PROFILES.keys())}"
        )
    if normalized_mode not in {"text", "vl"}:
        raise ValueError(f"unsupported mode for recommendations: {mode}, expected one of ['text', 'vl']")
    if normalized_model_size_tier not in SUPPORTED_MODEL_SIZE_TIERS_BY_MODE[normalized_mode]:
        raise ValueError(
            f"model_size_tier={normalized_model_size_tier} is not supported for mode={normalized_mode}. "
            f"Supported tiers: {SUPPORTED_MODEL_SIZE_TIERS_BY_MODE[normalized_mode]}"
        )

    anchor_tier = ANCHOR_MODEL_SIZE_TIER_BY_MODE[normalized_mode][normalized_model_size_tier]
    profile = dict(RECOMMENDED_RUNTIME_PROFILES[normalized_device_type][normalized_mode][anchor_tier])
    tier_overrides = (
        MODEL_SIZE_TIER_PROFILE_OVERRIDES
        .get(normalized_device_type, {})
        .get(normalized_mode, {})
        .get(normalized_model_size_tier, {})
    )
    if tier_overrides:
        profile.update(tier_overrides)
    return profile


def apply_recommended_runtime_args(args: Dict[str, Any]) -> Dict[str, Any]:
    resolved_args = dict(args)
    device_type = detect_device_type()
    mode, mode_source = resolve_mode_arg(resolved_args)
    resolved_args["mode"] = mode
    resolved_args["mode_source"] = mode_source
    model_size_tier = resolve_model_size_tier_arg(resolved_args)
    resolved_args["model_size_tier"] = model_size_tier
    profile = get_recommended_runtime_profile(device_type, mode, model_size_tier)

    if resolved_args.get("model_dtype") in (None, "auto"):
        resolved_args["model_dtype"] = profile["model_dtype"]
    if resolved_args.get("max_concurrent_generations") is None:
        resolved_args["max_concurrent_generations"] = profile["max_concurrent_generations"]
    if resolved_args.get("concurrency_timeout") is None:
        resolved_args["concurrency_timeout"] = profile["concurrency_timeout"]
    if resolved_args.get("use_kv_cache") is None:
        resolved_args["use_kv_cache"] = profile["use_kv_cache"]
    if resolved_args.get("kv_cache_implementation") in (None, "recommended"):
        resolved_args["kv_cache_implementation"] = profile["kv_cache_implementation"]

    if mode == "text":
        if resolved_args.get("session_kv_cache_max_entries") is None:
            resolved_args["session_kv_cache_max_entries"] = profile["session_kv_cache_max_entries"]
        if resolved_args.get("session_kv_cache_ttl_seconds") is None:
            resolved_args["session_kv_cache_ttl_seconds"] = profile["session_kv_cache_ttl_seconds"]
        if resolved_args.get("session_kv_cache_min_prefix_tokens") is None:
            resolved_args["session_kv_cache_min_prefix_tokens"] = profile["session_kv_cache_min_prefix_tokens"]

    print(
        "Applied recommended runtime profile => "
        "device_type="
        f"{device_type}, mode={mode}, model_size_tier={model_size_tier}, "
        f"profile={json.dumps(profile, ensure_ascii=False)}"
    )
    return resolved_args


def print_effective_startup_config(args: Dict[str, Any]) -> None:
    api_key = str(args.get("api_key", ""))
    if len(api_key) <= 6:
        masked_api_key = "***"
    else:
        masked_api_key = f"{api_key[:4]}***{api_key[-2:]}"

    lines = [
        "",
        "=" * 72,
        "Effective startup config",
        "=" * 72,
        f"mode: {args['mode']}",
        f"mode_source: {args.get('mode_source', '-')}",
        f"model_name: {args['model_name']}",
        f"model_path: {args['model_path']}",
        f"model_size_tier: {args.get('model_size_tier')}",
        f"port: {args['port']}",
        f"api_key(masked): {masked_api_key}",
        f"model_dtype: {args['model_dtype']}",
        f"max_concurrent_generations: {args['max_concurrent_generations']}",
        f"concurrency_timeout: {args['concurrency_timeout']}",
        f"use_kv_cache: {args['use_kv_cache']}",
        f"kv_cache_implementation: {args['kv_cache_implementation']}",
    ]

    if args["mode"] == "text":
        lines.extend(
            [
                f"session_kv_cache_max_entries: {args['session_kv_cache_max_entries']}",
                f"session_kv_cache_ttl_seconds: {args['session_kv_cache_ttl_seconds']}",
                f"session_kv_cache_min_prefix_tokens: {args['session_kv_cache_min_prefix_tokens']}",
            ]
        )
    else:
        lines.append(f"max_image_data_url_bytes: {args.get('max_image_data_url_bytes', DEFAULT_MAX_IMAGE_DATA_URL_BYTES)}")

    lines.extend(["=" * 72, ""])
    print("\n".join(lines))


def print_effective_runtime_engine_config(engine_name: str, info: Dict[str, Any]) -> None:
    lines = [
        "",
        "=" * 72,
        f"Effective runtime config ({engine_name})",
        "=" * 72,
        f"model_name: {info['model_name']}",
        f"model_path: {info['model_path']}",
        f"model_size_tier: {info['model_size_tier']}",
        f"mode_source: {info.get('mode_source', '-')}",
        f"device_type(detected): {info['device_type']}",
        f"device(actual): {info['device_actual']}",
        f"model_param_dtype(actual): {info['model_param_dtype_actual']}",
        f"model_dtype_arg(requested): {info['model_dtype_arg']}",
        f"model_loader_class: {info.get('model_loader_class', '-')}",
        f"max_concurrent_generations: {info['max_concurrent_generations']}",
        f"concurrency_timeout: {info['concurrency_timeout']}",
        f"use_kv_cache: {info['use_kv_cache']}",
        f"kv_cache_implementation: {info['kv_cache_implementation']}",
        f"cache_implementation_supported: {info['cache_implementation_supported']}",
    ]

    if info.get("session_kv_cache") is not None:
        session_kv_cache = info["session_kv_cache"]
        lines.extend(
            [
                f"session_kv_cache_max_entries: {session_kv_cache['max_entries']}",
                f"session_kv_cache_ttl_seconds: {session_kv_cache['ttl_seconds']}",
                f"session_kv_cache_min_prefix_tokens: {session_kv_cache['min_prefix_tokens']}",
            ]
        )
    if info.get("max_image_data_url_bytes") is not None:
        lines.append(f"max_image_data_url_bytes: {info['max_image_data_url_bytes']}")

    lines.extend(["=" * 72, ""])
    print("\n".join(lines))


def human_bytes(num_bytes: int) -> str:
    units = ["B", "KiB", "MiB", "GiB", "TiB"]
    value = float(num_bytes)
    unit = units[0]
    for unit in units:
        if value < 1024.0 or unit == units[-1]:
            break
        value /= 1024.0
    return f"{value:.2f} {unit}" if unit != "B" else f"{int(value)} B"


def safe_exception_message(exc: Exception, max_chars: int = MAX_STREAM_ERROR_MESSAGE_CHARS) -> str:
    message = str(exc).replace("\n", " ").strip()
    message = re.sub(r"data:image/[^,\s]+,[A-Za-z0-9+/=_-]+", "data:image/...,(omitted)", message)
    if len(message) > max_chars:
        return message[:max_chars] + "...(truncated)"
    return message


def estimate_data_url_payload_bytes(data_url: str) -> tuple[int, str]:
    """Return the estimated decoded payload size in bytes and its encoding ("base64" or "plain")."""
    header, sep, payload = data_url.partition(",")
    if sep != ",":
        raise ValueError("Invalid data URL: missing comma separator.")

    is_base64 = ";base64" in header.lower()
    if is_base64:
        payload_compact = "".join(payload.split())
        pad = len(payload_compact) - len(payload_compact.rstrip("="))
        estimated = (len(payload_compact) * 3) // 4 - min(max(pad, 0), 2)
        return max(estimated, 0), "base64"

    # Non-base64 (usually percent-encoded) payload: its length is an upper bound.
    return len(payload), "plain"


def validate_vl_image_url(url: str, max_image_data_url_bytes: int) -> None:
    if not isinstance(url, str) or not url:
        raise ValueError("Invalid image_url: expected non-empty string.")
    if not url.startswith("data:"):
        return

    if not url.lower().startswith("data:image/"):
        raise HTTPException(
            status_code=400,
            detail="Only image data URLs are supported for image_url inputs (expected 'data:image/...').",
        )

    estimated_bytes, encoding = estimate_data_url_payload_bytes(url)
    if estimated_bytes > max_image_data_url_bytes:
        raise HTTPException(
            status_code=413,
            detail=(
                "Image data URL payload is too large. "
                f"Estimated decoded size={human_bytes(estimated_bytes)} "
                f"(encoding={encoding}), limit={human_bytes(max_image_data_url_bytes)}. "
                "Please resize/compress the image or use a remote URL/path instead of embedding a large base64 data URL."
            ),
        )


def build_openai_stream_final_chunk(chat_id: str, created: int, model_name: str) -> Dict[str, Any]:
    return {
        "id": chat_id,
        "object": "chat.completion.chunk",
        "created": created,
        "model": model_name,
        "choices": [{"index": 0, "delta": {}, "finish_reason": "stop"}],
    }


def resolve_dtype_for_device(requested_dtype: torch.dtype, device_type: str) -> torch.dtype:
    if device_type == "cuda":
        if requested_dtype == torch.bfloat16:
            is_bf16_supported = getattr(torch.cuda, "is_bf16_supported", lambda: False)
            if not is_bf16_supported():
                print("CUDA device does not support bf16, fallback to fp16.")
                return torch.float16
        return requested_dtype

    if device_type == "mps":
        if requested_dtype == torch.bfloat16:
            print("MPS backend does not fully support bf16, fallback to fp16.")
            return torch.float16
        return requested_dtype

    if requested_dtype != torch.float32:
        print("CPU backend fallback to fp32 for compatibility.")
    return torch.float32


def load_pretrained_with_dtype_compat(model_cls: Any, model_path: str, load_kwargs: Dict[str, Any]) -> Any:
    """Call from_pretrained with ``dtype``, falling back to ``torch_dtype`` for transformers
    versions that do not accept it.
    """
    preferred_kwargs = dict(load_kwargs)
    if "torch_dtype" in preferred_kwargs and "dtype" not in preferred_kwargs:
        preferred_kwargs["dtype"] = preferred_kwargs.pop("torch_dtype")

    try:
        return model_cls.from_pretrained(model_path, **preferred_kwargs)
    except TypeError as e:
        if "dtype" not in str(e):
            raise

        fallback_kwargs = dict(preferred_kwargs)
        if "dtype" in fallback_kwargs:
            fallback_kwargs["torch_dtype"] = fallback_kwargs.pop("dtype")
            print("Current transformers version does not accept `dtype`; fallback to `torch_dtype`.")
            return model_cls.from_pretrained(model_path, **fallback_kwargs)
        raise


def normalize_kv_cache_implementation(cache_impl: str) -> Optional[str]:
    normalized = cache_impl.strip().lower()
    if normalized not in SUPPORTED_KV_CACHE_IMPLEMENTATIONS:
        raise ValueError(
            f"unsupported kv cache implementation: {cache_impl}, "
            f"expected one of {sorted(SUPPORTED_KV_CACHE_IMPLEMENTATIONS)}"
        )
    return None if normalized == "auto" else normalized


def model_supports_cache_implementation(model: Any) -> bool:
    generation_config = getattr(model, "generation_config", None)
    return generation_config is not None and hasattr(generation_config, "cache_implementation")


def build_generation_kwargs(
    req: ChatCompletionRequest,
    use_kv_cache: bool,
    kv_cache_implementation: Optional[str],
    cache_implementation_supported: bool,
    device_type: Optional[str] = None,
    mode: Optional[str] = None,
) -> Dict[str, Any]:
    if req.max_tokens <= 0:
        raise ValueError("max_tokens must be >= 1.")
    if not math.isfinite(req.temperature) or req.temperature < 0:
        raise ValueError("temperature must be a finite number and >= 0.")
    if not math.isfinite(req.top_p) or req.top_p <= 0 or req.top_p > 1:
        raise ValueError("top_p must be a finite number in (0, 1].")

    do_sample = req.temperature > 0
    gen_kwargs: Dict[str, Any] = {
        "max_new_tokens": req.max_tokens,
        "do_sample": do_sample,
        # Drop inf/nan logits (possible under fp16 or MPS) that would make sampling fail.
        "remove_invalid_values": True,
        "renormalize_logits": True,
        "use_cache": use_kv_cache,
    }

    if do_sample:
        gen_kwargs["temperature"] = req.temperature
        gen_kwargs["top_p"] = req.top_p
        if device_type == "mps" and mode == "vl":
            print(
                "MPS+VL sampling enabled (temperature > 0). "
                "Stability guards active: remove_invalid_values=True, renormalize_logits=True. "
                "If probability tensor NaN/Inf persists, set temperature=0 to disable sampling."
            )

    if use_kv_cache and kv_cache_implementation is not None:
        if cache_implementation_supported:
            gen_kwargs["cache_implementation"] = kv_cache_implementation
        else:
            print(
                f"cache_implementation='{kv_cache_implementation}' is ignored because "
                "the current transformers version/model does not support it."
            )
    return gen_kwargs


def is_probability_tensor_invalid_error(exc: Exception) -> bool:
    message = str(exc).lower()
    return (
        "probability tensor contains either" in message
        and ("nan" in message or "inf" in message or "element < 0" in message)
    )


def should_retry_with_greedy_fallback(exc: Exception, gen_kwargs: Dict[str, Any]) -> bool:
    return bool(gen_kwargs.get("do_sample")) and is_probability_tensor_invalid_error(exc)


def build_greedy_fallback_gen_kwargs(gen_kwargs: Dict[str, Any]) -> Dict[str, Any]:
    fallback_kwargs = dict(gen_kwargs)
    fallback_kwargs["do_sample"] = False
    fallback_kwargs.pop("temperature", None)
    fallback_kwargs.pop("top_p", None)
    fallback_kwargs.pop("top_k", None)
    return fallback_kwargs


class AbortEventStoppingCriteria(StoppingCriteria):
    """Stop generate() once the abort event is set, e.g. after a streaming client disconnects."""

    def __init__(self, abort_event: Event) -> None:
        super().__init__()
        self.abort_event = abort_event

    def __call__(self, input_ids: torch.LongTensor, scores: torch.FloatTensor, **kwargs: Any) -> bool:
        return self.abort_event.is_set()


def attach_abort_stopping_criteria(gen_kwargs: Dict[str, Any], abort_event: Event) -> Dict[str, Any]:
    patched_kwargs = dict(gen_kwargs)
    existing = patched_kwargs.get("stopping_criteria")

    if existing is None:
        criteria_items: List[StoppingCriteria] = []
    elif isinstance(existing, StoppingCriteriaList):
        criteria_items = list(existing)
    else:
        try:
            criteria_items = list(existing)
        except TypeError:
            criteria_items = [existing]

    criteria_items.append(AbortEventStoppingCriteria(abort_event))
    patched_kwargs["stopping_criteria"] = StoppingCriteriaList(criteria_items)
    return patched_kwargs


def str2bool(value: str) -> bool:
    normalized = value.strip().lower()
    if normalized in {"1", "true", "t", "yes", "y", "on"}:
        return True
    if normalized in {"0", "false", "f", "no", "n", "off"}:
        return False
    raise argparse.ArgumentTypeError(f"Invalid bool value: {value}")


class InferenceConcurrencyLimiter:
    def __init__(self, max_concurrent_generations: int, timeout_seconds: float) -> None:
        if max_concurrent_generations <= 0:
            raise ValueError("max_concurrent_generations must be >= 1")
        if timeout_seconds <= 0:
            raise ValueError("concurrency_timeout must be > 0")

        self.max_concurrent_generations = max_concurrent_generations
        self.timeout_seconds = timeout_seconds
        self._semaphore = BoundedSemaphore(max_concurrent_generations)
        self._lock = Lock()
        self._active_generations = 0
        self._waiting_requests = 0

    def acquire(self, request_tag: Optional[str] = None) -> None:
        tag = request_tag or "-"
        with self._lock:
            self._waiting_requests += 1
            waiting_snapshot = self._waiting_requests
            active_snapshot = self._active_generations
        print(
            f"[queue-enter] tag={tag} active={active_snapshot} "
            f"waiting={waiting_snapshot} limit={self.max_concurrent_generations}"
        )

        t0 = time.time()
        acquired = self._semaphore.acquire(timeout=self.timeout_seconds)
        wait_ms = int((time.time() - t0) * 1000)

        with self._lock:
            self._waiting_requests = max(0, self._waiting_requests - 1)
            if acquired:
                self._active_generations += 1
            waiting_snapshot = self._waiting_requests
            active_snapshot = self._active_generations

        if not acquired:
            print(
                f"[queue-timeout] tag={tag} wait_ms={wait_ms} active={active_snapshot} "
                f"waiting={waiting_snapshot} limit={self.max_concurrent_generations}"
            )
            raise HTTPException(
                status_code=429,
                detail=(
                    "Model is busy, request queue timeout reached. "
                    f"max_concurrent_generations={self.max_concurrent_generations}"
                ),
            )

        print(
            f"[slot-acquired] tag={tag} wait_ms={wait_ms} active={active_snapshot} "
            f"waiting={waiting_snapshot} limit={self.max_concurrent_generations}"
        )

    def release(self, request_tag: Optional[str] = None) -> None:
        tag = request_tag or "-"
        self._semaphore.release()
        with self._lock:
            self._active_generations = max(0, self._active_generations - 1)
            active_snapshot = self._active_generations
            waiting_snapshot = self._waiting_requests
        print(
            f"[slot-released] tag={tag} active={active_snapshot} "
            f"waiting={waiting_snapshot} limit={self.max_concurrent_generations}"
        )

    @contextmanager
    def hold(self, request_tag: Optional[str] = None) -> Iterator[None]:
        self.acquire(request_tag=request_tag)
        try:
            yield
        finally:
            self.release(request_tag=request_tag)


class SessionKVCacheStore:
    """In-memory LRU + TTL cache mapping session_id to {input_ids, past_key_values} (text mode)."""

    def __init__(
        self,
        max_entries: int,
        ttl_seconds: int,
        min_prefix_tokens: int,
    ) -> None:
        if max_entries <= 0:
            raise ValueError("session_kv_cache_max_entries must be >= 1")
        if ttl_seconds <= 0:
            raise ValueError("session_kv_cache_ttl_seconds must be >= 1")
        if min_prefix_tokens <= 0:
            raise ValueError("session_kv_cache_min_prefix_tokens must be >= 1")

        self.max_entries = max_entries
        self.ttl_seconds = ttl_seconds
        self.min_prefix_tokens = min_prefix_tokens
        self._cache: OrderedDict[str, Dict[str, Any]] = OrderedDict()
        self._lock = Lock()

    def _evict_locked(self) -> None:
        now = time.time()
        expired_keys = [
            session_id
            for session_id, item in self._cache.items()
            if now - item["updated_at"] > self.ttl_seconds
        ]
        for session_id in expired_keys:
            self._cache.pop(session_id, None)

        while len(self._cache) > self.max_entries:
            self._cache.popitem(last=False)

    def get(self, session_id: Optional[str]) -> Optional[Dict[str, Any]]:
        if not session_id:
            return None

        with self._lock:
            self._evict_locked()
            item = self._cache.get(session_id)
            if item is None:
                return None
            self._cache.move_to_end(session_id)
            item["updated_at"] = time.time()
            return {
                "input_ids": item["input_ids"],
                "past_key_values": item["past_key_values"],
            }

    def put(self, session_id: Optional[str], input_ids: torch.Tensor, past_key_values: Any) -> None:
        if not session_id or past_key_values is None:
            return

        with self._lock:
            self._cache[session_id] = {
                "input_ids": input_ids.detach(),
                "past_key_values": past_key_values,
                "updated_at": time.time(),
            }
            self._cache.move_to_end(session_id)
            self._evict_locked()


def build_cached_model_inputs(
    full_inputs: Dict[str, torch.Tensor],
    cache_item: Optional[Dict[str, Any]],
    min_prefix_tokens: int,
) -> tuple[Dict[str, Any], int]:
    if cache_item is None:
        return full_inputs, 0

    input_ids: torch.Tensor = full_inputs["input_ids"]
    cached_ids: torch.Tensor = cache_item["input_ids"]

    if input_ids.ndim != 2 or cached_ids.ndim != 2:
        return full_inputs, 0
    if input_ids.shape[0] != cached_ids.shape[0]:
        return full_inputs, 0
    if input_ids.device != cached_ids.device:
        return full_inputs, 0

    cached_prefix_len = int(cached_ids.shape[1])
    prompt_len = int(input_ids.shape[1])

    if cached_prefix_len < min_prefix_tokens or cached_prefix_len >= prompt_len:
        return full_inputs, 0
    if not torch.equal(input_ids[:, :cached_prefix_len], cached_ids):
        return full_inputs, 0

    model_inputs: Dict[str, Any] = dict(full_inputs)
    model_inputs["input_ids"] = input_ids[:, cached_prefix_len:]
    model_inputs["past_key_values"] = cache_item["past_key_values"]
    return model_inputs, cached_prefix_len


def restore_full_sequences(
    generated_sequences: torch.Tensor,
    cache_item: Optional[Dict[str, Any]],
    cached_prefix_len: int,
) -> torch.Tensor:
    if cache_item is None or cached_prefix_len <= 0:
        return generated_sequences

    cached_ids: torch.Tensor = cache_item["input_ids"]
    prefix_ids = cached_ids[:, :cached_prefix_len]
    if generated_sequences.shape[1] >= cached_prefix_len:
        if torch.equal(generated_sequences[:, :cached_prefix_len], prefix_ids):
            return generated_sequences
    return torch.cat([prefix_ids, generated_sequences], dim=1)


def openai_to_qwenvl_messages(
    messages: List[ChatMessage],
    max_image_data_url_bytes: int = DEFAULT_MAX_IMAGE_DATA_URL_BYTES,
) -> List[Dict[str, Any]]:
    """Convert OpenAI-style messages to Qwen-VL messages whose content is a list of
    {"type": "text", "text": ...} and {"type": "image", "image": <url-or-path>} parts.
    """
    qwen_messages: List[Dict[str, Any]] = []

    for m in messages:
        role = m.role
        content = m.content

        if isinstance(content, str):
            qwen_messages.append(
                {
                    "role": role,
                    "content": [
                        {"type": "text", "text": content}
                    ],
                }
            )
            continue

        qwen_content: List[Dict[str, Any]] = []
        for part in content:
            if isinstance(part, ChatMessagePartText):
                qwen_content.append({"type": "text", "text": part.text})
            elif isinstance(part, ChatMessagePartImageURL):
                url = part.image_url.get("url")
                if url:
                    validate_vl_image_url(url, max_image_data_url_bytes=max_image_data_url_bytes)
                    qwen_content.append({"type": "image", "image": url})
        if not qwen_content:
            qwen_content = [{"type": "text", "text": ""}]

        qwen_messages.append({"role": role, "content": qwen_content})

    return qwen_messages


def openai_to_qwen_messages(messages: List[ChatMessage]) -> List[Dict[str, Any]]:
    qwen_messages: List[Dict[str, Any]] = []

    for m in messages:
        role = m.role
        content = m.content

        if isinstance(content, str):
            qwen_messages.append({"role": role, "content": content})
            continue

        texts: List[str] = []
        for part in content:
            if isinstance(part, ChatMessagePartText):
                texts.append(part.text)
            elif isinstance(part, ChatMessagePartImageURL):
                raise ValueError("This text-only Qwen model does not support image inputs.")

        qwen_messages.append({"role": role, "content": "".join(texts)})

    return qwen_messages


class DeployQwenVL(object):

    def __init__(self,
                 model_path: str,
                 model_name: str,
                 api_key: str,
                 model_dtype: str = "bf16",
                 max_concurrent_generations: Optional[int] = None,
                 concurrency_timeout: float = 30.0,
                 use_kv_cache: bool = True,
                 kv_cache_implementation: str = "auto",
                 model_size_tier: Optional[str] = None,
                 mode_source: Optional[str] = None,
                 max_image_data_url_bytes: int = DEFAULT_MAX_IMAGE_DATA_URL_BYTES) -> None:
        self.model_name = model_name
        self.api_key = api_key
        self.mode_source = mode_source or "unknown"
        self.use_kv_cache = use_kv_cache
        self.kv_cache_implementation = normalize_kv_cache_implementation(kv_cache_implementation)
        if max_image_data_url_bytes <= 0:
            raise ValueError("max_image_data_url_bytes must be >= 1")
        self.max_image_data_url_bytes = int(max_image_data_url_bytes)
        self.model_size_tier = (
            normalize_model_size_tier(model_size_tier)
            if model_size_tier
            else infer_model_size_tier(model_name, model_path)
        )

        self.model, self.processor, self.device, self.device_type = self.load_model(model_path, model_dtype)
        self.cache_implementation_supported = model_supports_cache_implementation(self.model)

        if max_concurrent_generations is None:
            max_concurrent_generations = int(
                get_recommended_runtime_profile(
                    self.device_type,
                    mode="vl",
                    model_size_tier=self.model_size_tier,
                )["max_concurrent_generations"]
            )
        self.concurrency_limiter = InferenceConcurrencyLimiter(
            max_concurrent_generations=max_concurrent_generations,
            timeout_seconds=concurrency_timeout,
        )

        primary_param = next(self.model.parameters())
        print_effective_runtime_engine_config(
            engine_name="Qwen-VL",
            info={
                "model_name": self.model_name,
                "model_path": model_path,
                "model_size_tier": self.model_size_tier,
                "mode_source": self.mode_source,
                "device_type": self.device_type,
                "device_actual": str(primary_param.device),
                "model_param_dtype_actual": str(primary_param.dtype),
                "model_dtype_arg": model_dtype,
                "model_loader_class": _VL_MODEL_CLASS_NAME,
                "max_concurrent_generations": self.concurrency_limiter.max_concurrent_generations,
                "concurrency_timeout": self.concurrency_limiter.timeout_seconds,
                "use_kv_cache": self.use_kv_cache,
                "kv_cache_implementation": self.kv_cache_implementation or "auto",
                "cache_implementation_supported": self.cache_implementation_supported,
                "max_image_data_url_bytes": self.max_image_data_url_bytes,
                "session_kv_cache": None,
            },
        )
    
    def load_model(self,
                   model_path: str,
                   model_dtype: str) -> tuple[Any, AutoProcessor, torch.device, str]:
        print(f"Loading model: {self.model_name}")

        requested_dtype = parse_model_dtype(model_dtype)
        device_type = detect_device_type()
        resolved_dtype = resolve_dtype_for_device(requested_dtype, device_type)

        print(
            f"Detected device_type={device_type}, "
            f"requested_dtype={requested_dtype}, resolved_dtype={resolved_dtype}"
        )

        load_kwargs: Dict[str, Any] = {
            "dtype": resolved_dtype,
            "trust_remote_code": True,
            "low_cpu_mem_usage": True,
        }
        if device_type == "cuda":
            load_kwargs["device_map"] = "auto"

        model = load_pretrained_with_dtype_compat(AutoModelForVL, model_path, load_kwargs)

        if device_type in {"mps", "cpu"}:
            model = model.to(torch.device(device_type))

        processor = AutoProcessor.from_pretrained(model_path, trust_remote_code=True)

        model.eval()
        device = next(model.parameters()).device

        print(f"Model loaded on {device}")
        return model, processor, device, device_type
    
    def chat_completion(self, 
                        req: ChatCompletionRequest) -> Any:
        """Return a ChatCompletionResponse, or an SSE stream of OpenAI-style chunks if req.stream is set."""
        if req.model and req.model != self.model_name:
            raise ValueError(
                f"Unsupported model '{req.model}'. This engine is '{self.model_name}'."
            )
        
        t_start = time.time()
        request_tag = f"vl-{'stream' if req.stream else 'sync'}-{uuid.uuid4().hex[:8]}"

        qwen_messages = openai_to_qwenvl_messages(
            req.messages,
            max_image_data_url_bytes=self.max_image_data_url_bytes,
        )

        prompt_text = self.processor.apply_chat_template(
            qwen_messages,
            tokenize=False,
            add_generation_prompt=True,
        )
        image_inputs, video_inputs = process_vision_info(qwen_messages)

        inputs = self.processor(
            text=[prompt_text],
            images=image_inputs,
            videos=video_inputs,
            padding=True,
            return_tensors="pt",
        ).to(self.device)

        gen_kwargs = build_generation_kwargs(
            req=req,
            use_kv_cache=self.use_kv_cache,
            kv_cache_implementation=self.kv_cache_implementation,
            cache_implementation_supported=self.cache_implementation_supported,
            device_type=self.device_type,
            mode="vl",
        )

        if not req.stream:
            with self.concurrency_limiter.hold(request_tag=request_tag):
                with torch.inference_mode():
                    try:
                        generated_ids = self.model.generate(**inputs, **gen_kwargs)
                    except Exception as e:
                        if not should_retry_with_greedy_fallback(e, gen_kwargs):
                            raise
                        print(
                            f"[generate-fallback][{self.model_name}] "
                            f"{type(e).__name__}: {safe_exception_message(e)} | "
                            "retrying once with greedy decoding (non-stream, current request only)."
                        )
                        fallback_gen_kwargs = build_greedy_fallback_gen_kwargs(gen_kwargs)
                        generated_ids = self.model.generate(**inputs, **fallback_gen_kwargs)

            generated_ids_trimmed = [
                out_ids[len(in_ids):] for in_ids, out_ids in zip(inputs.input_ids, generated_ids)
            ]

            output_texts = self.processor.batch_decode(
                generated_ids_trimmed,
                skip_special_tokens=True,
                clean_up_tokenization_spaces=False,
            )
            answer = output_texts[0]

            prompt_tokens = int(inputs.input_ids.shape[1])
            completion_tokens = int(generated_ids_trimmed[0].shape[0])
            total_tokens = int(generated_ids[0].shape[0])

            resp = ChatCompletionResponse(
                id="chatcmpl-" + uuid.uuid4().hex,
                object="chat.completion",
                created=int(t_start),
                model=self.model_name,
                choices=[
                    ChatCompletionChoice(
                        index=0,
                        message=ChatCompletionChoiceMessage(
                            role="assistant",
                            content=answer,
                        ),
                        finish_reason="stop",
                    )
                ],
                usage=ChatCompletionUsage(
                    prompt_tokens=prompt_tokens,
                    completion_tokens=completion_tokens,
                    total_tokens=total_tokens,
                ),
            )
            return resp

        streamer = TextIteratorStreamer(
            self.processor.tokenizer,
            skip_prompt=True,
            skip_special_tokens=True,
        )

        abort_event = Event()
        stream_gen_kwargs = dict(gen_kwargs)
        stream_gen_kwargs["streamer"] = streamer
        stream_gen_kwargs = attach_abort_stopping_criteria(stream_gen_kwargs, abort_event)

        self.concurrency_limiter.acquire(request_tag=request_tag)
        generation_error: List[Exception] = []
        stream_has_emitted_token = [False]

        def generate_in_background():
            try:
                with torch.inference_mode():
                    self.model.generate(**inputs, **stream_gen_kwargs)
            except Exception as e:
                if (
                    not stream_has_emitted_token[0]
                    and should_retry_with_greedy_fallback(e, stream_gen_kwargs)
                ):
                    try:
                        print(
                            f"[generate-fallback][{self.model_name}] "
                            f"{type(e).__name__}: {safe_exception_message(e)} | "
                            "retrying once with greedy decoding (stream, no token emitted yet)."
                        )
                        fallback_stream_gen_kwargs = build_greedy_fallback_gen_kwargs(stream_gen_kwargs)
                        with torch.inference_mode():
                            self.model.generate(**inputs, **fallback_stream_gen_kwargs)
                        return
                    except Exception as retry_e:
                        e = retry_e
                generation_error.append(e)
                streamer.on_finalized_text("", stream_end=True)

        thread = Thread(target=generate_in_background, daemon=True)
        try:
            thread.start()
        except Exception:
            self.concurrency_limiter.release(request_tag=request_tag)
            raise

        def event_stream():
            chat_id = "chatcmpl-" + uuid.uuid4().hex
            created = int(time.time())

            first_chunk = True

            try:
                for piece in streamer:
                    if not piece:
                        continue
                    stream_has_emitted_token[0] = True

                    delta: Dict[str, Any] = {}
                    if first_chunk:
                        delta = {"role": "assistant", "content": piece}
                        first_chunk = False
                    else:
                        delta = {"content": piece}

                    chunk = {
                        "id": chat_id,
                        "object": "chat.completion.chunk",
                        "created": created,
                        "model": self.model_name,
                        "choices": [
                            {
                                "index": 0,
                                "delta": delta,
                                "finish_reason": None,
                            }
                        ],
                    }

                    yield f"data: {json.dumps(chunk, ensure_ascii=False)}\n\n"

                if generation_error:
                    raise generation_error[0]

                final_chunk = build_openai_stream_final_chunk(chat_id, created, self.model_name)
                yield f"data: {json.dumps(final_chunk, ensure_ascii=False)}\n\n"
                yield "data: [DONE]\n\n"
            except GeneratorExit:
                abort_event.set()
                print(f"[client-disconnect][{self.model_name}] Stream client disconnected, aborting generation.")
                raise
            except asyncio.CancelledError:
                abort_event.set()
                print(f"[client-disconnect][{self.model_name}] Stream task cancelled, aborting generation.")
                raise
            except Exception as e:
                print(
                    f"[stream-error][{self.model_name}] "
                    f"{type(e).__name__}: {safe_exception_message(e)}"
                )
                # OpenAI clients expect no custom error event: end with the final chunk and [DONE].
                final_chunk = build_openai_stream_final_chunk(chat_id, created, self.model_name)
                yield f"data: {json.dumps(final_chunk, ensure_ascii=False)}\n\n"
                yield "data: [DONE]\n\n"
            finally:
                if abort_event.is_set():
                    streamer.on_finalized_text("", stream_end=True)
                thread.join()
                self.concurrency_limiter.release(request_tag=request_tag)

        return StreamingResponse(event_stream(), media_type="text/event-stream")

class DeployQwen(object):

    def __init__(self,
                 model_path: str,
                 model_name: str,
                 api_key: str,
                 model_dtype: str = "bf16",
                 max_concurrent_generations: Optional[int] = None,
                 concurrency_timeout: float = 30.0,
                 use_kv_cache: bool = True,
                 kv_cache_implementation: str = "auto",
                 session_kv_cache_max_entries: int = 128,
                 session_kv_cache_ttl_seconds: int = 1800,
                 session_kv_cache_min_prefix_tokens: int = 32,
                 model_size_tier: Optional[str] = None,
                 mode_source: Optional[str] = None) -> None:
        self.model_name = model_name
        self.api_key = api_key
        self.mode_source = mode_source or "unknown"
        self.use_kv_cache = use_kv_cache
        self.kv_cache_implementation = normalize_kv_cache_implementation(kv_cache_implementation)
        self.model_size_tier = (
            normalize_model_size_tier(model_size_tier)
            if model_size_tier
            else infer_model_size_tier(model_name, model_path)
        )
        self.session_kv_cache = SessionKVCacheStore(
            max_entries=session_kv_cache_max_entries,
            ttl_seconds=session_kv_cache_ttl_seconds,
            min_prefix_tokens=session_kv_cache_min_prefix_tokens,
        )

        self.model, self.tokenizer, self.device, self.device_type = self.load_model(model_path, model_dtype)
        self.cache_implementation_supported = model_supports_cache_implementation(self.model)

        if max_concurrent_generations is None:
            max_concurrent_generations = int(
                get_recommended_runtime_profile(
                    self.device_type,
                    mode="text",
                    model_size_tier=self.model_size_tier,
                )["max_concurrent_generations"]
            )
        self.concurrency_limiter = InferenceConcurrencyLimiter(
            max_concurrent_generations=max_concurrent_generations,
            timeout_seconds=concurrency_timeout,
        )

        primary_param = next(self.model.parameters())
        print_effective_runtime_engine_config(
            engine_name="Qwen-text",
            info={
                "model_name": self.model_name,
                "model_path": model_path,
                "model_size_tier": self.model_size_tier,
                "mode_source": self.mode_source,
                "device_type": self.device_type,
                "device_actual": str(primary_param.device),
                "model_param_dtype_actual": str(primary_param.dtype),
                "model_dtype_arg": model_dtype,
                "model_loader_class": AutoModelForCausalLM.__name__,
                "max_concurrent_generations": self.concurrency_limiter.max_concurrent_generations,
                "concurrency_timeout": self.concurrency_limiter.timeout_seconds,
                "use_kv_cache": self.use_kv_cache,
                "kv_cache_implementation": self.kv_cache_implementation or "auto",
                "cache_implementation_supported": self.cache_implementation_supported,
                "session_kv_cache": {
                    "max_entries": self.session_kv_cache.max_entries,
                    "ttl_seconds": self.session_kv_cache.ttl_seconds,
                    "min_prefix_tokens": self.session_kv_cache.min_prefix_tokens,
                },
            },
        )

    def load_model(self,
                   model_path: str,
                   model_dtype: str) -> tuple[AutoModelForCausalLM, AutoTokenizer, torch.device, str]:
        print(f"Loading text-only model: {self.model_name}")

        requested_dtype = parse_model_dtype(model_dtype)
        device_type = detect_device_type()
        resolved_dtype = resolve_dtype_for_device(requested_dtype, device_type)

        print(
            f"Detected device_type={device_type}, "
            f"requested_dtype={requested_dtype}, resolved_dtype={resolved_dtype}"
        )

        load_kwargs: Dict[str, Any] = {
            "dtype": resolved_dtype,
            "trust_remote_code": True,
            "low_cpu_mem_usage": True,
        }
        if device_type == "cuda":
            load_kwargs["device_map"] = "auto"

        model = load_pretrained_with_dtype_compat(AutoModelForCausalLM, model_path, load_kwargs)

        if device_type in {"mps", "cpu"}:
            model = model.to(torch.device(device_type))

        tokenizer = AutoTokenizer.from_pretrained(
            model_path,
            trust_remote_code=True
        )

        model.eval()
        device = next(model.parameters()).device
        print(f"Model loaded on {device}")
        return model, tokenizer, device, device_type

    def chat_completion(self, 
                        req: ChatCompletionRequest) -> Any:
        if req.model and req.model != self.model_name:
            raise ValueError(f"Unsupported model '{req.model}'. This engine is '{self.model_name}'.")

        t_start = time.time()
        request_tag = f"text-{'stream' if req.stream else 'sync'}-{uuid.uuid4().hex[:8]}"

        qwen_messages = openai_to_qwen_messages(req.messages)

        prompt_text = self.tokenizer.apply_chat_template(
            qwen_messages,
            tokenize=False,
            add_generation_prompt=True,
        )

        inputs = self.tokenizer(
            prompt_text,
            return_tensors="pt",
        ).to(self.device)
        full_model_inputs: Dict[str, torch.Tensor] = {
            k: v for k, v in inputs.items() if isinstance(v, torch.Tensor)
        }

        cache_item: Optional[Dict[str, Any]] = None
        cached_prefix_len = 0
        model_inputs: Dict[str, Any] = full_model_inputs
        if self.use_kv_cache and req.session_id:
            cache_item = self.session_kv_cache.get(req.session_id)
            model_inputs, cached_prefix_len = build_cached_model_inputs(
                full_inputs=full_model_inputs,
                cache_item=cache_item,
                min_prefix_tokens=self.session_kv_cache.min_prefix_tokens,
            )

        gen_kwargs = build_generation_kwargs(
            req=req,
            use_kv_cache=self.use_kv_cache,
            kv_cache_implementation=self.kv_cache_implementation,
            cache_implementation_supported=self.cache_implementation_supported,
            device_type=self.device_type,
            mode="text",
        )

        if not req.stream:
            with self.concurrency_limiter.hold(request_tag=request_tag):
                with torch.inference_mode():
                    try:
                        generation_output = self.model.generate(
                            **model_inputs,
                            **gen_kwargs,
                            return_dict_in_generate=True,
                        )
                    except Exception as e:
                        if not should_retry_with_greedy_fallback(e, gen_kwargs):
                            raise
                        print(
                            f"[generate-fallback][{self.model_name}] "
                            f"{type(e).__name__}: {safe_exception_message(e)} | "
                            "retrying once with greedy decoding (non-stream, current request only)."
                        )
                        fallback_gen_kwargs = build_greedy_fallback_gen_kwargs(gen_kwargs)
                        generation_output = self.model.generate(
                            **model_inputs,
                            **fallback_gen_kwargs,
                            return_dict_in_generate=True,
                        )

            if isinstance(generation_output, torch.Tensor):
                generated_sequences = generation_output
                generated_past_key_values = None
            else:
                generated_sequences = generation_output.sequences
                generated_past_key_values = getattr(generation_output, "past_key_values", None)

            full_sequences = restore_full_sequences(generated_sequences, cache_item, cached_prefix_len)
            prompt_len = int(inputs.input_ids.shape[1])
            gen_trimmed = full_sequences[:, prompt_len:]

            answer = self.tokenizer.batch_decode(
                gen_trimmed,
                skip_special_tokens=True,
                clean_up_tokenization_spaces=False,
            )[0]

            if self.use_kv_cache and req.session_id and generated_past_key_values is not None:
                self.session_kv_cache.put(req.session_id, full_sequences, generated_past_key_values)

            prompt_tokens = int(inputs.input_ids.shape[1])
            completion_tokens = int(gen_trimmed.shape[1])
            total_tokens = int(full_sequences.shape[1])

            resp = ChatCompletionResponse(
                id="chatcmpl-" + uuid.uuid4().hex,
                object="chat.completion",
                created=int(t_start),
                model=self.model_name,
                choices=[
                    ChatCompletionChoice(
                        index=0,
                        message=ChatCompletionChoiceMessage(role="assistant", content=answer),
                        finish_reason="stop",
                    )
                ],
                usage=ChatCompletionUsage(
                    prompt_tokens=prompt_tokens,
                    completion_tokens=completion_tokens,
                    total_tokens=total_tokens,
                ),
            )
            return resp

        streamer = TextIteratorStreamer(
            self.tokenizer,
            skip_prompt=True,
            skip_special_tokens=True,
        )
        stream_gen_kwargs = dict(gen_kwargs)
        abort_event = Event()
        stream_gen_kwargs["streamer"] = streamer
        stream_gen_kwargs["return_dict_in_generate"] = True
        stream_gen_kwargs = attach_abort_stopping_criteria(stream_gen_kwargs, abort_event)

        self.concurrency_limiter.acquire(request_tag=request_tag)
        generation_error: List[Exception] = []
        generation_output_list: List[Any] = []
        stream_has_emitted_token = [False]

        def generate_in_background():
            try:
                with torch.inference_mode():
                    generation_output = self.model.generate(**model_inputs, **stream_gen_kwargs)
                    generation_output_list.append(generation_output)
            except Exception as e:
                if (
                    not stream_has_emitted_token[0]
                    and should_retry_with_greedy_fallback(e, stream_gen_kwargs)
                ):
                    try:
                        print(
                            f"[generate-fallback][{self.model_name}] "
                            f"{type(e).__name__}: {safe_exception_message(e)} | "
                            "retrying once with greedy decoding (stream, no token emitted yet)."
                        )
                        fallback_stream_gen_kwargs = build_greedy_fallback_gen_kwargs(stream_gen_kwargs)
                        with torch.inference_mode():
                            generation_output = self.model.generate(**model_inputs, **fallback_stream_gen_kwargs)
                        generation_output_list.append(generation_output)
                        return
                    except Exception as retry_e:
                        e = retry_e
                generation_error.append(e)
                streamer.on_finalized_text("", stream_end=True)

        thread = Thread(target=generate_in_background, daemon=True)
        try:
            thread.start()
        except Exception:
            self.concurrency_limiter.release(request_tag=request_tag)
            raise

        def event_stream():
            chat_id = "chatcmpl-" + uuid.uuid4().hex
            created = int(time.time())
            first_chunk = True

            try:
                for piece in streamer:
                    if not piece:
                        continue
                    stream_has_emitted_token[0] = True

                    if first_chunk:
                        delta = {"role": "assistant", "content": piece}
                        first_chunk = False
                    else:
                        delta = {"content": piece}

                    chunk = {
                        "id": chat_id,
                        "object": "chat.completion.chunk",
                        "created": created,
                        "model": self.model_name,
                        "choices": [{"index": 0, "delta": delta, "finish_reason": None}],
                    }
                    yield f"data: {json.dumps(chunk, ensure_ascii=False)}\n\n"

                if generation_error:
                    raise generation_error[0]

                if self.use_kv_cache and req.session_id and generation_output_list:
                    stream_output = generation_output_list[0]
                    if isinstance(stream_output, torch.Tensor):
                        stream_sequences = stream_output
                        stream_past_key_values = None
                    else:
                        stream_sequences = stream_output.sequences
                        stream_past_key_values = getattr(stream_output, "past_key_values", None)

                    if stream_past_key_values is not None:
                        full_sequences = restore_full_sequences(stream_sequences, cache_item, cached_prefix_len)
                        self.session_kv_cache.put(req.session_id, full_sequences, stream_past_key_values)

                final_chunk = build_openai_stream_final_chunk(chat_id, created, self.model_name)
                yield f"data: {json.dumps(final_chunk, ensure_ascii=False)}\n\n"
                yield "data: [DONE]\n\n"
            except GeneratorExit:
                abort_event.set()
                print(f"[client-disconnect][{self.model_name}] Stream client disconnected, aborting generation.")
                raise
            except asyncio.CancelledError:
                abort_event.set()
                print(f"[client-disconnect][{self.model_name}] Stream task cancelled, aborting generation.")
                raise
            except Exception as e:
                print(
                    f"[stream-error][{self.model_name}] "
                    f"{type(e).__name__}: {safe_exception_message(e)}"
                )
                # OpenAI clients expect no custom error event: end with the final chunk and [DONE].
                final_chunk = build_openai_stream_final_chunk(chat_id, created, self.model_name)
                yield f"data: {json.dumps(final_chunk, ensure_ascii=False)}\n\n"
                yield "data: [DONE]\n\n"
            finally:
                if abort_event.is_set():
                    streamer.on_finalized_text("", stream_end=True)
                thread.join()
                self.concurrency_limiter.release(request_tag=request_tag)

        return StreamingResponse(event_stream(), media_type="text/event-stream")


app = FastAPI(title="OpenAI-compatible API")
qwen_engine: Optional[Union[DeployQwenVL, DeployQwen]] = None


@app.post("/v1/chat/completions")
def create_chat_completion(
    req: ChatCompletionRequest,
    authorization: Optional[str] = Header(default=None)
) -> Any:
    assert qwen_engine is not None, "Model not initialized"

    if authorization is None or not authorization.startswith("Bearer "):
        raise HTTPException(status_code=401, detail="Missing Authorization header")

    api_key = authorization.removeprefix("Bearer ").strip()
    if api_key != qwen_engine.api_key:
        raise HTTPException(status_code=401, detail="Invalid API key")
    
    try:
        return qwen_engine.chat_completion(req)
    except ValueError as e:
        raise HTTPException(status_code=400, detail=str(e))


def main(args: dict) -> None:
    global qwen_engine
    args = apply_recommended_runtime_args(args)
    print_effective_startup_config(args)

    common_kwargs = {
        "model_path": args["model_path"],
        "model_name": args["model_name"],
        "api_key": args["api_key"],
        "model_size_tier": args["model_size_tier"],
        "mode_source": args.get("mode_source"),
        "model_dtype": args["model_dtype"],
        "max_concurrent_generations": args["max_concurrent_generations"],
        "concurrency_timeout": args["concurrency_timeout"],
        "use_kv_cache": args["use_kv_cache"],
        "kv_cache_implementation": args["kv_cache_implementation"],
    }

    if args["mode"] == "vl":
        qwen_engine = DeployQwenVL(
            **common_kwargs,
            max_image_data_url_bytes=args["max_image_data_url_bytes"],
        )
    else:
        qwen_engine = DeployQwen(
            **common_kwargs,
            session_kv_cache_max_entries=args["session_kv_cache_max_entries"],
            session_kv_cache_ttl_seconds=args["session_kv_cache_ttl_seconds"],
            session_kv_cache_min_prefix_tokens=args["session_kv_cache_min_prefix_tokens"],
        )
    
    uvicorn.run(app, host="0.0.0.0", port=args["port"])


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="run qwen deployment")
    parser.add_argument(
        "--model_path", 
        default="Qwen/Qwen3-VL-4B-Instruct",
        type=str
    )
    parser.add_argument(
        "--model_name", 
        default="Qwen3-VL-4B-Instruct", 
        type=str
    )
    parser.add_argument(
        "--model_size_tier",
        default="auto",
        choices=MODEL_SIZE_TIER_CLI_CHOICES,
        type=str,
        help="Recommended profile size tier. 'auto' infers from model_name/model_path (<=14B exact buckets); valid tiers depend on mode.",
    )
    parser.add_argument(
        "--api_key", 
        default="", 
        type=str
    )
    parser.add_argument(
        "--model_dtype", 
        default="auto", 
        choices=["auto", "bf16", "fp16", "fp32"],
        type=str
    )
    parser.add_argument(
        "--mode",
        default="auto",
        choices=["auto", "vl", "text"],
        type=str,
        help="Model mode. 'auto' infers from model config.json/AutoConfig first, then falls back to name/path heuristic.",
    )
    parser.add_argument(
        "--port", 
        default=1234, 
        type=int
    )
    parser.add_argument(
        "--max_concurrent_generations",
        default=None,
        type=int,
        help="Maximum parallel generation jobs. Default uses recommended device+mode+size-tier profile.",
    )
    parser.add_argument(
        "--concurrency_timeout",
        default=None,
        type=float,
        help="How long a request waits (seconds) when concurrency slots are full. Default uses recommended profile.",
    )
    parser.add_argument(
        "--max_image_data_url_bytes",
        default=DEFAULT_MAX_IMAGE_DATA_URL_BYTES,
        type=int,
        help="VL mode only: maximum decoded payload size allowed for data:image/... URLs (bytes).",
    )
    parser.add_argument(
        "--use_kv_cache",
        default=None,
        type=str2bool,
        help="Whether to enable KV cache during generation. Default uses recommended profile.",
    )
    parser.add_argument(
        "--kv_cache_implementation",
        default="recommended",
        choices=KV_CACHE_CLI_CHOICES,
        type=str,
        help="KV cache backend strategy. 'recommended' applies device+mode+size-tier profile. 'auto' uses transformers default behavior.",
    )
    parser.add_argument(
        "--session_kv_cache_max_entries",
        default=None,
        type=int,
        help="Text mode only: max session KV cache entries. Default uses recommended profile.",
    )
    parser.add_argument(
        "--session_kv_cache_ttl_seconds",
        default=None,
        type=int,
        help="Text mode only: KV cache entry TTL in seconds. Default uses recommended profile.",
    )
    parser.add_argument(
        "--session_kv_cache_min_prefix_tokens",
        default=None,
        type=int,
        help="Text mode only: minimum shared prefix length to reuse session KV cache. Default uses recommended profile.",
    )
    args = vars(parser.parse_args())
    main(args)


==> anc/code/deployment/router.py <==
from __future__ import annotations

import argparse
import asyncio
import json
import os
import time
from contextlib import asynccontextmanager
from dataclasses import asdict, dataclass
from typing import Dict, List, Optional, Tuple

import httpx
import uvicorn
import websockets
from fastapi import FastAPI, Header, HTTPException, Request, WebSocket, WebSocketDisconnect
from fastapi.responses import JSONResponse, StreamingResponse


CONFIG_PATH = os.environ.get("ROUTER_CONFIG", "./router_services.json")
ADMIN_TOKEN = os.environ.get("ROUTER_ADMIN_TOKEN", "")
ADMIN_PREFIX = "/_admin"

DEFAULT_TIMEOUT = float(os.environ.get("ROUTER_TIMEOUT", "300"))  # seconds
MAX_CONNECTIONS = int(os.environ.get("ROUTER_MAX_CONNECTIONS", "200"))

# Maximum WebSocket message size in bytes; unset or "none" means unlimited.
WS_MAX_SIZE = os.environ.get("ROUTER_WS_MAX_SIZE")
WS_MAX_SIZE = None if WS_MAX_SIZE in (None, "", "none", "None") else int(WS_MAX_SIZE)


@dataclass
class Service:
    name: str
    prefix: str
    target: str
    strip_prefix: bool = True
    enabled: bool = True
    created_at: int = 0
    updated_at: int = 0

    def normalize(self) -> "Service":
        if not self.prefix.startswith("/"):
            self.prefix = "/" + self.prefix
        if self.prefix != "/" and self.prefix.endswith("/"):
            self.prefix = self.prefix[:-1]
        self.target = self.target.rstrip("/")
        now = int(time.time())
        if self.created_at == 0:
            self.created_at = now
        self.updated_at = now
        return self


class Registry:
    def __init__(self, path: str):
        self.path = path
        self._lock = asyncio.Lock()
        self.services: Dict[str, Service] = {}

    async def load(self) -> None:
        async with self._lock:
            if not os.path.exists(self.path):
                self.services = {}
                return
            with open(self.path, "r", encoding="utf-8") as f:
                raw = json.load(f)
            services = {}
            for item in raw.get("services", []):
                svc = Service(**item).normalize()
                services[svc.name] = svc
            self.services = services

    async def save(self) -> None:
        async with self._lock:
            data = {"services": [asdict(s) for s in self.services.values()]}
            tmp = self.path + ".tmp"
            with open(tmp, "w", encoding="utf-8") as f:
                json.dump(data, f, ensure_ascii=False, indent=2)
            os.replace(tmp, self.path)

    async def list(self) -> List[Service]:
        async with self._lock:
            return sorted(self.services.values(), key=lambda s: s.name)

    async def upsert(self, svc: Service) -> Service:
        svc.normalize()
        async with self._lock:
            if svc.name in self.services:
                svc.created_at = self.services[svc.name].created_at
            self.services[svc.name] = svc
        await self.save()
        return svc

    async def delete(self, name: str) -> None:
        async with self._lock:
            if name not in self.services:
                raise KeyError(name)
            del self.services[name]
        await self.save()

    async def match(self, path: str) -> Optional[Tuple[Service, str]]:
        """Return (service, remainder path) for the longest enabled prefix match, or None."""
        async with self._lock:
            candidates = [
                s for s in self.services.values()
                if s.enabled and (path == s.prefix or path.startswith(s.prefix + "/"))
            ]
            if not candidates:
                return None
            svc = max(candidates, key=lambda s: len(s.prefix))
            if svc.strip_prefix:
                remainder = path[len(svc.prefix):]
                if remainder == "":
                    remainder = "/"
            else:
                remainder = path
            return svc, remainder


HOP_BY_HOP_HEADERS = {
    "connection",
    "keep-alive",
    "proxy-authenticate",
    "proxy-authorization",
    "te",
    "trailers",
    "transfer-encoding",
    "upgrade",
}


def _require_admin(x_admin_token: str) -> None:
    if not ADMIN_TOKEN:
        return
    if x_admin_token != ADMIN_TOKEN:
        raise HTTPException(status_code=401, detail="Unauthorized: invalid admin token")


def _filter_request_headers(req_headers: httpx.Headers) -> Dict[str, str]:
    out: Dict[str, str] = {}
    for k, v in req_headers.items():
        lk = k.lower()
        if lk in HOP_BY_HOP_HEADERS:
            continue
        if lk in ("host", "content-length"):
            continue
        out[k] = v
    return out


def _filter_response_headers(resp_headers: httpx.Headers) -> Dict[str, str]:
    out: Dict[str, str] = {}
    for k, v in resp_headers.items():
        lk = k.lower()
        if lk in HOP_BY_HOP_HEADERS:
            continue
        if lk == "content-length":
            continue
        out[k] = v
    return out


def _to_ws_url(http_url: str) -> str:
    if http_url.startswith("https://"):
        return "wss://" + http_url[len("https://"):]
    if http_url.startswith("http://"):
        return "ws://" + http_url[len("http://"):]
    return http_url


@asynccontextmanager
async def lifespan(app: FastAPI):
    registry = Registry(CONFIG_PATH)
    await registry.load()

    limits = httpx.Limits(
        max_connections=MAX_CONNECTIONS,
        max_keepalive_connections=MAX_CONNECTIONS,
    )
    client = httpx.AsyncClient(
        limits=limits,
        timeout=httpx.Timeout(DEFAULT_TIMEOUT),
        follow_redirects=False,
    )

    app.state.registry = registry
    app.state.client = client

    try:
        yield
    finally:
        await client.aclose()


app = FastAPI(
    title="Single-Port Multi-Service Router",
    lifespan=lifespan,
    docs_url=f"{ADMIN_PREFIX}/docs",
    redoc_url=None,
)


@app.get("/health")
async def health():
    return {"ok": True, "ts": int(time.time()), "config_path": CONFIG_PATH}


@app.get(f"{ADMIN_PREFIX}/services")
async def list_services(x_admin_token: str = Header(default="")):
    _require_admin(x_admin_token)
    registry: Registry = app.state.registry
    svcs = await registry.list()
    return {"services": [asdict(s) for s in svcs], "config_path": CONFIG_PATH}


@app.post(f"{ADMIN_PREFIX}/services")
async def register_service(payload: dict, x_admin_token: str = Header(default="")):
    """Register or update a service.

    Payload keys: name, prefix, target, and optional strip_prefix and enabled (both default true).
    """
    _require_admin(x_admin_token)
    registry: Registry = app.state.registry

    try:
        svc = Service(
            name=payload["name"],
            prefix=payload["prefix"],
            target=payload["target"],
            strip_prefix=bool(payload.get("strip_prefix", True)),
            enabled=bool(payload.get("enabled", True)),
            created_at=int(payload.get("created_at", 0)),
            updated_at=0,
        ).normalize()
    except Exception as e:
        raise HTTPException(status_code=400, detail=f"Invalid payload: {e}")

    svc = await registry.upsert(svc)
    return {"ok": True, "service": asdict(svc)}


@app.delete(f"{ADMIN_PREFIX}/services/{{name}}")
async def delete_service(name: str, x_admin_token: str = Header(default="")):
    _require_admin(x_admin_token)
    registry: Registry = app.state.registry
    try:
        await registry.delete(name)
    except KeyError:
        raise HTTPException(status_code=404, detail=f"Service not found: {name}")
    return {"ok": True, "deleted": name}


@app.websocket("/{full_path:path}")
async def websocket_proxy(websocket: WebSocket, full_path: str):
    path = "/" + full_path

    if path.startswith(ADMIN_PREFIX + "/") or path == ADMIN_PREFIX:
        await websocket.close(code=1008)  # Policy Violation
        return

    registry: Registry = app.state.registry
    matched = await registry.match(path)
    if not matched:
        await websocket.accept()
        await websocket.send_json({"error": "No route matched", "path": path})
        await websocket.close(code=1000)
        return

    svc, remainder = matched
    upstream_ws_url = _to_ws_url(svc.target) + remainder
    if websocket.url.query:
        upstream_ws_url = upstream_ws_url + "?" + websocket.url.query

    await websocket.accept()

    upstream_headers = []
    for k, v in websocket.headers.items():
        lk = k.lower()
        if lk in HOP_BY_HOP_HEADERS or lk == "host":
            continue
        upstream_headers.append((k, v))

    try:
        async with websockets.connect(
            upstream_ws_url,
            extra_headers=upstream_headers,
            max_size=WS_MAX_SIZE,
        ) as upstream:
            async def client_to_upstream():
                try:
                    while True:
                        msg = await websocket.receive()
                        if "text" in msg and msg["text"] is not None:
                            await upstream.send(msg["text"])
                        elif "bytes" in msg and msg["bytes"] is not None:
                            await upstream.send(msg["bytes"])
                        elif msg.get("type") == "websocket.disconnect":
                            break
                except WebSocketDisconnect:
                    pass
                except Exception:
                    pass
                finally:
                    try:
                        await upstream.close()
                    except Exception:
                        pass

            async def upstream_to_client():
                try:
                    while True:
                        data = await upstream.recv()
                        if isinstance(data, (bytes, bytearray)):
                            await websocket.send_bytes(bytes(data))
                        else:
                            await websocket.send_text(str(data))
                except Exception:
                    pass
                finally:
                    try:
                        await websocket.close(code=1000)
                    except Exception:
                        pass

            await asyncio.gather(client_to_upstream(), upstream_to_client())

    except Exception as e:
        try:
            await websocket.send_json(
                {"error": "Upstream websocket connect failed", "service": asdict(svc), "detail": str(e)}
            )
        except Exception:
            pass
        try:
            await websocket.close(code=1011)  # Internal Error
        except Exception:
            pass


@app.api_route(
    "/{full_path:path}",
    methods=["GET", "POST", "PUT", "PATCH", "DELETE", "OPTIONS", "HEAD"],
)
async def http_proxy(full_path: str, request: Request):
    path = "/" + full_path

    if path.startswith(ADMIN_PREFIX + "/") or path == ADMIN_PREFIX:
        return JSONResponse({"error": "Not Found"}, status_code=404)

    registry: Registry = app.state.registry
    client: httpx.AsyncClient = app.state.client

    matched = await registry.match(path)
    if not matched:
        return JSONResponse(
            {"error": "No route matched", "path": path, "hint": "Register via /_admin/services"},
            status_code=404,
        )

    svc, remainder = matched
    target_url = f"{svc.target}{remainder}"
    if request.url.query:
        target_url = f"{target_url}?{request.url.query}"

    headers = _filter_request_headers(request.headers)

    async def iter_request_body():
        async for chunk in request.stream():
            yield chunk

    try:
        upstream = await client.request(
            method=request.method,
            url=target_url,
            headers=headers,
            content=iter_request_body(),
        )
    except httpx.ConnectError as e:
        return JSONResponse(
            {"error": "Upstream connect error", "service": asdict(svc), "detail": str(e)},
            status_code=502,
        )
    except httpx.ReadTimeout as e:
        return JSONResponse(
            {"error": "Upstream timeout", "service": asdict(svc), "detail": str(e)},
            status_code=504,
        )
    except Exception as e:
        return JSONResponse(
            {"error": "Upstream request failed", "service": asdict(svc), "detail": str(e)},
            status_code=502,
        )

    resp_headers = _filter_response_headers(upstream.headers)

    async def iter_response_body():
        async for chunk in upstream.aiter_bytes():
            yield chunk

    return StreamingResponse(
        iter_response_body(),
        status_code=upstream.status_code,
        headers=resp_headers,
        media_type=upstream.headers.get("content-type"),
    )


def main(args: dict) -> None:
    uvicorn.run(app, host="127.0.0.1", port=args["port"])


if __name__ == "__main__":
    parser = argparse.ArgumentParser(description="run router service")
    parser.add_argument(
        "--port",
        default=6008,
        type=int
    )
    args = vars(parser.parse_args())
    main(args)


==> anc/code/evaluation/datasets/android-world-Mem2/high.json <==
[
  {
    "task_id": "CameraTakePhoto",
    "query": "Take one photo.",
    "app": "camera",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[\"Photo\"]"
    },
    "key_component": [
      "Photo"
    ]
  },
  {
    "task_id": "CameraTakeVideo",
    "query": "Take one video.",
    "app": "camera",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"\"]",
      "key_component_final": "[\"Video\"]"
    },
    "key_component": [
      "Video"
    ]
  },
  {
    "task_id": "ClockStopWatchRunning",
    "query": "Run the stopwatch.",
    "app": "clock",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[\"Stopwatch\"]"
    },
    "key_component": [
      "Stopwatch"
    ]
  },
  {
    "task_id": "ClockStopWatchPausedVerify",
    "query": "Pause the stopwatch.",
    "app": "clock",
    "gt_steps": 1,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ClockTimerEntry",
    "query": "Create a timer with 19 hours, 8 minutes, and 41 seconds. Do not start the timer.",
    "app": "clock",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"03:34:36\"]"
    },
    "key_component": [
      "03:34:36"
    ]
  },
  {
    "task_id": "OsmAndFavorite",
    "query": "Add a favorite location marker for 47.2165476, 9.5699984 in the OsmAnd maps app.",
    "app": "osmAnd",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "osmAnd": "net.osmand"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"search\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[\"Balzers\"]"
    },
    "key_component": [
      "Balzers"
    ]
  },
  {
    "task_id": "OsmAndMarker",
    "query": "Add a location marker for 47.2165476, 9.5699984 in the OsmAnd maps app.",
    "app": "osmAnd",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "osmAnd": "net.osmand"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"complex_ui_understanding\", \"search\", \"parameterized\"]",
      "key_component_final": "[\"Schaan\"]"
    },
    "key_component": [
      "Schaan"
    ]
  },
  {
    "task_id": "OsmAndTrack",
    "query": "Save a track with waypoints Malbun, Liechtenstein, Schönberg, Liechtenstein, Oberplanken, Liechtenstein, Schaanwald, Liechtenstein in the OsmAnd maps app in the same order as listed.",
    "app": "osmAnd",
    "gt_steps": 60,
    "platform": "android",
    "bundle_name_dict": {
      "osmAnd": "net.osmand"
    },
    "max_execute_steps": 180,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"complex_ui_understanding\", \"search\", \"data_entry\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[\"Ruggell\", \"Bendern\"]"
    },
    "key_component": [
      "Ruggell",
      "Bendern"
    ]
  },
  {
    "task_id": "SimpleDrawProCreateDrawing",
    "query": "Create a new drawing in Simple Draw Pro. Name it amet_hot_wolf_Ia1I.jpg. Save it in the Pictures folder within the sdk_gphone_x86_64 storage area.",
    "app": "simpleDraw",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleDraw": "com.simplemobiletools.draw.pro"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"consectetur_fierce_horse_edited\"]"
    },
    "key_component": [
      "consectetur_fierce_horse_edited"
    ]
  },
  {
    "task_id": "SystemBluetoothTurnOn",
    "query": "Turn bluetooth on.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]",
      "key_component_final": "[\"Bluetooth\"]"
    },
    "key_component": [
      "Bluetooth"
    ]
  },
  {
    "task_id": "SystemBluetoothTurnOff",
    "query": "Turn bluetooth off.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBluetoothTurnOnVerify",
    "query": "Turn bluetooth on.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBluetoothTurnOffVerify",
    "query": "Turn bluetooth off.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBrightnessMax",
    "query": "Turn brightness to the max value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[\"Brightness\"]"
    },
    "key_component": [
      "Brightness"
    ]
  },
  {
    "task_id": "SystemBrightnessMin",
    "query": "Turn brightness to the min value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBrightnessMaxVerify",
    "query": "Turn brightness to the max value.",
    "app": "systemBrightness",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBrightnessMinVerify",
    "query": "Turn brightness to the min value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemWifiTurnOn",
    "query": "Turn wifi on.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]",
      "key_component_final": "[\"Wi-Fi\"]"
    },
    "key_component": [
      "Wi-Fi"
    ]
  },
  {
    "task_id": "SystemWifiTurnOff",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemWifiTurnOnVerify",
    "query": "Turn wifi on.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemWifiTurnOffVerify",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemCopyToClipboard",
    "query": "Copy the following text to the clipboard: Membership ID: XYZ789",
    "app": "systemClipboard",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemClipboard": "ca.zgrs.clipper"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "TurnOffWifiAndTurnOnBluetooth",
    "query": "Turn off WiFi, then enable bluetooth",
    "app": "turnOffWifiAnd",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "turnOffWifiAnd": "com.android.settings"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"\"]",
      "key_component_final": "[\"Wi-Fi\", \"Bluetooth\"]"
    },
    "key_component": [
      "Wi-Fi",
      "Bluetooth"
    ]
  },
  {
    "task_id": "TurnOnWifiAndOpenApp",
    "query": "Turn on Wifi, then open the dialer app",
    "app": "turnOnWifiAnd",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings",
      "dialer": "com.google.android.dialer"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "BrowserDraw",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then create a drawing using the three colors shown at the top and hit submit.",
    "app": "files",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"game_playing\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "BrowserMaze",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then navigate the X to the bottom-right cell, by using the direction buttons.",
    "app": "files",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"game_playing\", \"multi_app\", \"complex_ui_understanding\", \"memorization\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "BrowserMultiply",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then click the button 5 times, remember the numbers displayed, and enter their product in the form.",
    "app": "files",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"math_counting\", \"memorization\", \"screen_reading\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "FilesDeleteFile",
    "query": "Delete the file friendly_pig_Ia1I.mp3 from the Android filesystem located in the Podcasts folder within the sdk_gphone_x86_64 storage area.",
    "app": "files",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "FilesMoveFile",
    "query": "Move the file road_trip.jpg from Podcasts within the sdk_gphone_x86_64 storage area to the DCIM within the same sdk_gphone_x86_64 storage area in the Android filesystem.",
    "app": "files",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"search\", \"screen_reading\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "VlcCreatePlaylist",
    "query": "Create a playlist titled \"Epic Moments Specials\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_07_10_scene_31_export.mp4, copy_highlight_97_4K.mp4, xTjJ_episode_86_raw.mp4, E7GX_clip_4_4K.mp4",
    "app": "vlc",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 42,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "VlcCreateTwoPlaylists",
    "query": "Create a playlist titled \"Epic Moments Specials\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_07_10_scene_31_export.mp4, copy_highlight_97_4K.mp4, xTjJ_episode_86_raw.mp4, E7GX_clip_4_4K.mp4. And then, create a playlist titled \"Ultimate Fails Favorites\" with the following files in VLC, in order: 2023_03_23_clip_63_4K.mp4, copy_recording_16_.mp4, footage_76__VGId.mp4, episode_57_raw_2023_05_22.mp4.",
    "app": "vlc",
    "gt_steps": 24,
    "platform": "android",
    "bundle_name_dict": {
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 72,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "OpenAppTaskEval",
    "query": "Open the dialer app. Clear any pop-ups that may appear by granting all permissions that are required.",
    "app": "dialer",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "dialer": "com.google.android.dialer"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SaveCopyOfReceiptTaskEval",
    "query": "In Simple Gallery Pro, copy receipt_funny_xylophone_copy.jpg in DCIM and save a copy with the same name in Download",
    "app": "simpleGallery",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"parameterized\", \"complex_ui_understanding\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorTranscribeReceipt",
    "query": "Create a file in Markor, called receipt.md with the transactions from the receipt.png. Use Simple Gallery to view the receipt. Please enter transactions in csv format including the header \"Date, Item, Amount\".",
    "app": "simpleGallery",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleGallery": "com.simplemobiletools.gallery.pro",
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"transcription\", \"data_entry\", \"multi_app\", \"screen_reading\", \"memorization\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorTranscribeVideo",
    "query": "Transcribe the contents of video 2023_07_10_scene_31_export.mp4 by watching it in VLC player (located in Download) and writing the sequence of strings shown on each frame to the text file 2023_07_10_scene_31_export_transcription.txt in Markor as a comma separated list. For example, if the first frame shows the text \"edna\" and the second frame shows the text \"pineapple\", then the text file should contain only the following text: \"edna, pineapple\".",
    "app": "markor",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor",
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"transcription\", \"requires_setup\", \"memorization\", \"screen_reading\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseAddMultipleFromGallery",
    "query": "Add the expenses from expenses.jpg in Simple Gallery Pro to pro expense.",
    "app": "expense",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense",
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"screen_reading\", \"data_entry\", \"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  }
]


==> anc/code/evaluation/datasets/android-world-Mem2/low.json <==
[
  {
    "task_id": "MarkorEditNote",
    "query": "Edit note_MO82q.md in Markor. Add to the top of the note Reminder to call Grandma for her birthday.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"transcription\", \"parameterized\"]",
      "key_component_final": "[\"Actions speak louder than words\"]"
    },
    "key_component": [
      "Actions speak louder than words"
    ]
  },
  {
    "task_id": "MarkorChangeNoteContent",
    "query": "Update the content of good_island_final.md to \"3ZbScZVhX1Ea8MkXLpmC\" in Markor and change its name to funny_xylophone_copy.md.",
    "app": "markor",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[\"SwKNnKbJ0ipODUj1agDn\"]"
    },
    "key_component": [
      "SwKNnKbJ0ipODUj1agDn"
    ]
  },
  {
    "task_id": "SimpleCalendarAddOneEvent",
    "query": "In Simple Calendar Pro, create a calendar event on 2023-10-19 at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[\"Call with the Team\"]"
    },
    "key_component": [
      "Call with the Team"
    ]
  },
  {
    "task_id": "SimpleCalendarAddOneEventTomorrow",
    "query": "In Simple Calendar Pro, create a calendar event for tomorrow at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 39,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Catch up on Project X\"]"
    },
    "key_component": [
      "Catch up on Project X"
    ]
  },
  {
    "task_id": "SimpleCalendarAddOneEventInTwoWeeks",
    "query": "In Simple Calendar Pro, create a calendar event in two weeks from today at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"math_counting\", \"parameterized\"]",
      "key_component_final": "[\"Meeting with Marketing\"]"
    },
    "key_component": [
      "Meeting with Marketing"
    ]
  },
  {
    "task_id": "RecipeAddMultipleRecipes",
    "query": "Add the following recipes into the Broccoli app:\ntitle|description|servings|preparationTime|ingredients|directions\nTurkey and Cheese Panini|An ideal recipe for experimenting with different flavors and ingredients.|3-4 servings|1 hrs|to preference|Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.\nSpicy Tuna Wraps|A quick and easy meal, perfect for busy weekdays.|3-4 servings|2 hrs|subject to change|Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.\nMoroccan Chickpea Stew|A quick and easy meal, perfect for busy weekdays.|2 servings|4 hrs|as desired|Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
    "app": "recipe",
    "gt_steps": 34,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 102,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Thai Peanut Noodle Salad\"]"
    },
    "key_component": [
      "Thai Peanut Noodle Salad"
    ]
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromImage",
    "query": "Add the recipes from recipes.jpg in Simple Gallery Pro to the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli",
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 39,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"transcription\", \"screen_reading\", \"data_entry\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseAddMultiple",
    "query": "Add the following expenses into the pro expense:\nname|amount_dollars|category_name|note\nCrowdfunding|$180.54|Donation|A need\nBakery Items|$370.81|Food|Monthly recurring\nDental Care|$435.78|Health Care|Urgent",
    "app": "expense",
    "gt_steps": 20,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 60,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Educational\"]"
    },
    "key_component": [
      "Educational"
    ]
  },
  {
    "task_id": "SimpleSmsReply",
    "query": "Reply to +19244830258 with message: Elementary, my dear Watson. in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Yoga class every Tuesday and Thursday at 6 PM.\"]"
    },
    "key_component": [
      "Yoga class every Tuesday and Thursday at 6 PM."
    ]
  },
  {
    "task_id": "SimpleSmsReplyMostRecent",
    "query": "Reply to the most recent text message using Simple SMS Messenger with message: Elementary, my dear Watson.",
    "app": "simpleSms",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[\"vet appointment\"]"
    },
    "key_component": [
      "vet appointment"
    ]
  },
  {
    "task_id": "SimpleSmsResend",
    "query": "Resend the message I just sent to Charlie Zhang in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[\"18124893116\"]"
    },
    "key_component": [
      "18124893116"
    ]
  },
  {
    "task_id": "ContactsNewContactDraft",
    "query": "Go to the new contact screen and enter the following details: First Name: Jack, Last Name: Brown, Phone: 770-871-6086, Phone Label: Work. Do NOT hit save.",
    "app": "contacts",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "contacts": "com.google.android.contacts"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\", \"data_entry\"]",
      "key_component_final": "[\"Alice\", \"Harris\"]"
    },
    "key_component": [
      "Alice",
      "Harris"
    ]
  },
  {
    "task_id": "AudioRecorderRecordAudio",
    "query": "Record an audio clip using Audio Recorder app and save it.",
    "app": "audioRecorder",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "audioRecorder": "com.dimowner.audiorecorder"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"requires_setup\"]",
      "key_component_final": "[\"Audio\"]"
    },
    "key_component": [
      "Audio"
    ]
  },
  {
    "task_id": "TasksHighPriorityTasks",
    "query": "What are my high priority tasks in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"complex_ui_understanding\", \"search\", \"information_retrieval\", \"transcription\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "TasksDueOnDate",
    "query": "What tasks do I have due October 24 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "TasksIncompleteTasksOnDate",
    "query": "What incomplete tasks do I have still have to do by October 27 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\", \"information_retrieval\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerTotalDurationForCategoryThisWeek",
    "query": "What was the total duration of swimming activities in the OpenTracks app this week? Assume the week starts from Monday. Express your answer in minutes as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"math_counting\", \"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerActivitiesCountForWeek",
    "query": "How many swimming activities did I do this week in the OpenTracks app? Assume the week starts from Monday. Express your answer as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "NotesIsTodo",
    "query": "Is the note titled 'Training Manual' in the Joplin app marked as a todo item? Respond with either 'True' if it is a todo or 'False' if not.",
    "app": "notes",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RetroSavePlaylist",
    "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with the following songs, in order: Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows. Then export the playlist to the Downloads directory on the device.",
    "app": "retroMusic",
    "gt_steps": 25,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 75,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  }
]


==> anc/code/evaluation/datasets/android-world-Mem2/manifest.json <==
{
  "schema_version": 1,
  "fixed_instances": {
    "MarkorCreateNote": {
      "seed": 20260917,
      "params": {
        "file_name": "good_island_final.md",
        "text": "Don't forget to water the plants while I'm away."
      },
      "query": "Create a new note in Markor named good_island_final.md with the following text: Don't forget to water the plants while I'm away.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarAddRepeatingEvent": {
      "seed": 20260917,
      "params": {
        "day": 19,
        "duration_mins": 45,
        "event_description": "We will discuss annual budget. Snacks will be provided.",
        "event_title": "Workshop on Annual Report",
        "hour": 20,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698681600,
              "end_ts": 1698683400,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697151600,
              "end_ts": 1697152500,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697497200,
              "end_ts": 1697498100,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698292800,
              "end_ts": 1698296400,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will explore team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698512400,
              "end_ts": 1698515100,
              "title": "Workshop on Project X",
              "location": "",
              "description": "We will discuss team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698350400,
              "end_ts": 1698353100,
              "title": "Workshop on Budget Planning",
              "location": "",
              "description": "We will finalize marketing strategies. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698048000,
              "end_ts": 1698049800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will review business objectives. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696507200,
              "end_ts": 1696510800,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will strategize about business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698544800,
              "end_ts": 1698546600,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will celebrate marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698138000,
              "end_ts": 1698140700,
              "title": "Call with Alice",
              "location": "",
              "description": "We will understand product launch. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "repeat_rule": "weekly",
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697745600,
              "end_ts": 1697748300,
              "title": "Workshop on Annual Report",
              "location": "",
              "description": "We will discuss annual budget. Snacks will be provided.",
              "repeat_interval": 604800,
              "repeat_rule": 8,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, create a recurring calendar event titled 'Workshop on Annual Report' starting on 2023-10-19 at 20h. The event recurs weekly, forever, and lasts for 45 minutes each occurrence. The event description should be 'We will discuss annual budget. Snacks will be provided.'.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeAddSingleRecipe": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the following recipes into the Broccoli app:\ntitle|description|servings|preparationTime|ingredients|directions\nTurkey and Cheese Panini|An ideal recipe for experimenting with different flavors and ingredients.|3-4 servings|1 hrs|to preference|Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseAddSingle": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bakery Items",
              "amount": 37081,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 43578,
              "category": 9,
              "note": "Urgent",
              "created_date": 1697216400000,
              "modified_date": 1697216400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Political",
              "amount": 2370,
              "category": 11,
              "note": "Monthly recurring",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pet Care",
              "amount": 38825,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1697151600000,
              "modified_date": 1697151600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Subscriptions",
              "amount": 48819,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696237200000,
              "modified_date": 1696237200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 41016,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1696791600000,
              "modified_date": 1696791600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Furnishing",
              "amount": 31600,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1696489200000,
              "modified_date": 1696489200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Flight Tickets",
              "amount": 16845,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gift for Friend",
              "amount": 38116,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696611600000,
              "modified_date": 1696611600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 2978,
              "category": 1,
              "note": "A need",
              "created_date": 1696129200000,
              "modified_date": 1696129200000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          }
        ],
        "text_representation_type": "text_block"
      },
      "query": "Add the following expenses into the pro expense:\nExpense: Crowdfunding\n amount_dollars: $180.54\n category_name: Donation\n note: A need\n",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleSmsSend": {
      "seed": 20260917,
      "params": {
        "message": "Elementary, my dear Watson.",
        "number": "+19244830258"
      },
      "query": "Send a text message using Simple SMS Messenger to +19244830258 with message: Elementary, my dear Watson.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ContactsAddContact": {
      "seed": 20260917,
      "params": {
        "name": "Charlie Zhang",
        "number": "+14483025858"
      },
      "query": "Create a new contact for Charlie Zhang. Their number is +14483025858.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "AudioRecorderRecordAudioWithFileName": {
      "seed": 20260917,
      "params": {
        "file_name": "diary_2023_05_14.m4a",
        "text": ""
      },
      "query": "Record an audio clip and save it with name \"diary_2023_05_14.m4a\" using Audio Recorder app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksHighPriorityTasksDueOnDate": {
      "seed": 20260917,
      "params": {
        "date": "October 24 2023",
        "time": "8:00am",
        "title": "Client Feedback Session"
      },
      "query": "Which tasks with high priority are due October 24 2023 in the Tasks app? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerTotalDistanceForCategoryOverInterval": {
      "seed": 20260917,
      "params": {
        "activity_description": "Pushed myself harder than I thought I could.",
        "activity_name": "Slow day",
        "category": "mountain biking",
        "distance": "9000",
        "duration": "75",
        "elevation": "50",
        "end_date": "October 15 2023",
        "start_date": "October 3 2023",
        "start_time": "11:00am"
      },
      "query": "What was the total distance covered for mountain biking activities in the OpenTracks app from October 3 2023 to October 15 2023? Express your answer as a single number in meters rounded to the nearest integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "NotesTodoItemCount": {
      "seed": 20260917,
      "params": {
        "body": "Paint the living room, fix leaky faucet, and organize closet.",
        "folder": "Travel",
        "title": "Personal Goals"
      },
      "query": "How many to-dos do I have in the 'Travel' folder in the Joplin app? Express your answer as just a single number.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RetroCreatePlaylist": {
      "seed": 20260917,
      "params": {
        "files": [
          "Serenity Now.mp3",
          "Voices in the Hall.mp3",
          "Return to Paradise.mp3",
          "My Heart is Yours.mp3",
          "Chasing Shadows.mp3"
        ],
        "noise_files": [
          "Mystic Journey.mp3",
          "Silent Dreams.mp3",
          "Under the Sky.mp3",
          "Rising Sun.mp3",
          "Golden Days.mp3",
          "Distant Memories.mp3",
          "Whispers of the Past.mp3",
          "Echoes of Silence.mp3",
          "Falling Feathers.mp3",
          "Reflections.mp3"
        ],
        "playlist_name": "Jazz Classics 632"
      },
      "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with the following songs, in order: Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorEditNote": {
      "seed": 20260917,
      "params": {
        "edit_type": "header",
        "file_name": "note_MO82q.md",
        "header": "Reminder to call Grandma for her birthday."
      },
      "query": "Edit note_MO82q.md in Markor. Add to the top of the note Reminder to call Grandma for her birthday.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorChangeNoteContent": {
      "seed": 20260917,
      "params": {
        "new_name": "funny_xylophone_copy.md",
        "original_name": "good_island_final.md",
        "updated_content": "3ZbScZVhX1Ea8MkXLpmC"
      },
      "query": "Update the content of good_island_final.md to \"3ZbScZVhX1Ea8MkXLpmC\" in Markor and change its name to funny_xylophone_copy.md.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarAddOneEvent": {
      "seed": 20260917,
      "params": {
        "day": 19,
        "duration_mins": 45,
        "event_description": "We will discuss annual budget. Snacks will be provided.",
        "event_title": "Workshop on Annual Report",
        "hour": 20,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698253200,
              "end_ts": 1698255000,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697151600,
              "end_ts": 1697152500,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697497200,
              "end_ts": 1697498100,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697745600,
              "end_ts": 1697748300,
              "title": "Workshop on Annual Report",
              "location": "",
              "description": "We will discuss annual budget. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, create a calendar event on 2023-10-19 at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarAddOneEventTomorrow": {
      "seed": 20260917,
      "params": {
        "day": 16,
        "duration_mins": 45,
        "event_description": "We will discuss annual budget. Snacks will be provided.",
        "event_title": "Workshop on Annual Report",
        "hour": 20,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698253200,
              "end_ts": 1698255000,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697151600,
              "end_ts": 1697152500,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697497200,
              "end_ts": 1697498100,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697486400,
              "end_ts": 1697489100,
              "title": "Workshop on Annual Report",
              "location": "",
              "description": "We will discuss annual budget. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, create a calendar event for tomorrow at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarAddOneEventInTwoWeeks": {
      "seed": 20260917,
      "params": {
        "day": 29,
        "duration_mins": 45,
        "event_description": "We will discuss annual budget. Snacks will be provided.",
        "event_title": "Workshop on Annual Report",
        "hour": 20,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698253200,
              "end_ts": 1698255000,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697151600,
              "end_ts": 1697152500,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697497200,
              "end_ts": 1697498100,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698609600,
              "end_ts": 1698612300,
              "title": "Workshop on Annual Report",
              "location": "",
              "description": "We will discuss annual budget. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, create a calendar event in two weeks from today at 20h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeAddMultipleRecipes": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the following recipes into the Broccoli app:\ntitle|description|servings|preparationTime|ingredients|directions\nTurkey and Cheese Panini|An ideal recipe for experimenting with different flavors and ingredients.|3-4 servings|1 hrs|to preference|Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.\nSpicy Tuna Wraps|A quick and easy meal, perfect for busy weekdays.|3-4 servings|2 hrs|subject to change|Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.\nMoroccan Chickpea Stew|A quick and easy meal, perfect for busy weekdays.|2 servings|4 hrs|as desired|Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeAddMultipleRecipesFromImage": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the recipes from recipes.jpg in Simple Gallery Pro to the Broccoli recipe app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseAddMultiple": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Political",
              "amount": 2370,
              "category": 11,
              "note": "Monthly recurring",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pet Care",
              "amount": 38825,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1697151600000,
              "modified_date": 1697151600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Subscriptions",
              "amount": 48819,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696237200000,
              "modified_date": 1696237200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 41016,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1696791600000,
              "modified_date": 1696791600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Furnishing",
              "amount": 31600,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1696489200000,
              "modified_date": 1696489200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Flight Tickets",
              "amount": 16845,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gift for Friend",
              "amount": 38116,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696611600000,
              "modified_date": 1696611600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 2978,
              "category": 1,
              "note": "A need",
              "created_date": 1696129200000,
              "modified_date": 1696129200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dinner Party",
              "amount": 20735,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696370400000,
              "modified_date": 1696370400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 3954,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1696212000000,
              "modified_date": 1696212000000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bakery Items",
              "amount": 37081,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 43578,
              "category": 9,
              "note": "Urgent",
              "created_date": 1697216400000,
              "modified_date": 1697216400000,
              "expense_id": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the following expenses into the pro expense:\nname|amount_dollars|category_name|note\nCrowdfunding|$180.54|Donation|A need\nBakery Items|$370.81|Food|Monthly recurring\nDental Care|$435.78|Health Care|Urgent",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleSmsReply": {
      "seed": 20260917,
      "params": {
        "message": "Elementary, my dear Watson.",
        "number": "+19244830258"
      },
      "query": "Reply to +19244830258 with message: Elementary, my dear Watson. in Simple SMS Messenger",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleSmsReplyMostRecent": {
      "seed": 20260917,
      "params": {
        "message": "Elementary, my dear Watson.",
        "number": "+19244830258"
      },
      "query": "Reply to the most recent text message using Simple SMS Messenger with message: Elementary, my dear Watson.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleSmsResend": {
      "seed": 20260917,
      "params": {
        "message": "Cleanliness is next to godliness.",
        "name": "Charlie Zhang",
        "number": "+14483025858"
      },
      "query": "Resend the message I just sent to Charlie Zhang in Simple SMS Messenger",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ContactsNewContactDraft": {
      "seed": 20260917,
      "params": {
        "first": "Jack",
        "last": "Brown",
        "phone": "770-871-6086",
        "phone_label": "Work"
      },
      "query": "Go to the new contact screen and enter the following details: First Name: Jack, Last Name: Brown, Phone: 770-871-6086, Phone Label: Work. Do NOT hit save.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "AudioRecorderRecordAudio": {
      "seed": 20260917,
      "params": {},
      "query": "Record an audio clip using Audio Recorder app and save it.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksHighPriorityTasks": {
      "seed": 20260917,
      "params": {
        "due_date": "October 21 2023",
        "hide_until_date": "October 12 2023",
        "notes": "Don't forget to follow up on this task.",
        "task_title": "Send report to manager",
        "time": "12am"
      },
      "query": "What are my high priority tasks in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksDueOnDate": {
      "seed": 20260917,
      "params": {
        "date": "October 24 2023",
        "importance": "1",
        "notes": "Confirm meeting location.",
        "title": "Prepare presentation for meeting"
      },
      "query": "What tasks do I have due October 24 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksIncompleteTasksOnDate": {
      "seed": 20260917,
      "params": {
        "date": "October 27 2023",
        "importance": "1",
        "notes": "Complete survey.",
        "time": "12am",
        "title": "Send report to manager"
      },
      "query": "What incomplete tasks do I have still have to do by October 27 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerTotalDurationForCategoryThisWeek": {
      "seed": 20260917,
      "params": {
        "activity_description": "Experienced something unforgettable.",
        "activity_name": "More tired than usual today",
        "category": "swimming",
        "distance": "2500",
        "duration": "80",
        "elevation": "400",
        "start_date": "October 13 2023",
        "start_time": "9:15am"
      },
      "query": "What was the total duration of swimming activities in the OpenTracks app this week? Assume the week starts from Monday. Express your answer in minutes as a single integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerActivitiesCountForWeek": {
      "seed": 20260917,
      "params": {
        "activity_description": "Experienced something unforgettable.",
        "activity_name": "More tired than usual today",
        "category": "swimming",
        "distance": "2500",
        "duration": "80",
        "elevation": "400",
        "start_date": "October 13 2023",
        "start_time": "9:15am"
      },
      "query": "How many swimming activities did I do this week in the OpenTracks app? Assume the week starts from Monday. Express your answer as a single integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "NotesIsTodo": {
      "seed": 20260917,
      "params": {
        "body": "Pick up dry cleaning from the tailor on Main Street.",
        "folder": "Projects",
        "is_todo": "True",
        "title": "Training Manual"
      },
      "query": "Is the note titled 'Training Manual' in the Joplin app marked as a todo item? Respond with either 'True' if it is a todo or 'False' if not.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RetroSavePlaylist": {
      "seed": 20260917,
      "params": {
        "files": [
          "Serenity Now.mp3",
          "Voices in the Hall.mp3",
          "Return to Paradise.mp3",
          "My Heart is Yours.mp3",
          "Chasing Shadows.mp3"
        ],
        "noise_files": [
          "Mystic Journey.mp3",
          "Silent Dreams.mp3",
          "Under the Sky.mp3",
          "Rising Sun.mp3",
          "Golden Days.mp3",
          "Distant Memories.mp3",
          "Whispers of the Past.mp3",
          "Echoes of Silence.mp3",
          "Falling Feathers.mp3",
          "Reflections.mp3"
        ],
        "playlist_name": "Jazz Classics 632"
      },
      "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with the following songs, in order: Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows. Then export the playlist to the Downloads directory on the device.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorAddNoteHeader": {
      "seed": 20260917,
      "params": {
        "header": "xTjJ6s8bTE7GXVvnz0cF",
        "new_name": "OYDP_neat_jelly.txt",
        "original_content": "Reminder to call Grandma for her birthday.",
        "original_name": "good_island_final.md"
      },
      "query": "Update the Markor note good_island_final.md by adding the following text, along with a new blank line before the existing content: \"xTjJ6s8bTE7GXVvnz0cF\", and rename it to OYDP_neat_jelly.txt.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorCreateFolder": {
      "seed": 20260917,
      "params": {
        "folder_name": "folder_20260917_103741"
      },
      "query": "Create a new folder in Markor named folder_20260917_103741.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorCreateNoteFromClipboard": {
      "seed": 20260917,
      "params": {
        "file_content": "ixu15mn03Z",
        "file_name": "good_island_final.md"
      },
      "query": "Create a note in Markor named good_island_final.md. Perform a paste operation in the note and save the note.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorDeleteNote": {
      "seed": 20260917,
      "params": {
        "file_name": "good_island_final",
        "noise_candidates": [
          "grocery_list_weekly.md",
          "meeting_notes_project_team.md",
          "personal_goals_2024.md",
          "reading_list_2024.md",
          "research_paper_summary.md",
          "summer_vacation_plans.md",
          "budget_home_renovation.md",
          "april_workout_routine.md",
          "birthday_gift_ideas_mom.md",
          "recipe_homemade_pizza.md",
          "weekend_todo_list.md",
          "insurance_plan_comparison.md",
          "art_project_sketches.md",
          "python_learning_goals.md",
          "trip_reflections_recent.md",
          "startup_ideas_launch.md",
          "client_meetings_schedule.md",
          "favorite_book_quotes.md",
          "garden_layout_plan.md",
          "upcoming_presentation_outline.md"
        ]
      },
      "query": "Delete the note in Markor named good_island_final.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorDeleteNewestNote": {
      "seed": 20260917,
      "params": {},
      "query": "Delete the newest note in Markor.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorMoveNote": {
      "seed": 20260917,
      "params": {
        "destination_folder": "DailyNotes",
        "file_name": "hot_wolf_Ia1I.md",
        "noise_candidates": [
          "grocery_list_weekly.md",
          "meeting_notes_project_team.md",
          "personal_goals_2024.md",
          "reading_list_2024.md",
          "research_paper_summary.md",
          "summer_vacation_plans.md",
          "budget_home_renovation.md",
          "april_workout_routine.md",
          "birthday_gift_ideas_mom.md",
          "recipe_homemade_pizza.md",
          "weekend_todo_list.md",
          "insurance_plan_comparison.md",
          "art_project_sketches.md",
          "python_learning_goals.md",
          "trip_reflections_recent.md",
          "startup_ideas_launch.md",
          "client_meetings_schedule.md",
          "favorite_book_quotes.md",
          "garden_layout_plan.md",
          "upcoming_presentation_outline.md"
        ],
        "source_folder": "WorkProjects"
      },
      "query": "In Markor, move the note hot_wolf_Ia1I.md from WorkProjects to DailyNotes.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorMergeNotes": {
      "seed": 20260917,
      "params": {
        "file1_content": "kXLpmCmxotsgEg7bqIB9",
        "file1_name": "good_island_final.md",
        "file2_content": "Qrsgex20chRen0KIVGId",
        "file2_name": "funny_xylophone_copy.md",
        "file3_content": "6UByXD8i0Qr0wbtJXrpf",
        "file3_name": "nice_zebra_2023_01_22.md",
        "new_file_name": "VhX1Ea8M"
      },
      "query": "Merge the contents of Markor notes good_island_final.md, funny_xylophone_copy.md and nice_zebra_2023_01_22.md (in the same order) into a new Markor note named VhX1Ea8M and save it. Add a new line between the content of each note.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorCreateNoteAndSms": {
      "seed": 20260917,
      "params": {
        "file_name": "good_island_final.md",
        "number": "+12585883376",
        "text": "Don't forget to water the plants while I'm away."
      },
      "query": "Create a new note in Markor named good_island_final.md with the following text: Don't forget to water the plants while I'm away.. Share the entire content of the note with the phone number +12585883376 via SMS using Simple SMS Messenger",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarAddOneEventRelativeDay": {
      "seed": 20260917,
      "params": {
        "day": 20,
        "day_of_week": "Friday",
        "duration_mins": 45,
        "event_description": "We will discuss annual budget. Snacks will be provided.",
        "event_title": "Workshop on Annual Report",
        "hour": 4,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698253200,
              "end_ts": 1698255000,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697151600,
              "end_ts": 1697152500,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697497200,
              "end_ts": 1697498100,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697774400,
              "end_ts": 1697777100,
              "title": "Workshop on Annual Report",
              "location": "",
              "description": "We will discuss annual budget. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, create a calendar event for this Friday at 4h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarDeleteEvents": {
      "seed": 20260917,
      "params": {
        "day": 19,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698292800,
              "end_ts": 1698296400,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will explore team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698512400,
              "end_ts": 1698515100,
              "title": "Workshop on Project X",
              "location": "",
              "description": "We will discuss team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698350400,
              "end_ts": 1698353100,
              "title": "Workshop on Budget Planning",
              "location": "",
              "description": "We will finalize marketing strategies. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698048000,
              "end_ts": 1698049800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will review business objectives. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696507200,
              "end_ts": 1696510800,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will strategize about business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698544800,
              "end_ts": 1698546600,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will celebrate marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698138000,
              "end_ts": 1698140700,
              "title": "Call with Alice",
              "location": "",
              "description": "We will understand product launch. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697270400,
              "end_ts": 1697272200,
              "title": "Meeting with the Team",
              "location": "",
              "description": "We will discuss marketing strategies. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697414400,
              "end_ts": 1697416200,
              "title": "Meeting with Bob",
              "location": "",
              "description": "We will explore client feedback.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698030000,
              "end_ts": 1698030900,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will prepare for upcoming project milestones.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696863600,
              "end_ts": 1696864500,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will celebrate business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697133600,
              "end_ts": 1697137200,
              "title": "Workshop on Campaign",
              "location": "",
              "description": "We will strategize about upcoming project milestones.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698415200,
              "end_ts": 1698416100,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will discuss software updates. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697734800,
              "end_ts": 1697736600,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697756400,
              "end_ts": 1697757300,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697756400,
              "end_ts": 1697757300,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, delete all the calendar events on 2023-10-19",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarDeleteEventsOnRelativeDay": {
      "seed": 20260917,
      "params": {
        "day": 20,
        "day_of_week": "Friday",
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697497200,
              "end_ts": 1697498100,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698292800,
              "end_ts": 1698296400,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will explore team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698512400,
              "end_ts": 1698515100,
              "title": "Workshop on Project X",
              "location": "",
              "description": "We will discuss team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698350400,
              "end_ts": 1698353100,
              "title": "Workshop on Budget Planning",
              "location": "",
              "description": "We will finalize marketing strategies. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698048000,
              "end_ts": 1698049800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will review business objectives. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696507200,
              "end_ts": 1696510800,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will strategize about business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698544800,
              "end_ts": 1698546600,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will celebrate marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698138000,
              "end_ts": 1698140700,
              "title": "Call with Alice",
              "location": "",
              "description": "We will understand product launch. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697270400,
              "end_ts": 1697272200,
              "title": "Meeting with the Team",
              "location": "",
              "description": "We will discuss marketing strategies. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697414400,
              "end_ts": 1697416200,
              "title": "Meeting with Bob",
              "location": "",
              "description": "We will explore client feedback.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698030000,
              "end_ts": 1698030900,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will prepare for upcoming project milestones.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696863600,
              "end_ts": 1696864500,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will celebrate business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697133600,
              "end_ts": 1697137200,
              "title": "Workshop on Campaign",
              "location": "",
              "description": "We will strategize about upcoming project milestones.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697821200,
              "end_ts": 1697823000,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697842800,
              "end_ts": 1697843700,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, delete all events scheduled for this Friday.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarDeleteOneEvent": {
      "seed": 20260917,
      "params": {
        "day": 19,
        "duration_mins": 45,
        "event_description": "We will discuss annual budget. Snacks will be provided.",
        "event_title": "Workshop on Annual Report",
        "hour": 20,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697043600,
              "end_ts": 1697045400,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697151600,
              "end_ts": 1697152500,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697497200,
              "end_ts": 1697498100,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698292800,
              "end_ts": 1698296400,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will explore team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698512400,
              "end_ts": 1698515100,
              "title": "Workshop on Project X",
              "location": "",
              "description": "We will discuss team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698350400,
              "end_ts": 1698353100,
              "title": "Workshop on Budget Planning",
              "location": "",
              "description": "We will finalize marketing strategies. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698048000,
              "end_ts": 1698049800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will review business objectives. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696507200,
              "end_ts": 1696510800,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will strategize about business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698544800,
              "end_ts": 1698546600,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will celebrate marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698138000,
              "end_ts": 1698140700,
              "title": "Call with Alice",
              "location": "",
              "description": "We will understand product launch. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697270400,
              "end_ts": 1697272200,
              "title": "Meeting with the Team",
              "location": "",
              "description": "We will discuss marketing strategies. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697414400,
              "end_ts": 1697416200,
              "title": "Meeting with Bob",
              "location": "",
              "description": "We will explore client feedback.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698030000,
              "end_ts": 1698030900,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will prepare for upcoming project milestones.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697745600,
              "end_ts": 1697748300,
              "title": "Workshop on Annual Report",
              "location": "",
              "description": "We will discuss annual budget. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, delete the calendar event on 2023-10-19 at 20h with the title 'Workshop on Annual Report'",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarEventsOnDate": {
      "seed": 20260917,
      "params": {
        "date": "October 17 2023",
        "duration": "3 h",
        "time": "20:00",
        "title": "Scrum meeting"
      },
      "query": "What events do I have October 17 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiple titles, format your answer as a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarEventsInNextWeek": {
      "seed": 20260917,
      "params": {
        "date": "October 20 2023",
        "duration": "2 hours",
        "person": "Elijah",
        "time": "9:15pm",
        "title": "Marketing strategy workshop"
      },
      "query": "What events do I have in the next week in Simple Calendar Pro? Assume the week starts from Monday. Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarNextEvent": {
      "seed": 20260917,
      "params": {
        "duration": "2 hours",
        "time": "22:35",
        "title": "Sports game"
      },
      "query": "What is my next upcoming event in Simple Calendar Pro? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarLocationOfEvent": {
      "seed": 20260917,
      "params": {
        "date": "October 25 2023",
        "location": "The Coffee Bean",
        "time": "12pm",
        "title": "Family reunion"
      },
      "query": "What is the location of my Family reunion event in Simple Calendar Pro? Answer with the location only.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarNextMeetingWithPerson": {
      "seed": 20260917,
      "params": {
        "date": "October 25 2023",
        "person": "James",
        "time": "12pm"
      },
      "query": "When is my next meeting with James in Simple Calendar Pro? Express your answer in the format <month name> <day> <year> <hour in 24-hour format>:<minutes>.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeAddMultipleRecipesFromMarkor": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the recipes from recipes.txt in Markor to the Broccoli recipe app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeAddMultipleRecipesFromMarkor2": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Thai Peanut Noodle Salad",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "see directions",
              "directions": "Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Mango Chicken Curry",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Cook chicken pieces in a pan, add onions, garlic, and ginger. Stir in curry powder, coconut milk, and mango pieces. Simmer until chicken is cooked. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Salmon with Dill Sauce",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Bake salmon fillets and serve with a sauce made from Greek yogurt, dill, lemon juice, and garlic. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetable Stir Fry with Tofu",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Stir-fry tofu cubes until golden, add assorted vegetables and a stir-fry sauce. Serve over rice or noodles. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "8 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "n/a",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Caprese Salad Skewers",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "n/a",
              "directions": "Thread cherry tomatoes, basil leaves, and mozzarella balls onto skewers. Drizzle with balsamic glaze. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "BBQ Chicken Quesadillas",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Mix shredded cooked chicken with BBQ sauce. Place on tortillas with cheese, fold and cook until crispy. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Salmon with Dill Sauce",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Bake salmon fillets and serve with a sauce made from Greek yogurt, dill, lemon juice, and garlic. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Beef Stir Fry",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Stir-fry beef slices with broccoli, bell peppers, and onions in soy sauce and garlic. Serve over rice or noodles. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Veggie and Hummus Sandwich",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Spread hummus on bread, add cucumber, bell pepper, carrot, and lettuce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "see directions",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quinoa Salad with Vegetables",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix cooked quinoa with diced vegetables, feta cheese, and a lemon olive oil dressing. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "see directions",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "varies",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "prep_time": "30 mins",
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the recipes from recipes.txt in Markor that take 30 mins to prepare into the Broccoli recipe app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteSingleRecipe": {
      "seed": 20260917,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the following recipes from Broccoli app: Turkey and Cheese Panini.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteMultipleRecipes": {
      "seed": 20260917,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the following recipes from Broccoli app: Turkey and Cheese Panini, Spicy Tuna Wraps, Moroccan Chickpea Stew.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteDuplicateRecipes": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteDuplicateRecipes2": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "8 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteDuplicateRecipes3": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Greek Salad Pita Pockets",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Fill pita pockets with lettuce, cucumber, tomato, feta, olives, and Greek dressing. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "n/a",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteMultipleRecipesWithConstraint": {
      "seed": 20260917,
      "params": {
        "ingredient": "pizza dough",
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Greek Salad Pita Pockets",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Fill pita pockets with lettuce, cucumber, tomato, feta, olives, and Greek dressing. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Thai Peanut Noodle Salad",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "see directions",
              "directions": "Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Mango Chicken Curry",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Cook chicken pieces in a pan, add onions, garlic, and ginger. Stir in curry powder, coconut milk, and mango pieces. Simmer until chicken is cooked. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the recipes from Broccoli app that use pizza dough in the directions.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteMultipleRecipesWithNoise": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Greek Salad Pita Pockets",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Fill pita pockets with lettuce, cucumber, tomato, feta, olives, and Greek dressing. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Thai Peanut Noodle Salad",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "see directions",
              "directions": "Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Mango Chicken Curry",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Cook chicken pieces in a pan, add onions, garlic, and ginger. Stir in curry powder, coconut milk, and mango pieces. Simmer until chicken is cooked. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Salmon with Dill Sauce",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Bake salmon fillets and serve with a sauce made from Greek yogurt, dill, lemon juice, and garlic. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetable Stir Fry with Tofu",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Stir-fry tofu cubes until golden, add assorted vegetables and a stir-fry sauce. Serve over rice or noodles. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Caprese Salad Skewers",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "n/a",
              "directions": "Thread cherry tomatoes, basil leaves, and mozzarella balls onto skewers. Drizzle with balsamic glaze. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "BBQ Chicken Quesadillas",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Mix shredded cooked chicken with BBQ sauce. Place on tortillas with cheese, fold and cook until crispy. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Beef Stir Fry",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Stir-fry beef slices with broccoli, bell peppers, and onions in soy sauce and garlic. Serve over rice or noodles. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Veggie and Hummus Sandwich",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Spread hummus on bread, add cucumber, bell pepper, carrot, and lettuce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quinoa Salad with Vegetables",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix cooked quinoa with diced vegetables, feta cheese, and a lemon olive oil dressing. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the following recipes from Broccoli app: Baked Cod with Lemon and Dill, Quinoa Salad with Vegetables, Raspberry Almond Smoothie.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteSingleWithRecipeWithNoise": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Greek Salad Pita Pockets",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Fill pita pockets with lettuce, cucumber, tomato, feta, olives, and Greek dressing. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Thai Peanut Noodle Salad",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "see directions",
              "directions": "Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Mango Chicken Curry",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Cook chicken pieces in a pan, add onions, garlic, and ginger. Stir in curry powder, coconut milk, and mango pieces. Simmer until chicken is cooked. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Salmon with Dill Sauce",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Bake salmon fillets and serve with a sauce made from Greek yogurt, dill, lemon juice, and garlic. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetable Stir Fry with Tofu",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Stir-fry tofu cubes until golden, add assorted vegetables and a stir-fry sauce. Serve over rice or noodles. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Caprese Salad Skewers",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "n/a",
              "directions": "Thread cherry tomatoes, basil leaves, and mozzarella balls onto skewers. Drizzle with balsamic glaze. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "BBQ Chicken Quesadillas",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Mix shredded cooked chicken with BBQ sauce. Place on tortillas with cheese, fold and cook until crispy. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Beef Stir Fry",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Stir-fry beef slices with broccoli, bell peppers, and onions in soy sauce and garlic. Serve over rice or noodles. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Veggie and Hummus Sandwich",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Spread hummus on bread, add cucumber, bell pepper, carrot, and lettuce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the following recipes from Broccoli app: Baked Cod with Lemon and Dill.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseAddMultipleFromMarkor": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 43578,
              "category": 9,
              "note": "Urgent",
              "created_date": 1697216400000,
              "modified_date": 1697216400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Political",
              "amount": 2370,
              "category": 11,
              "note": "Monthly recurring",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pet Care",
              "amount": 38825,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1697151600000,
              "modified_date": 1697151600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Subscriptions",
              "amount": 48819,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696237200000,
              "modified_date": 1696237200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 41016,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1696791600000,
              "modified_date": 1696791600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Furnishing",
              "amount": 31600,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1696489200000,
              "modified_date": 1696489200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Flight Tickets",
              "amount": 16845,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gift for Friend",
              "amount": 38116,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696611600000,
              "modified_date": 1696611600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 2978,
              "category": 1,
              "note": "A need",
              "created_date": 1696129200000,
              "modified_date": 1696129200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 29926,
              "category": 9,
              "note": "Want to have",
              "created_date": 1696474800000,
              "modified_date": 1696474800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dinner Party",
              "amount": 20735,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696370400000,
              "modified_date": 1696370400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 3954,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1696212000000,
              "modified_date": 1696212000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bonus",
              "amount": 15052,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696888800000,
              "modified_date": 1696888800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational Software",
              "amount": 37101,
              "category": 10,
              "note": "Want to have",
              "created_date": 1697252400000,
              "modified_date": 1697252400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Doctor Visits",
              "amount": 37262,
              "category": 9,
              "note": "A need",
              "created_date": 1697220000000,
              "modified_date": 1697220000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit",
              "amount": 10249,
              "category": 7,
              "note": "Want to have",
              "created_date": 1696172400000,
              "modified_date": 1696172400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Undergarments",
              "amount": 10474,
              "category": 8,
              "note": "Remember to transfer funds",
              "created_date": 1696478400000,
              "modified_date": 1696478400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 37853,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697284800000,
              "modified_date": 1697284800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 46944,
              "category": 1,
              "note": "A need",
              "created_date": 1696550400000,
              "modified_date": 1696550400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity Donations",
              "amount": 21108,
              "category": 5,
              "note": "Paid by card",
              "created_date": 1696449600000,
              "modified_date": 1696449600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Taxi Fare",
              "amount": 47760,
              "category": 7,
              "note": "Monthly recurring",
              "created_date": 1696269600000,
              "modified_date": 1696269600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 45615,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1697392800000,
              "modified_date": 1697392800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Religious",
              "amount": 36143,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1697065200000,
              "modified_date": 1697065200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 32939,
              "category": 3,
              "note": "Remember to transfer funds",
              "created_date": 1696755600000,
              "modified_date": 1696755600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pest Control",
              "amount": 34404,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1697133600000,
              "modified_date": 1697133600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dividends",
              "amount": 28503,
              "category": 2,
              "note": "Want to have",
              "created_date": 1696989600000,
              "modified_date": 1696989600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fine Dining",
              "amount": 21120,
              "category": 3,
              "note": "Urgent",
              "created_date": 1696384800000,
              "modified_date": 1696384800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Online Courses",
              "amount": 30828,
              "category": 10,
              "note": "A need",
              "created_date": 1696255200000,
              "modified_date": 1696255200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Restaurant Meal",
              "amount": 24511,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1696665600000,
              "modified_date": 1696665600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 1508,
              "category": 9,
              "note": "Urgent",
              "created_date": 1696251600000,
              "modified_date": 1696251600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bike Repairs",
              "amount": 36302,
              "category": 7,
              "note": "Remember to transfer funds",
              "created_date": 1696136400000,
              "modified_date": 1696136400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Side Business",
              "amount": 8041,
              "category": 2,
              "note": "I may repeat this",
              "created_date": 1696197600000,
              "modified_date": 1696197600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 2274,
              "category": 1,
              "note": "Urgent",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Consulting Fees",
              "amount": 30304,
              "category": 2,
              "note": "Urgent",
              "created_date": 1696518000000,
              "modified_date": 1696518000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Insurance",
              "amount": 38384,
              "category": 4,
              "note": "A need",
              "created_date": 1697389200000,
              "modified_date": 1697389200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 4677,
              "category": 8,
              "note": "A need",
              "created_date": 1696669200000,
              "modified_date": 1696669200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 26792,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697241600000,
              "modified_date": 1697241600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "New Jacket",
              "amount": 30944,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1696874400000,
              "modified_date": 1696874400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 16533,
              "category": 9,
              "note": "Paid by card",
              "created_date": 1696550400000,
              "modified_date": 1696550400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Repairs",
              "amount": 42916,
              "category": 4,
              "note": "Paid by card",
              "created_date": 1696978800000,
              "modified_date": 1696978800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Landscaping",
              "amount": 7610,
              "category": 4,
              "note": "Urgent",
              "created_date": 1696284000000,
              "modified_date": 1696284000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit Pass",
              "amount": 15616,
              "category": 7,
              "note": "A need",
              "created_date": 1696672800000,
              "modified_date": 1696672800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sportswear",
              "amount": 40030,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696924800000,
              "modified_date": 1696924800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 28414,
              "category": 9,
              "note": "A need",
              "created_date": 1696694400000,
              "modified_date": 1696694400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Library Fees",
              "amount": 24157,
              "category": 10,
              "note": "Paid by card",
              "created_date": 1696338000000,
              "modified_date": 1696338000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Capital Gains",
              "amount": 24933,
              "category": 2,
              "note": "Monthly recurring",
              "created_date": 1697248800000,
              "modified_date": 1697248800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "New Jacket",
              "amount": 30375,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697371200000,
              "modified_date": 1697371200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Streaming Services",
              "amount": 18831,
              "category": 6,
              "note": "Remember to transfer funds",
              "created_date": 1697364000000,
              "modified_date": 1697364000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Streaming Services",
              "amount": 27523,
              "category": 6,
              "note": "Urgent",
              "created_date": 1697349600000,
              "modified_date": 1697349600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tuition Fees",
              "amount": 37589,
              "category": 10,
              "note": "Urgent",
              "created_date": 1697144400000,
              "modified_date": 1697144400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Side Business",
              "amount": 2230,
              "category": 2,
              "note": "Paid by card",
              "created_date": 1697169600000,
              "modified_date": 1697169600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Event Tickets",
              "amount": 34934,
              "category": 5,
              "note": "Paid by card",
              "created_date": 1696395600000,
              "modified_date": 1696395600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Specialty Foods",
              "amount": 35212,
              "category": 3,
              "note": "Want to have",
              "created_date": 1696212000000,
              "modified_date": 1696212000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Food Delivery",
              "amount": 20446,
              "category": 3,
              "note": "A need",
              "created_date": 1697389200000,
              "modified_date": 1697389200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 24239,
              "category": 2,
              "note": "Urgent",
              "created_date": 1697288400000,
              "modified_date": 1697288400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "ProDev",
              "amount": 38600,
              "category": 10,
              "note": "Want to have",
              "created_date": 1696658400000,
              "modified_date": 1696658400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Emergency Repairs",
              "amount": 49103,
              "category": 1,
              "note": "A need",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Consulting Fees",
              "amount": 29242,
              "category": 2,
              "note": "I may repeat this",
              "created_date": 1697353200000,
              "modified_date": 1697353200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Maintenance",
              "amount": 26953,
              "category": 7,
              "note": "Paid by card",
              "created_date": 1697306400000,
              "modified_date": 1697306400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Groceries",
              "amount": 28201,
              "category": 3,
              "note": "Urgent",
              "created_date": 1696442400000,
              "modified_date": 1696442400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 25590,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1697133600000,
              "modified_date": 1697133600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Textbooks",
              "amount": 20436,
              "category": 10,
              "note": "Paid by card",
              "created_date": 1696518000000,
              "modified_date": 1696518000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Mortgage",
              "amount": 17329,
              "category": 4,
              "note": "Monthly recurring",
              "created_date": 1697140800000,
              "modified_date": 1697140800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Rental Income",
              "amount": 13916,
              "category": 2,
              "note": "Monthly recurring",
              "created_date": 1696291200000,
              "modified_date": 1696291200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Maintenance",
              "amount": 5230,
              "category": 7,
              "note": "Want to have",
              "created_date": 1697083200000,
              "modified_date": 1697083200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Medications",
              "amount": 10893,
              "category": 9,
              "note": "Urgent",
              "created_date": 1696593600000,
              "modified_date": 1696593600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Legal Fees",
              "amount": 7397,
              "category": 1,
              "note": "A need",
              "created_date": 1697252400000,
              "modified_date": 1697252400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 16404,
              "category": 9,
              "note": "Urgent",
              "created_date": 1696734000000,
              "modified_date": 1696734000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Seminars",
              "amount": 42460,
              "category": 10,
              "note": "A need",
              "created_date": 1696334400000,
              "modified_date": 1696334400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fine Dining",
              "amount": 39634,
              "category": 3,
              "note": "I may repeat this",
              "created_date": 1697162400000,
              "modified_date": 1697162400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Food Delivery",
              "amount": 43993,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696644000000,
              "modified_date": 1696644000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Library Fees",
              "amount": 13699,
              "category": 10,
              "note": "Remember to transfer funds",
              "created_date": 1697310000000,
              "modified_date": 1697310000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 42448,
              "category": 8,
              "note": "Want to have",
              "created_date": 1696993200000,
              "modified_date": 1696993200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sponsorships",
              "amount": 29301,
              "category": 11,
              "note": "Remember to transfer funds",
              "created_date": 1696622400000,
              "modified_date": 1696622400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 42081,
              "category": 1,
              "note": "Remember to transfer funds",
              "created_date": 1697364000000,
              "modified_date": 1697364000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Doctor Visits",
              "amount": 45431,
              "category": 9,
              "note": "A need",
              "created_date": 1696917600000,
              "modified_date": 1696917600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit Pass",
              "amount": 6698,
              "category": 7,
              "note": "Want to have",
              "created_date": 1696986000000,
              "modified_date": 1696986000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gas",
              "amount": 39483,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696258800000,
              "modified_date": 1696258800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational",
              "amount": 48136,
              "category": 11,
              "note": "Paid by card",
              "created_date": 1697385600000,
              "modified_date": 1697385600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity Donations",
              "amount": 48137,
              "category": 5,
              "note": "I may repeat this",
              "created_date": 1697007600000,
              "modified_date": 1697007600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "School Supplies",
              "amount": 46479,
              "category": 10,
              "note": "Urgent",
              "created_date": 1697400000000,
              "modified_date": 1697400000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Undergarments",
              "amount": 21089,
              "category": 8,
              "note": "Want to have",
              "created_date": 1696204800000,
              "modified_date": 1696204800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Eyecare",
              "amount": 9168,
              "category": 9,
              "note": "Remember to transfer funds",
              "created_date": 1696971600000,
              "modified_date": 1696971600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Capital Gains",
              "amount": 23058,
              "category": 2,
              "note": "Want to have",
              "created_date": 1697223600000,
              "modified_date": 1697223600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Emergency Repairs",
              "amount": 24143,
              "category": 1,
              "note": "Urgent",
              "created_date": 1697259600000,
              "modified_date": 1697259600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Ride-Sharing",
              "amount": 37804,
              "category": 7,
              "note": "Paid by card",
              "created_date": 1696514400000,
              "modified_date": 1696514400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 9531,
              "category": 1,
              "note": "A need",
              "created_date": 1696410000000,
              "modified_date": 1696410000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Taxi Fare",
              "amount": 36547,
              "category": 7,
              "note": "Monthly recurring",
              "created_date": 1696730400000,
              "modified_date": 1696730400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit",
              "amount": 37465,
              "category": 7,
              "note": "Paid by card",
              "created_date": 1696168800000,
              "modified_date": 1696168800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Household Items",
              "amount": 15281,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1697281200000,
              "modified_date": 1697281200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational Software",
              "amount": 27193,
              "category": 10,
              "note": "Remember to transfer funds",
              "created_date": 1696359600000,
              "modified_date": 1696359600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dinner Party",
              "amount": 35656,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696240800000,
              "modified_date": 1696240800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Miscellaneous Gifts",
              "amount": 41589,
              "category": 1,
              "note": "Monthly recurring",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Utilities",
              "amount": 5365,
              "category": 4,
              "note": "Monthly recurring",
              "created_date": 1697238000000,
              "modified_date": 1697238000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Wellness Products",
              "amount": 17174,
              "category": 9,
              "note": "Paid by card",
              "created_date": 1696953600000,
              "modified_date": 1696953600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bonus",
              "amount": 31274,
              "category": 2,
              "note": "I may repeat this",
              "created_date": 1696345200000,
              "modified_date": 1696345200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Rental Income",
              "amount": 19871,
              "category": 2,
              "note": "Paid by card",
              "created_date": 1696759200000,
              "modified_date": 1696759200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Movie Night",
              "amount": 45339,
              "category": 6,
              "note": "I may repeat this",
              "created_date": 1696770000000,
              "modified_date": 1696770000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Membership Fees",
              "amount": 20662,
              "category": 1,
              "note": "A need",
              "created_date": 1696838400000,
              "modified_date": 1696838400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fast Food",
              "amount": 7759,
              "category": 3,
              "note": "A need",
              "created_date": 1696878000000,
              "modified_date": 1696878000000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bakery Items",
              "amount": 37081,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          }
        ],
        "text_representation_type": "text_block"
      },
      "query": "Go through the transactions in my_expenses.txt in Markor. Log the reimbursable transactions in the pro expense.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseDeleteSingle": {
      "seed": 20260917,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete the following expenses from pro expense: Crowdfunding.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseDeleteMultiple": {
      "seed": 20260917,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bakery Items",
              "amount": 37081,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 43578,
              "category": 9,
              "note": "Urgent",
              "created_date": 1697216400000,
              "modified_date": 1697216400000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete the following expenses from pro expense: Crowdfunding, Bakery Items, Dental Care.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseDeleteMultiple2": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Political",
              "amount": 2370,
              "category": 11,
              "note": "Monthly recurring",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pet Care",
              "amount": 38825,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1697151600000,
              "modified_date": 1697151600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Subscriptions",
              "amount": 48819,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696237200000,
              "modified_date": 1696237200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 41016,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1696791600000,
              "modified_date": 1696791600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Furnishing",
              "amount": 31600,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1696489200000,
              "modified_date": 1696489200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Flight Tickets",
              "amount": 16845,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gift for Friend",
              "amount": 38116,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696611600000,
              "modified_date": 1696611600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 2978,
              "category": 1,
              "note": "A need",
              "created_date": 1696129200000,
              "modified_date": 1696129200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dinner Party",
              "amount": 20735,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696370400000,
              "modified_date": 1696370400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 3954,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1696212000000,
              "modified_date": 1696212000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bonus",
              "amount": 15052,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696888800000,
              "modified_date": 1696888800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational Software",
              "amount": 37101,
              "category": 10,
              "note": "Want to have",
              "created_date": 1697252400000,
              "modified_date": 1697252400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Doctor Visits",
              "amount": 37262,
              "category": 9,
              "note": "A need",
              "created_date": 1697220000000,
              "modified_date": 1697220000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit",
              "amount": 10249,
              "category": 7,
              "note": "Want to have",
              "created_date": 1696172400000,
              "modified_date": 1696172400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Undergarments",
              "amount": 10474,
              "category": 8,
              "note": "Remember to transfer funds",
              "created_date": 1696478400000,
              "modified_date": 1696478400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 37853,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697284800000,
              "modified_date": 1697284800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity Donations",
              "amount": 21108,
              "category": 5,
              "note": "Paid by card",
              "created_date": 1696449600000,
              "modified_date": 1696449600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Taxi Fare",
              "amount": 47760,
              "category": 7,
              "note": "Monthly recurring",
              "created_date": 1696269600000,
              "modified_date": 1696269600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Religious",
              "amount": 36143,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1697065200000,
              "modified_date": 1697065200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pest Control",
              "amount": 34404,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1697133600000,
              "modified_date": 1697133600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dividends",
              "amount": 28503,
              "category": 2,
              "note": "Want to have",
              "created_date": 1696989600000,
              "modified_date": 1696989600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fine Dining",
              "amount": 21120,
              "category": 3,
              "note": "Urgent",
              "created_date": 1696384800000,
              "modified_date": 1696384800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Online Courses",
              "amount": 30828,
              "category": 10,
              "note": "A need",
              "created_date": 1696255200000,
              "modified_date": 1696255200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Restaurant Meal",
              "amount": 24511,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1696665600000,
              "modified_date": 1696665600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 1508,
              "category": 9,
              "note": "Urgent",
              "created_date": 1696251600000,
              "modified_date": 1696251600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bike Repairs",
              "amount": 36302,
              "category": 7,
              "note": "Remember to transfer funds",
              "created_date": 1696136400000,
              "modified_date": 1696136400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Side Business",
              "amount": 8041,
              "category": 2,
              "note": "I may repeat this",
              "created_date": 1696197600000,
              "modified_date": 1696197600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Consulting Fees",
              "amount": 30304,
              "category": 2,
              "note": "Urgent",
              "created_date": 1696518000000,
              "modified_date": 1696518000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Insurance",
              "amount": 38384,
              "category": 4,
              "note": "A need",
              "created_date": 1697389200000,
              "modified_date": 1697389200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 4677,
              "category": 8,
              "note": "A need",
              "created_date": 1696669200000,
              "modified_date": 1696669200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 26792,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697241600000,
              "modified_date": 1697241600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "New Jacket",
              "amount": 30944,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1696874400000,
              "modified_date": 1696874400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Repairs",
              "amount": 42916,
              "category": 4,
              "note": "Paid by card",
              "created_date": 1696978800000,
              "modified_date": 1696978800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Landscaping",
              "amount": 7610,
              "category": 4,
              "note": "Urgent",
              "created_date": 1696284000000,
              "modified_date": 1696284000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit Pass",
              "amount": 15616,
              "category": 7,
              "note": "A need",
              "created_date": 1696672800000,
              "modified_date": 1696672800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sportswear",
              "amount": 40030,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696924800000,
              "modified_date": 1696924800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Library Fees",
              "amount": 24157,
              "category": 10,
              "note": "Paid by card",
              "created_date": 1696338000000,
              "modified_date": 1696338000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Capital Gains",
              "amount": 24933,
              "category": 2,
              "note": "Monthly recurring",
              "created_date": 1697248800000,
              "modified_date": 1697248800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Streaming Services",
              "amount": 18831,
              "category": 6,
              "note": "Remember to transfer funds",
              "created_date": 1697364000000,
              "modified_date": 1697364000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tuition Fees",
              "amount": 37589,
              "category": 10,
              "note": "Urgent",
              "created_date": 1697144400000,
              "modified_date": 1697144400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Event Tickets",
              "amount": 34934,
              "category": 5,
              "note": "Paid by card",
              "created_date": 1696395600000,
              "modified_date": 1696395600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Specialty Foods",
              "amount": 35212,
              "category": 3,
              "note": "Want to have",
              "created_date": 1696212000000,
              "modified_date": 1696212000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Food Delivery",
              "amount": 20446,
              "category": 3,
              "note": "A need",
              "created_date": 1697389200000,
              "modified_date": 1697389200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 24239,
              "category": 2,
              "note": "Urgent",
              "created_date": 1697288400000,
              "modified_date": 1697288400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "ProDev",
              "amount": 38600,
              "category": 10,
              "note": "Want to have",
              "created_date": 1696658400000,
              "modified_date": 1696658400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Emergency Repairs",
              "amount": 49103,
              "category": 1,
              "note": "A need",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Maintenance",
              "amount": 26953,
              "category": 7,
              "note": "Paid by card",
              "created_date": 1697306400000,
              "modified_date": 1697306400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Groceries",
              "amount": 28201,
              "category": 3,
              "note": "Urgent",
              "created_date": 1696442400000,
              "modified_date": 1696442400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Textbooks",
              "amount": 20436,
              "category": 10,
              "note": "Paid by card",
              "created_date": 1696518000000,
              "modified_date": 1696518000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Mortgage",
              "amount": 17329,
              "category": 4,
              "note": "Monthly recurring",
              "created_date": 1697140800000,
              "modified_date": 1697140800000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bakery Items",
              "amount": 37081,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 43578,
              "category": 9,
              "note": "Urgent",
              "created_date": 1697216400000,
              "modified_date": 1697216400000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete the following expenses from pro expense: Crowdfunding, Bakery Items, Dental Care.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseDeleteDuplicates": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bakery Items",
              "amount": 37081,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 43578,
              "category": 9,
              "note": "Urgent",
              "created_date": 1697216400000,
              "modified_date": 1697216400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Political",
              "amount": 2370,
              "category": 11,
              "note": "Monthly recurring",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pet Care",
              "amount": 38825,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1697151600000,
              "modified_date": 1697151600000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Subscriptions",
              "amount": 48819,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696237200000,
              "modified_date": 1696237200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Subscriptions",
              "amount": 48819,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696237200000,
              "modified_date": 1696237200000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseDeleteDuplicates2": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bakery Items",
              "amount": 37081,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 43578,
              "category": 9,
              "note": "Urgent",
              "created_date": 1697216400000,
              "modified_date": 1697216400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Political",
              "amount": 2370,
              "category": 11,
              "note": "Monthly recurring",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pet Care",
              "amount": 38825,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1697151600000,
              "modified_date": 1697151600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Subscriptions",
              "amount": 48819,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696237200000,
              "modified_date": 1696237200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 41016,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1696791600000,
              "modified_date": 1696791600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Furnishing",
              "amount": 31600,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1696489200000,
              "modified_date": 1696489200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Flight Tickets",
              "amount": 16845,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gift for Friend",
              "amount": 38116,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696611600000,
              "modified_date": 1696611600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 2978,
              "category": 1,
              "note": "A need",
              "created_date": 1696129200000,
              "modified_date": 1696129200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 29926,
              "category": 9,
              "note": "Want to have",
              "created_date": 1696474800000,
              "modified_date": 1696474800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dinner Party",
              "amount": 20735,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696370400000,
              "modified_date": 1696370400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 3954,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1696212000000,
              "modified_date": 1696212000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bonus",
              "amount": 15052,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696888800000,
              "modified_date": 1696888800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational Software",
              "amount": 37101,
              "category": 10,
              "note": "Want to have",
              "created_date": 1697252400000,
              "modified_date": 1697252400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Doctor Visits",
              "amount": 37262,
              "category": 9,
              "note": "A need",
              "created_date": 1697220000000,
              "modified_date": 1697220000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit",
              "amount": 10249,
              "category": 7,
              "note": "Want to have",
              "created_date": 1696172400000,
              "modified_date": 1696172400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Undergarments",
              "amount": 10474,
              "category": 8,
              "note": "Remember to transfer funds",
              "created_date": 1696478400000,
              "modified_date": 1696478400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 37853,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697284800000,
              "modified_date": 1697284800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 46944,
              "category": 1,
              "note": "A need",
              "created_date": 1696550400000,
              "modified_date": 1696550400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity Donations",
              "amount": 21108,
              "category": 5,
              "note": "Paid by card",
              "created_date": 1696449600000,
              "modified_date": 1696449600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Taxi Fare",
              "amount": 47760,
              "category": 7,
              "note": "Monthly recurring",
              "created_date": 1696269600000,
              "modified_date": 1696269600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 45615,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1697392800000,
              "modified_date": 1697392800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Religious",
              "amount": 36143,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1697065200000,
              "modified_date": 1697065200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 32939,
              "category": 3,
              "note": "Remember to transfer funds",
              "created_date": 1696755600000,
              "modified_date": 1696755600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pest Control",
              "amount": 34404,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1697133600000,
              "modified_date": 1697133600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dividends",
              "amount": 28503,
              "category": 2,
              "note": "Want to have",
              "created_date": 1696989600000,
              "modified_date": 1696989600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fine Dining",
              "amount": 21120,
              "category": 3,
              "note": "Urgent",
              "created_date": 1696384800000,
              "modified_date": 1696384800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Online Courses",
              "amount": 30828,
              "category": 10,
              "note": "A need",
              "created_date": 1696255200000,
              "modified_date": 1696255200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Restaurant Meal",
              "amount": 24511,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1696665600000,
              "modified_date": 1696665600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 1508,
              "category": 9,
              "note": "Urgent",
              "created_date": 1696251600000,
              "modified_date": 1696251600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bike Repairs",
              "amount": 36302,
              "category": 7,
              "note": "Remember to transfer funds",
              "created_date": 1696136400000,
              "modified_date": 1696136400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Side Business",
              "amount": 8041,
              "category": 2,
              "note": "I may repeat this",
              "created_date": 1696197600000,
              "modified_date": 1696197600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 2274,
              "category": 1,
              "note": "Urgent",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Consulting Fees",
              "amount": 30304,
              "category": 2,
              "note": "Urgent",
              "created_date": 1696518000000,
              "modified_date": 1696518000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Insurance",
              "amount": 38384,
              "category": 4,
              "note": "A need",
              "created_date": 1697389200000,
              "modified_date": 1697389200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 5616,
              "category": 8,
              "note": "A need",
              "created_date": 1696802400000,
              "modified_date": 1696248000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 4738,
              "category": 8,
              "note": "A need",
              "created_date": 1697302800000,
              "modified_date": 1696950000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 5569,
              "category": 8,
              "note": "A need",
              "created_date": 1696168800000,
              "modified_date": 1697194800000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 4677,
              "category": 8,
              "note": "A need",
              "created_date": 1696669200000,
              "modified_date": 1696669200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 4677,
              "category": 8,
              "note": "A need",
              "created_date": 1696669200000,
              "modified_date": 1696669200000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleSmsSendClipboardContent": {
      "seed": 20260917,
      "params": {
        "message": "Elementary, my dear Watson.",
        "number": "+19244830258"
      },
      "query": "Send a message to +19244830258 with the clipboard content in Simple SMS Messenger",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleSmsSendReceivedAddress": {
      "seed": 20260917,
      "params": {
        "message": "1011 S Maple St, Little Rock, AR, 72204",
        "name1": "Charlie Zhang",
        "name2": "Willow da Silva",
        "number": "+14483025858"
      },
      "query": "Text the address of the event to Charlie Zhang that Willow da Silva just sent me in Simple SMS Messenger",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksCompletedTasksForDate": {
      "seed": 20260917,
      "params": {
        "completed_date": "October 12 2023",
        "date": "October 20 2023",
        "notes": "Remember to review ahead of time.",
        "time": "8:00pm",
        "title": "Send report to manager"
      },
      "query": "Which tasks have I completed for October 20 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksDueNextWeek": {
      "seed": 20260917,
      "params": {
        "due_date": "October 21 2023",
        "notes": "Remember to review ahead of time.",
        "title": "Send report to manager"
      },
      "query": "How many tasks do I have due next week in Tasks app? Assume the week starts from Monday. Express your answer as a single integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerActivitiesOnDate": {
      "seed": 20260917,
      "params": {
        "activity_description": "Experienced something unforgettable.",
        "activity_name": "More tired than usual today",
        "category": "swimming",
        "date": "September 24 2023",
        "distance": "2500",
        "duration": "80",
        "elevation": "400",
        "start_time": "9:15am"
      },
      "query": "What activities did I do September 24 2023 in the OpenTracks app? Answer with the activity type only. If there are multiple types, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerActivityDuration": {
      "seed": 20260917,
      "params": {
        "activity_description": "Experienced something unforgettable.",
        "activity_name": "More tired than usual today",
        "category": "swimming",
        "date": "October 14 2023",
        "distance": "2500",
        "duration": "80",
        "elevation": "400",
        "start_time": "9:15am"
      },
      "query": "How long was my swimming activity October 14 2023 in the OpenTracks app? Express your answer in minutes as a single integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerLongestDistanceActivity": {
      "seed": 20260917,
      "params": {
        "activity_description": "Experienced something unforgettable.",
        "activity_name": "More tired than usual today",
        "category": "swimming",
        "distance": "2500",
        "duration": "80",
        "elevation": "400",
        "start_date": "October 13 2023",
        "start_time": "9:15am"
      },
      "query": "What was the longest distance covered in a swimming activity in the OpenTracks app this week? Assume the week starts from Monday. Express your answer as a single number in meters rounded to the nearest integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "NotesMeetingAttendeeCount": {
      "seed": 20260917,
      "params": {
        "attendee_count": "25",
        "body": "Meeting Outcome:\n- Agreed upon next steps\n- Set goals for the upcoming week\n- Assigned responsibilities\n- {attendee_count} individuals attended\n",
        "title": "Company All-Hands Meeting"
      },
      "query": "How many attendees were present in the meeting titled 'Company All-Hands Meeting' in the Joplin app? Express your answer as just a single number.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "NotesRecipeIngredientCount": {
      "seed": 20260917,
      "params": {
        "body": "Ingredients:\n- 1 1/2 cups all-purpose flour\n- 1/2 cup packed brown sugar\n- 1 teaspoon baking powder\n- 1/2 teaspoon baking soda\n- 1/4 teaspoon salt\n- {ingredient_quantity} {ingredient}\n\nInstructions:\n1. Preheat oven to 375°F (190°C).\n2. In a mixing bowl, combine all-purpose flour, brown sugar, baking powder, baking soda, and salt.\n3. Stir in mashed bananas, melted butter, egg, and vanilla extract until just combined.\n4. Pour batter into a greased loaf pan.\n5. Bake for 50-60 minutes, or until a toothpick inserted into the center comes out clean.\n6. Let cool in the pan for 10 minutes before transferring to a wire rack to cool completely.\n",
        "ingredient": "arrowroot powder",
        "ingredient_quantity": "1/2 cup",
        "title": "Fruit Smoothie"
      },
      "query": "What quantity of arrowroot powder do I need for the recipe 'Fruit Smoothie' in the Joplin app? Express your answer in the format <amount> <unit> where both the amount and unit exactly match the format in the recipe.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RetroPlayingQueue": {
      "seed": 20260917,
      "params": {
        "files": [
          "Serenity Now.mp3",
          "Voices in the Hall.mp3",
          "Return to Paradise.mp3",
          "My Heart is Yours.mp3",
          "Chasing Shadows.mp3"
        ],
        "noise_files": [
          "Mystic Journey.mp3",
          "Silent Dreams.mp3",
          "Under the Sky.mp3",
          "Rising Sun.mp3",
          "Golden Days.mp3",
          "Distant Memories.mp3",
          "Whispers of the Past.mp3",
          "Echoes of Silence.mp3",
          "Falling Feathers.mp3",
          "Reflections.mp3"
        ],
        "playlist_name": "Jazz Classics 632"
      },
      "query": "Add the following songs, in order, Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows to my playing queue in Retro music.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RetroPlaylistDuration": {
      "seed": 20260917,
      "params": {
        "files": [
          "Serenity Now.mp3",
          "Voices in the Hall.mp3",
          "Return to Paradise.mp3",
          "My Heart is Yours.mp3",
          "Chasing Shadows.mp3",
          "Mystic Journey.mp3",
          "Silent Dreams.mp3",
          "Under the Sky.mp3",
          "Rising Sun.mp3",
          "Golden Days.mp3"
        ],
        "noise_files": [
          "Distant Memories.mp3",
          "Whispers of the Past.mp3",
          "Echoes of Silence.mp3",
          "Falling Feathers.mp3",
          "Reflections.mp3"
        ],
        "playlist_name": "Jazz Classics 632"
      },
      "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with a duration between 45 and 50 minutes using the provided songs.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarAnyEventsOnDate": {
      "seed": 20260917,
      "params": {
        "date": "October 24 2023",
        "time": "12am",
        "title": "Coffee with CEO"
      },
      "query": "Do I have any events October 24 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarEventOnDateAtTime": {
      "seed": 20260917,
      "params": {
        "date": "October 24 2023",
        "duration": "3 h",
        "time": "10:00am",
        "title": "Birthday party"
      },
      "query": "What is on my schedule for October 24 2023 at 10:00am in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarFirstEventAfterStartTime": {
      "seed": 20260917,
      "params": {
        "date": "October 24 2023",
        "duration": "20 min",
        "time": "5:20pm",
        "title": "Training Session"
      },
      "query": "What is my first event after 5:20pm October 24 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarEventsInTimeRange": {
      "seed": 20260917,
      "params": {
        "date": "October 17 2023",
        "duration": "20 min",
        "start_time": "4pm",
        "title": "Yoga Class"
      },
      "query": "Do I have any events between 4pm and 8pm October 17 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorDeleteAllNotes": {
      "seed": 20260917,
      "params": {},
      "query": "Delete all my notes in Markor.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "CameraTakePhoto": {
      "seed": 20260917,
      "params": {},
      "query": "Take one photo.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "CameraTakeVideo": {
      "seed": 20260917,
      "params": {},
      "query": "Take one video.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ClockStopWatchRunning": {
      "seed": 20260917,
      "params": {},
      "query": "Run the stopwatch.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ClockStopWatchPausedVerify": {
      "seed": 20260917,
      "params": {},
      "query": "Pause the stopwatch.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ClockTimerEntry": {
      "seed": 20260917,
      "params": {
        "hours": 19,
        "minutes": 8,
        "seconds": 41
      },
      "query": "Create a timer with 19 hours, 8 minutes, and 41 seconds. Do not start the timer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "OsmAndFavorite": {
      "seed": 20260917,
      "params": {
        "location": "47.2165476, 9.5699984"
      },
      "query": "Add a favorite location marker for 47.2165476, 9.5699984 in the OsmAnd maps app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "OsmAndMarker": {
      "seed": 20260917,
      "params": {
        "location": "47.2165476, 9.5699984"
      },
      "query": "Add a location marker for 47.2165476, 9.5699984 in the OsmAnd maps app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "OsmAndTrack": {
      "seed": 20260917,
      "params": {
        "track_name": "Malbun, Liechtenstein to Schaanwald, Liechtenstein",
        "waypoints": [
          "Malbun, Liechtenstein",
          "Schönberg, Liechtenstein",
          "Oberplanken, Liechtenstein",
          "Schaanwald, Liechtenstein"
        ]
      },
      "query": "Save a track with waypoints Malbun, Liechtenstein, Schönberg, Liechtenstein, Oberplanken, Liechtenstein, Schaanwald, Liechtenstein in the OsmAnd maps app in the same order as listed.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleDrawProCreateDrawing": {
      "seed": 20260917,
      "params": {
        "file_name": "amet_hot_wolf_Ia1I.jpg",
        "text": ""
      },
      "query": "Create a new drawing in Simple Draw Pro. Name it amet_hot_wolf_Ia1I.jpg. Save it in the Pictures folder within the sdk_gphone_x86_64 storage area.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBluetoothTurnOn": {
      "seed": 20260917,
      "params": {
        "on_or_off": "on"
      },
      "query": "Turn bluetooth on.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBluetoothTurnOff": {
      "seed": 20260917,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn bluetooth off.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBluetoothTurnOnVerify": {
      "seed": 20260917,
      "params": {
        "on_or_off": "on"
      },
      "query": "Turn bluetooth on.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBluetoothTurnOffVerify": {
      "seed": 20260917,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn bluetooth off.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBrightnessMax": {
      "seed": 20260917,
      "params": {
        "max_or_min": "max"
      },
      "query": "Turn brightness to the max value.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBrightnessMin": {
      "seed": 20260917,
      "params": {
        "max_or_min": "min"
      },
      "query": "Turn brightness to the min value.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBrightnessMaxVerify": {
      "seed": 20260917,
      "params": {
        "max_or_min": "max"
      },
      "query": "Turn brightness to the max value.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBrightnessMinVerify": {
      "seed": 20260917,
      "params": {
        "max_or_min": "min"
      },
      "query": "Turn brightness to the min value.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemWifiTurnOn": {
      "seed": 20260917,
      "params": {
        "on_or_off": "on"
      },
      "query": "Turn wifi on.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemWifiTurnOff": {
      "seed": 20260917,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn wifi off.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemWifiTurnOnVerify": {
      "seed": 20260917,
      "params": {
        "on_or_off": "on"
      },
      "query": "Turn wifi on.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemWifiTurnOffVerify": {
      "seed": 20260917,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn wifi off.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemCopyToClipboard": {
      "seed": 20260917,
      "params": {
        "clipboard_content": "Membership ID: XYZ789"
      },
      "query": "Copy the following text to the clipboard: Membership ID: XYZ789",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TurnOffWifiAndTurnOnBluetooth": {
      "seed": 20260917,
      "params": {},
      "query": "Turn off WiFi, then enable bluetooth",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TurnOnWifiAndOpenApp": {
      "seed": 20260917,
      "params": {
        "app_name": "dialer"
      },
      "query": "Turn on Wifi, then open the dialer app",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "BrowserDraw": {
      "seed": 20260917,
      "params": {
        "browser_task_seed": 2648538101
      },
      "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then create a drawing using the three colors shown at the top and hit submit.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "BrowserMaze": {
      "seed": 20260917,
      "params": {
        "browser_task_seed": 2648538101
      },
      "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then navigate the X to the bottom-right cell, by using the direction buttons.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "BrowserMultiply": {
      "seed": 20260917,
      "params": {
        "browser_task_seed": 2648538101
      },
      "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then click the button 5 times, remember the numbers displayed, and enter their product in the form.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "FilesDeleteFile": {
      "seed": 20260917,
      "params": {
        "file_name": "friendly_pig_Ia1I.mp3",
        "noise_candidates": [
          "news_podcast.mp3",
          "tech_talk.mp3",
          "comedy_show.mp3",
          "health_series.mp3",
          "educational_content.mp3",
          "music_reviews.mp3",
          "political_discussion.mp3",
          "travel_tips.mp3"
        ],
        "subfolder": "Podcasts"
      },
      "query": "Delete the file friendly_pig_Ia1I.mp3 from the Android filesystem located in the Podcasts folder within the sdk_gphone_x86_64 storage area.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "FilesMoveFile": {
      "seed": 20260917,
      "params": {
        "destination_folder": "DCIM",
        "file_name": "road_trip.jpg",
        "noise_candidates": [
          "news_podcast.mp3",
          "tech_talk.mp3",
          "comedy_show.mp3",
          "health_series.mp3",
          "educational_content.mp3",
          "music_reviews.mp3",
          "political_discussion.mp3",
          "travel_tips.mp3"
        ],
        "source_folder": "Podcasts"
      },
      "query": "Move the file road_trip.jpg from Podcasts within the sdk_gphone_x86_64 storage area to the DCIM within the same sdk_gphone_x86_64 storage area in the Android filesystem.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "VlcCreatePlaylist": {
      "seed": 20260917,
      "params": {
        "files": [
          "2023_07_10_scene_31_export.mp4",
          "copy_highlight_97_4K.mp4",
          "xTjJ_episode_86_raw.mp4",
          "E7GX_clip_4_4K.mp4"
        ],
        "noise_files": [
          "mCmx_episode_45_export.mp4",
          "footage_41_HD_backup.mp4",
          "2023_05_23_highlight_5_raw.mp4",
          "2023_08_14_clip_35_export.mp4"
        ],
        "playlist_name": "Epic Moments Specials"
      },
      "query": "Create a playlist titled \"Epic Moments Specials\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_07_10_scene_31_export.mp4, copy_highlight_97_4K.mp4, xTjJ_episode_86_raw.mp4, E7GX_clip_4_4K.mp4",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "VlcCreateTwoPlaylists": {
      "seed": 20260917,
      "params": {
        "files1": [
          "2023_07_10_scene_31_export.mp4",
          "copy_highlight_97_4K.mp4",
          "xTjJ_episode_86_raw.mp4",
          "E7GX_clip_4_4K.mp4"
        ],
        "files2": [
          "2023_03_23_clip_63_4K.mp4",
          "copy_recording_16_.mp4",
          "footage_76__VGId.mp4",
          "episode_57_raw_2023_05_22.mp4"
        ],
        "noise_files1": [
          "mCmx_episode_45_export.mp4",
          "footage_41_HD_backup.mp4",
          "2023_05_23_highlight_5_raw.mp4",
          "2023_08_14_clip_35_export.mp4"
        ],
        "noise_files2": [
          "Ox1i_episode_60_HD.mp4",
          "2023_06_07_highlight_42_4K.mp4",
          "moment_32_export_final.mp4",
          "scene_14__backup.mp4"
        ],
        "playlist_name1": "Epic Moments Specials",
        "playlist_name2": "Ultimate Fails Favorites"
      },
      "query": "Create a playlist titled \"Epic Moments Specials\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_07_10_scene_31_export.mp4, copy_highlight_97_4K.mp4, xTjJ_episode_86_raw.mp4, E7GX_clip_4_4K.mp4. And then, create a playlist titled \"Ultimate Fails Favorites\" with the following files in VLC, in order: 2023_03_23_clip_63_4K.mp4, copy_recording_16_.mp4, footage_76__VGId.mp4, episode_57_raw_2023_05_22.mp4.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "OpenAppTaskEval": {
      "seed": 20260917,
      "params": {
        "app_name": "dialer"
      },
      "query": "Open the dialer app. Clear any pop-ups that may appear by granting all permissions that are required.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SaveCopyOfReceiptTaskEval": {
      "seed": 20260917,
      "params": {
        "file_name": "receipt_funny_xylophone_copy.jpg",
        "receipt_image": {
          "__type__": "PIL.Image.Image",
          "mode": "RGB",
          "size": [
            500,
            500
          ],
          "png_base64": "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"
        }
      },
      "query": "In Simple Gallery Pro, copy receipt_funny_xylophone_copy.jpg in DCIM and save a copy with the same name in Download",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorTranscribeReceipt": {
      "seed": 20260917,
      "params": {
        "file_name": "receipt.md",
        "text": "Date, Item, Amount\n2023-01-03, Bluetooth Keyboard, $68.91\n2023-10-09, Wireless Mouse, $44.77\n2023-10-06, Bluetooth Keyboard, $83.03\n2023-04-20, Webcam, $30.44\n2023-07-22, External Hard Drive, $139.75"
      },
      "query": "Create a file in Markor, called receipt.md with the transactions from the receipt.png. Use Simple Gallery to view the receipt. Please enter transactions in csv format including the header \"Date, Item, Amount\".",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorTranscribeVideo": {
      "seed": 20260917,
      "params": {
        "file_name": "2023_07_10_scene_31_export_transcription.txt",
        "messages": [
          "Charlie",
          "Sara",
          "Willow",
          "Isabella"
        ],
        "noise_files": [
          "2023_09_04_episode_67_export.mp4",
          "jJ6s_moment_3_raw.mp4",
          "edited_episode_64_.mp4",
          "highlight_21_export_final.mp4",
          "cFnG_footage_54_HD.mp4",
          "g7bq_moment_73_.mp4",
          "Qrsg_highlight_57_HD.mp4",
          "2023_09_14_clip_49_HD.mp4",
          "2023_07_12_moment_23_.mp4",
          "backup_highlight_99_raw.mp4",
          "recording_57_raw_2023_05_22.mp4",
          "Ox1i_episode_60_HD.mp4",
          "2023_06_07_highlight_42_4K.mp4",
          "moment_32_export_final.mp4",
          "scene_14__backup.mp4"
        ],
        "text": "Charlie,Sara,Willow,Isabella",
        "video_name": "2023_07_10_scene_31_export.mp4"
      },
      "query": "Transcribe the contents of video 2023_07_10_scene_31_export.mp4 by watching it in VLC player (located in Download) and writing the sequence of strings shown on each frame to the text file 2023_07_10_scene_31_export_transcription.txt in Markor as a comma separated list. For example, if the first frame shows the text \"edna\" and the second frame shows the text \"pineapple\", then the text file should contain only the following text: \"edna, pineapple\".",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseAddMultipleFromGallery": {
      "seed": 20260917,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Political",
              "amount": 2370,
              "category": 11,
              "note": "Monthly recurring",
              "created_date": 1697209200000,
              "modified_date": 1697209200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Pet Care",
              "amount": 38825,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1697151600000,
              "modified_date": 1697151600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Subscriptions",
              "amount": 48819,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696237200000,
              "modified_date": 1696237200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 41016,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1696791600000,
              "modified_date": 1696791600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Furnishing",
              "amount": 31600,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1696489200000,
              "modified_date": 1696489200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Flight Tickets",
              "amount": 16845,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gift for Friend",
              "amount": 38116,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696611600000,
              "modified_date": 1696611600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 2978,
              "category": 1,
              "note": "A need",
              "created_date": 1696129200000,
              "modified_date": 1696129200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dinner Party",
              "amount": 20735,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696370400000,
              "modified_date": 1696370400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 3954,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1696212000000,
              "modified_date": 1696212000000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Crowdfunding",
              "amount": 18054,
              "category": 11,
              "note": "A need",
              "created_date": 1696910400000,
              "modified_date": 1696910400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bakery Items",
              "amount": 37081,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dental Care",
              "amount": 43578,
              "category": 9,
              "note": "Urgent",
              "created_date": 1697216400000,
              "modified_date": 1697216400000,
              "expense_id": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the expenses from expenses.jpg in Simple Gallery Pro to pro expense.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    }
  }
}


==> anc/code/evaluation/datasets/android-world-Mem2/memory.json <==
[
  {
    "task_id": "MarkorCreateNote",
    "query": "Create a new note in Markor named good_island_final.md with the following text: Don't forget to water the plants while I'm away.",
    "app": "markor",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"2023_02_08_bright_nest\"]"
    },
    "key_component": [
      "2023_02_08_bright_nest"
    ]
  },
  {
    "task_id": "SimpleCalendarAddRepeatingEvent",
    "query": "In Simple Calendar Pro, create a recurring calendar event titled 'Workshop on Annual Report' starting on 2023-10-19 at 20h. The event recurs weekly, forever, and lasts for 45 minutes each occurrence. The event description should be 'We will discuss annual budget. Snacks will be provided.'.",
    "app": "simpleCalendar",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 42,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[\"Meeting with HR\"]"
    },
    "key_component": [
      "Meeting with HR"
    ]
  },
  {
    "task_id": "RecipeAddSingleRecipe",
    "query": "Add the following recipes into the Broccoli app:\ntitle|description|servings|preparationTime|ingredients|directions\nTurkey and Cheese Panini|An ideal recipe for experimenting with different flavors and ingredients.|3-4 servings|1 hrs|to preference|Layer turkey and cheese on bread, grill in a panini press until golden. Garnish with fresh herbs for a more vibrant taste.",
    "app": "recipe",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Tomato Basil Bruschetta\"]"
    },
    "key_component": [
      "Tomato Basil Bruschetta"
    ]
  },
  {
    "task_id": "ExpenseAddSingle",
    "query": "Add the following expenses into the pro expense:\nExpense: Crowdfunding\n amount_dollars: $180.54\n category_name: Donation\n note: A need\n",
    "app": "expense",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"data_entry\", \"search\"]",
      "key_component_final": "[\"Charity\"]"
    },
    "key_component": [
      "Charity"
    ]
  },
  {
    "task_id": "SimpleSmsSend",
    "query": "Send a text message using Simple SMS Messenger to +19244830258 with message: Elementary, my dear Watson.",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[\"Where there is smoke\"]"
    },
    "key_component": [
      "Where there is smoke"
    ]
  },
  {
    "task_id": "ContactsAddContact",
    "query": "Create a new contact for Charlie Zhang. Their number is +14483025858.",
    "app": "contacts",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "contacts": "com.google.android.contacts"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Thomas Pereira\"]"
    },
    "key_component": [
      "Thomas Pereira"
    ]
  },
  {
    "task_id": "AudioRecorderRecordAudioWithFileName",
    "query": "Record an audio clip and save it with name \"diary_2023_05_14.m4a\" using Audio Recorder app.",
    "app": "audioRecorder",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "audioRecorder": "com.dimowner.audiorecorder"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[\"backup_guidance\"]"
    },
    "key_component": [
      "backup_guidance"
    ]
  },
  {
    "task_id": "TasksHighPriorityTasksDueOnDate",
    "query": "Which tasks with high priority are due October 24 2023 in the Tasks app? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"screen_reading\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerTotalDistanceForCategoryOverInterval",
    "query": "What was the total distance covered for mountain biking activities in the OpenTracks app from October 3 2023 to October 15 2023? Express your answer as a single number in meters rounded to the nearest integer.",
    "app": "sportsTracker",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"parameterized\", \"math_counting\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "NotesTodoItemCount",
    "query": "How many to-dos do I have in the 'Travel' folder in the Joplin app? Express your answer as just a single number.",
    "app": "notes",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"math_counting\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RetroCreatePlaylist",
    "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with the following songs, in order: Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows",
    "app": "retroMusic",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  }
]


==> anc/code/evaluation/datasets/android-world-Mem2/middle.json <==
[
  {
    "task_id": "MarkorAddNoteHeader",
    "query": "Update the Markor note good_island_final.md by adding the following text, along with a new blank line before the existing content: \"xTjJ6s8bTE7GXVvnz0cF\", and rename it to OYDP_neat_jelly.txt.",
    "app": "markor",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"dHPtutRVC1RpA1YiYYPe\"]"
    },
    "key_component": [
      "dHPtutRVC1RpA1YiYYPe"
    ]
  },
  {
    "task_id": "MarkorCreateFolder",
    "query": "Create a new folder in Markor named folder_20260917_103741.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"folder_20260303_162850\"]"
    },
    "key_component": [
      "folder_20260303_162850"
    ]
  },
  {
    "task_id": "MarkorCreateNoteFromClipboard",
    "query": "Create a note in Markor named good_island_final.md. Perform a paste operation in the note and save the note.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"alert_fox_backup.md\"]"
    },
    "key_component": [
      "alert_fox_backup.md"
    ]
  },
  {
    "task_id": "MarkorDeleteNote",
    "query": "Delete the note in Markor named good_island_final.",
    "app": "markor",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorDeleteNewestNote",
    "query": "Delete the newest note in Markor.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorMoveNote",
    "query": "In Markor, move the note hot_wolf_Ia1I.md from WorkProjects to DailyNotes.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\", \"complex_ui_understanding\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorMergeNotes",
    "query": "Merge the contents of Markor notes good_island_final.md, funny_xylophone_copy.md and nice_zebra_2023_01_22.md (in the same order) into a new Markor note named VhX1Ea8M and save it. Add a new line between the content of each note.",
    "app": "markor",
    "gt_steps": 39,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 117,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_edit\", \"data_entry\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorCreateNoteAndSms",
    "query": "Create a new note in Markor named good_island_final.md with the following text: Don't forget to water the plants while I'm away.. Share the entire content of the note with the phone number +12585883376 via SMS using Simple SMS Messenger",
    "app": "markor",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor",
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"data_entry\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarAddOneEventRelativeDay",
    "query": "In Simple Calendar Pro, create a calendar event for this Friday at 4h with the title 'Workshop on Annual Report' and the description 'We will discuss annual budget. Snacks will be provided.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Workshop on Annual Report\"]"
    },
    "runtime_instance": {
      "kind": "fixed_seed_parameter_instantiation",
      "seed": 20260917,
      "params": {
        "day": 20,
        "day_of_week": "Friday",
        "duration_mins": 45,
        "event_description": "We will discuss annual budget. Snacks will be provided.",
        "event_title": "Workshop on Annual Report",
        "hour": 4,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698253200,
              "end_ts": 1698255000,
              "title": "Review session for Annual Report",
              "location": "",
              "description": "We will understand contract details.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697151600,
              "end_ts": 1697152500,
              "title": "Call with Dr. Smith",
              "location": "",
              "description": "We will finalize team roles.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697497200,
              "end_ts": 1697498100,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will strategize about client feedback. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696683600,
              "end_ts": 1696687200,
              "title": "Call with Alice",
              "location": "",
              "description": "We will explore business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696672800,
              "end_ts": 1696675500,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will strategize about software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696381200,
              "end_ts": 1696383900,
              "title": "Meeting with Dr. Smith",
              "location": "",
              "description": "We will prepare for marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697382000,
              "end_ts": 1697383800,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will discuss team roles. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698372000,
              "end_ts": 1698373800,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will finalize business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696572000,
              "end_ts": 1696572900,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697652000,
              "end_ts": 1697652900,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will understand annual budget. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697774400,
              "end_ts": 1697777100,
              "title": "Workshop on Annual Report",
              "location": "",
              "description": "We will discuss annual budget. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      }
    },
    "key_component": [
      "Workshop on Annual Report"
    ]
  },
  {
    "task_id": "SimpleCalendarDeleteEvents",
    "query": "In Simple Calendar Pro, delete all the calendar events on 2023-10-19",
    "app": "simpleCalendar",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"data_edit\"]",
      "key_component_final": "[\"Calendar\"]"
    },
    "key_component": [
      "Calendar"
    ]
  },
  {
    "task_id": "SimpleCalendarDeleteEventsOnRelativeDay",
    "query": "In Simple Calendar Pro, delete all events scheduled for this Friday.",
    "app": "simpleCalendar",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[\"Calendar\"]"
    },
    "key_component": [
      "Calendar"
    ]
  },
  {
    "task_id": "SimpleCalendarDeleteOneEvent",
    "query": "In Simple Calendar Pro, delete the calendar event on 2023-10-19 at 20h with the title 'Workshop on Annual Report'",
    "app": "simpleCalendar",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarEventsOnDate",
    "query": "What events do I have October 17 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiple titles, format your answer as a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarEventsInNextWeek",
    "query": "What events do I have in the next week in Simple Calendar Pro? Assume the week starts from Monday. Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarNextEvent",
    "query": "What is my next upcoming event in Simple Calendar Pro? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"complex_ui_understanding\", \"screen_reading\", \"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarLocationOfEvent",
    "query": "What is the location of my Family reunion event in Simple Calendar Pro? Answer with the location only.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarNextMeetingWithPerson",
    "query": "When is my next meeting with James in Simple Calendar Pro? Express your answer in the format <month name> <day> <year> <hour in 24-hour format>:<minutes>.",
    "app": "simpleCalendar",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromMarkor",
    "query": "Add the recipes from recipes.txt in Markor to the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 24,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 72,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_entry\", \"multi_app\", \"screen_reading\", \"memorization\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromMarkor2",
    "query": "Add the recipes from recipes.txt in Markor that take 30 mins to prepare into the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 26,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 78,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"parameterized\", \"screen_reading\", \"complex_ui_understanding\", \"repetition\", \"multi_app\", \"data_entry\", \"information_retrieval\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteSingleRecipe",
    "query": "Delete the following recipes from Broccoli app: Turkey and Cheese Panini.",
    "app": "recipe",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"search\", \"parameterized\"]",
      "key_component_final": "[\"Recipes\"]"
    },
    "key_component": [
      "Recipes"
    ]
  },
  {
    "task_id": "RecipeDeleteMultipleRecipes",
    "query": "Delete the following recipes from Broccoli app: Turkey and Cheese Panini, Spicy Tuna Wraps, Moroccan Chickpea Stew.",
    "app": "recipe",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[\"Recipes\"]"
    },
    "key_component": [
      "Recipes"
    ]
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"data_edit\", \"screen_reading\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes2",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"repetition\", \"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes3",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 16,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 48,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteMultipleRecipesWithConstraint",
    "query": "Delete the recipes from Broccoli app that use pizza dough in the directions.",
    "app": "recipe",
    "gt_steps": 20,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 60,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"screen_reading\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteMultipleRecipesWithNoise",
    "query": "Delete the following recipes from Broccoli app: Baked Cod with Lemon and Dill, Quinoa Salad with Vegetables, Raspberry Almond Smoothie.",
    "app": "recipe",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\", \"search\", \"complex_ui_understanding\", \"repetition\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteSingleWithRecipeWithNoise",
    "query": "Delete the following recipes from Broccoli app: Baked Cod with Lemon and Dill.",
    "app": "recipe",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"screen_reading\", \"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseAddMultipleFromMarkor",
    "query": "Go through the transactions in my_expenses.txt in Markor. Log the reimbursable transactions in the pro expense.",
    "app": "expense",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 45,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"transcription\", \"repetition\", \"multi_app\", \"data_entry\", \"memorization\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseDeleteSingle",
    "query": "Delete the following expenses from pro expense: Crowdfunding.",
    "app": "expense",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\", \"parameterized\"]",
      "key_component_final": "[\"Expense\"]"
    },
    "key_component": [
      "Expense"
    ]
  },
  {
    "task_id": "ExpenseDeleteMultiple",
    "query": "Delete the following expenses from pro expense: Crowdfunding, Bakery Items, Dental Care.",
    "app": "expense",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[\"Expense\"]"
    },
    "key_component": [
      "Expense"
    ]
  },
  {
    "task_id": "ExpenseDeleteMultiple2",
    "query": "Delete the following expenses from pro expense: Crowdfunding, Bakery Items, Dental Care.",
    "app": "expense",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"screen_reading\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseDeleteDuplicates",
    "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "app": "expense",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseDeleteDuplicates2",
    "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "app": "expense",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleSmsSendClipboardContent",
    "query": "Send a message to +19244830258 with the clipboard content in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"15214327765\"]"
    },
    "key_component": [
      "15214327765"
    ]
  },
  {
    "task_id": "SimpleSmsSendReceivedAddress",
    "query": "Text the address of the event to Charlie Zhang that Willow da Silva just sent me in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[\"Maria Hernandez\"]"
    },
    "key_component": [
      "Maria Hernandez"
    ]
  },
  {
    "task_id": "TasksCompletedTasksForDate",
    "query": "Which tasks have I completed for October 20 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "TasksDueNextWeek",
    "query": "How many tasks do I have due next week in Tasks app? Assume the week starts from Monday. Express your answer as a single integer.",
    "app": "tasks",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerActivitiesOnDate",
    "query": "What activities did I do September 24 2023 in the OpenTracks app? Answer with the activity type only. If there are multiple types, format your answer in a comma separated list.",
    "app": "sportsTracker",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"complex_ui_understanding\", \"screen_reading\", \"information_retrieval\", \"transcription\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerActivityDuration",
    "query": "How long was my swimming activity October 14 2023 in the OpenTracks app? Express your answer in minutes as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerLongestDistanceActivity",
    "query": "What was the longest distance covered in a swimming activity in the OpenTracks app this week? Assume the week starts from Monday. Express your answer as a single number in meters rounded to the nearest integer.",
    "app": "sportsTracker",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\", \"information_retrieval\", \"math_counting\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "NotesMeetingAttendeeCount",
    "query": "How many attendees were present in the meeting titled 'Company All-Hands Meeting' in the Joplin app? Express your answer as just a single number.",
    "app": "notes",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "NotesRecipeIngredientCount",
    "query": "What quantity of arrowroot powder do I need for the recipe 'Fruit Smoothie' in the Joplin app? Express your answer in the format <amount> <unit> where both the amount and unit exactly match the format in the recipe.",
    "app": "notes",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RetroPlayingQueue",
    "query": "Add the following songs, in order, Serenity Now, Voices in the Hall, Return to Paradise, My Heart is Yours, Chasing Shadows to my playing queue in Retro music.",
    "app": "retroMusic",
    "gt_steps": 16,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 48,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RetroPlaylistDuration",
    "query": "Create a playlist in Retro Music titled \"Jazz Classics 632\" with a duration between 45 and 50 minutes using the provided songs.",
    "app": "retroMusic",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 45,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"math_counting\", \"complex_ui_understanding\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarAnyEventsOnDate",
    "query": "Do I have any events October 24 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarEventOnDateAtTime",
    "query": "What is on my schedule for October 24 2023 at 10:00am in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarFirstEventAfterStartTime",
    "query": "What is my first event after 5:20pm October 24 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarEventsInTimeRange",
    "query": "Do I have any events between 4pm and 8pm October 17 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"complex_ui_understanding\", \"screen_reading\", \"search\", \"transcription\", \"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorDeleteAllNotes",
    "query": "Delete all my notes in Markor.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  }
]


==> anc/code/evaluation/datasets/android-world-Split100/high.json <==
[
  {
    "task_id": "CameraTakePhoto",
    "query": "Take one photo.",
    "app": "camera",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[\"Photo\"]"
    },
    "key_component": [
      "Photo"
    ]
  },
  {
    "task_id": "CameraTakeVideo",
    "query": "Take one video.",
    "app": "camera",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"\"]",
      "key_component_final": "[\"Video\"]"
    },
    "key_component": [
      "Video"
    ]
  },
  {
    "task_id": "ClockStopWatchRunning",
    "query": "Run the stopwatch.",
    "app": "clock",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[\"Stopwatch\"]"
    },
    "key_component": [
      "Stopwatch"
    ]
  },
  {
    "task_id": "ClockStopWatchPausedVerify",
    "query": "Pause the stopwatch.",
    "app": "clock",
    "gt_steps": 1,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ClockTimerEntry",
    "query": "Create a timer with 3 hours, 34 minutes, and 36 seconds. Do not start the timer.",
    "app": "clock",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "clock": "com.google.android.deskclock"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"03:34:36\"]"
    },
    "key_component": [
      "03:34:36"
    ]
  },
  {
    "task_id": "OsmAndFavorite",
    "query": "Add a favorite location marker for Balzers, Liechtenstein in the OsmAnd maps app.",
    "app": "osmAndFavorite",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "osmAndFavorite": "net.osmand"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"search\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[\"Balzers\"]"
    },
    "key_component": [
      "Balzers"
    ]
  },
  {
    "task_id": "OsmAndMarker",
    "query": "Add a location marker for Schaan, Liechtenstein in the OsmAnd maps app.",
    "app": "osmAndMarker",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "osmAndMarker": "net.osmand"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"complex_ui_understanding\", \"search\", \"parameterized\"]",
      "key_component_final": "[\"Schaan\"]"
    },
    "key_component": [
      "Schaan"
    ]
  },
  {
    "task_id": "OsmAndTrack",
    "query": "Save a track with waypoints Ruggell, Liechtenstein, Bendern, Liechtenstein in the OsmAnd maps app in the same order as listed.",
    "app": "osmAndTrack",
    "gt_steps": 60,
    "platform": "android",
    "bundle_name_dict": {
      "osmAndTrack": "net.osmand"
    },
    "max_execute_steps": 180,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"complex_ui_understanding\", \"search\", \"data_entry\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[\"Ruggell\", \"Bendern\"]"
    },
    "key_component": [
      "Ruggell",
      "Bendern"
    ]
  },
  {
    "task_id": "SimpleDrawProCreateDrawing",
    "query": "Create a new drawing in Simple Draw Pro. Name it consectetur_fierce_horse_edited.jpg. Save it in the Pictures folder within the sdk_gphone_x86_64 storage area.",
    "app": "simple",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simple": "com.simplemobiletools.draw"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"consectetur_fierce_horse_edited\"]"
    },
    "key_component": [
      "consectetur_fierce_horse_edited"
    ]
  },
  {
    "task_id": "SystemBluetoothTurnOn",
    "query": "Turn bluetooth on.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]",
      "key_component_final": "[\"Bluetooth\"]"
    },
    "key_component": [
      "Bluetooth"
    ]
  },
  {
    "task_id": "SystemBluetoothTurnOff",
    "query": "Turn bluetooth off.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBluetoothTurnOnVerify",
    "query": "Turn bluetooth on.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBluetoothTurnOffVerify",
    "query": "Turn bluetooth off.",
    "app": "systemBluetooth",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBluetooth": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBrightnessMax",
    "query": "Turn brightness to the max value.",
    "app": "systemBrightnessMax",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightnessMax": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[\"Brightness\"]"
    },
    "key_component": [
      "Brightness"
    ]
  },
  {
    "task_id": "SystemBrightnessMin",
    "query": "Turn brightness to the min value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBrightnessMaxVerify",
    "query": "Turn brightness to the max value.",
    "app": "systemBrightness",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemBrightnessMinVerify",
    "query": "Turn brightness to the min value.",
    "app": "systemBrightness",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemBrightness": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemWifiTurnOn",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]",
      "key_component_final": "[\"Wi-Fi\"]"
    },
    "key_component": [
      "Wi-Fi"
    ]
  },
  {
    "task_id": "SystemWifiTurnOff",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemWifiTurnOnVerify",
    "query": "Turn wifi on.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemWifiTurnOffVerify",
    "query": "Turn wifi off.",
    "app": "systemWifi",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "systemWifi": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"verification\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SystemCopyToClipboard",
    "query": "Copy the following text to the clipboard: Call me at 555-1234",
    "app": "systemClipboard",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "systemClipboard": "ca.zgrs.clipper"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "TurnOffWifiAndTurnOnBluetooth",
    "query": "Turn off WiFi, then enable bluetooth",
    "app": "turnOffWifiAnd",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "turnOffWifiAnd": "com.android.settings"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"\"]",
      "key_component_final": "[\"Wi-Fi\", \"Bluetooth\"]"
    },
    "key_component": [
      "Wi-Fi",
      "Bluetooth"
    ]
  },
  {
    "task_id": "TurnOnWifiAndOpenApp",
    "query": "Turn on Wifi, then open the camera app",
    "app": "turnOnWifiAnd",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings",
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "BrowserDraw",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then create a drawing using the three colors shown at the top and hit submit.",
    "app": "files",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"game_playing\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "BrowserMaze",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then navigate the X to the bottom-right cell, by using the direction buttons.",
    "app": "files",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"game_playing\", \"multi_app\", \"complex_ui_understanding\", \"memorization\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "BrowserMultiply",
    "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then click the button 5 times, remember the numbers displayed, and enter their product in the form.",
    "app": "files",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui",
      "chrome": "com.android.chrome"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"math_counting\", \"memorization\", \"screen_reading\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "FilesDeleteFile",
    "query": "Delete the file bright_owl_2023_08_08.mp3 from the Android filesystem located in the Audiobooks folder within the sdk_gphone_x86_64 storage area.",
    "app": "files",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "FilesMoveFile",
    "query": "Move the file documentary.mp4 from Audiobooks within the sdk_gphone_x86_64 storage area to the Movies within the same sdk_gphone_x86_64 storage area in the Android filesystem.",
    "app": "files",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "files": "com.google.android.documentsui"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"search\", \"screen_reading\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "VlcCreatePlaylist",
    "query": "Create a playlist titled \"Daily Routines Marathon\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_04_09_episode_55_4K.mp4, scene_13_4K_2023_04_26.mp4, 7O8B_episode_60_HD.mp4",
    "app": "vlc",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 42,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "VlcCreateTwoPlaylists",
    "query": "Create a playlist titled \"Daily Routines Marathon\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_04_09_episode_55_4K.mp4, scene_13_4K_2023_04_26.mp4, 7O8B_episode_60_HD.mp4. And then, create a playlist titled \"Travel Guide Marathon\" with the following files in VLC, in order: backup_clip_59_export.mp4, recording_94__backup.mp4, episode_94_4K_KJ3A.mp4.",
    "app": "vlc",
    "gt_steps": 24,
    "platform": "android",
    "bundle_name_dict": {
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 72,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "OpenAppTaskEval",
    "query": "Open the camera app. Clear any pop-ups that may appear by granting all permissions that are required.",
    "app": "camera",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "camera": "com.android.camera2"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SaveCopyOfReceiptTaskEval",
    "query": "In Simple Gallery Pro, copy receipt_2023_05_23_super_elephant.jpg in DCIM and save a copy with the same name in Download",
    "app": "simpleGallery",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"parameterized\", \"complex_ui_understanding\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorTranscribeReceipt",
    "query": "Create a file in Markor, called receipt.md with the transactions from the receipt.png. Use Simple Gallery to view the receipt. Please enter transactions in csv format including the header \"Date, Item, Amount\".",
    "app": "simpleGallery",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleGallery": "com.simplemobiletools.gallery.pro",
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"transcription\", \"data_entry\", \"multi_app\", \"screen_reading\", \"memorization\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorTranscribeVideo",
    "query": "Transcribe the contents of video 2lPt_episode_44_HD.mp4 by watching it in VLC player (located in Download) and writing the sequence of strings shown on each frame to the text file 2lPt_episode_44_HD_transcription.txt in Markor as a comma separated list. For example, if the first frame shows the text \"edna\" and the second frame shows the text \"pineapple\", then the text file should contain only the following text: \"edna, pineapple\".",
    "app": "markor",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor",
      "vlc": "org.videolan.vlc"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"transcription\", \"requires_setup\", \"memorization\", \"screen_reading\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseAddMultipleFromGallery",
    "query": "Add the expenses from expenses.jpg in Simple Gallery Pro to pro expense.",
    "app": "expense",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense",
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"screen_reading\", \"data_entry\", \"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  }
]


==> anc/code/evaluation/datasets/android-world-Split100/low.json <==
[
  {
    "task_id": "MarkorEditNote",
    "query": "Edit note_kcfzk.md in Markor. Add to the bottom of the note Actions speak louder than words.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"transcription\", \"parameterized\"]",
      "key_component_final": "[\"Actions speak louder than words\"]"
    },
    "key_component": [
      "Actions speak louder than words"
    ]
  },
  {
    "task_id": "MarkorChangeNoteContent",
    "query": "Update the content of curious_watch_backup.md to 'SwKNnKbJ0ipODUj1agDn' in Markor.",
    "app": "markor",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[\"SwKNnKbJ0ipODUj1agDn\"]"
    },
    "key_component": [
      "SwKNnKbJ0ipODUj1agDn"
    ]
  },
  {
    "task_id": "SimpleCalendarAddOneEvent",
    "query": "In Simple Calendar Pro, create a calendar event on 2023-10-17 at 23h with the title 'Call with the Team' and the description 'We will celebrate business objectives. Looking forward to productive discussions.'. The event should last for 60 mins.",
    "app": "simpleCalendar",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[\"Call with the Team\"]"
    },
    "key_component": [
      "Call with the Team"
    ]
  },
  {
    "task_id": "SimpleCalendarAddOneEventTomorrow",
    "query": "In Simple Calendar Pro, create a calendar event for tomorrow at 12h with the title 'Catch up on Project X' and the description 'We will explore upcoming project milestones.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 39,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Catch up on Project X\"]"
    },
    "key_component": [
      "Catch up on Project X"
    ]
  },
  {
    "task_id": "SimpleCalendarAddOneEventInTwoWeeks",
    "query": "In Simple Calendar Pro, create a calendar event in two weeks from today at 17h with the title 'Meeting with Marketing' and the description 'We will prepare for upcoming project milestones. Remember to confirm attendance.'. The event should last for 15 mins.",
    "app": "simpleCalendar",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"math_counting\", \"parameterized\"]",
      "key_component_final": "[\"Meeting with Marketing\"]"
    },
    "key_component": [
      "Meeting with Marketing"
    ]
  },
  {
    "task_id": "RecipeAddMultipleRecipes",
    "query": "Add the following recipes into the Broccoli app: Recipe: Thai Peanut Noodle Salad, description: A quick and easy meal, perfect for busy weekdays, servings: 1 serving, preparationTime: 30 mins, ingredients: quantities to taste, directions: Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Feel free to substitute with ingredients you have on hand; Recipe: Thai Peanut Noodle Salad, description: An ideal recipe for experimenting with different flavors and ingredients, servings: 3-4 servings, preparationTime: 10 mins, ingredients: flexible ingredients, directions: Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Try adding a pinch of your favorite spices for extra flavor.",
    "app": "recipe",
    "gt_steps": 34,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 102,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Thai Peanut Noodle Salad\"]"
    },
    "key_component": [
      "Thai Peanut Noodle Salad"
    ]
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromImage",
    "query": "Add the recipes from recipes.jpg in Simple Gallery Pro to the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli",
      "simpleGallery": "com.simplemobiletools.gallery.pro"
    },
    "max_execute_steps": 39,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"transcription\", \"screen_reading\", \"data_entry\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseAddMultiple",
    "query": "Add the following expenses into the pro expense:name|amount_dollars|category_name|note; Video Games|$247.84|Entertainment|Urgent; Specialty Foods|$324.13|Food|Monthly recurring; Educational|$90.28|Donation|Paid by card;",
    "app": "expense",
    "gt_steps": 20,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 60,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Educational\"]"
    },
    "key_component": [
      "Educational"
    ]
  },
  {
    "task_id": "SimpleSmsReply",
    "query": "Reply to +10967301930 with message: Yoga class every Tuesday and Thursday at 6 PM. in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Yoga class every Tuesday and Thursday at 6 PM.\"]"
    },
    "key_component": [
      "Yoga class every Tuesday and Thursday at 6 PM."
    ]
  },
  {
    "task_id": "SimpleSmsReplyMostRecent",
    "query": "Reply to the most recent text message using Simple SMS Messenger with message: The dog's vet appointment is next Monday at 11 AM.",
    "app": "simpleSms",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[\"vet appointment\"]"
    },
    "key_component": [
      "vet appointment"
    ]
  },
  {
    "task_id": "SimpleSmsResend",
    "query": "Resend the message I just sent to +18124893116 in Simple SMS Messenger",
    "app": "simpleSmsResend",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSmsResend": ""
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[\"18124893116\"]"
    },
    "key_component": [
      "18124893116"
    ]
  },
  {
    "task_id": "ContactsNewContactDraft",
    "query": "Go to the new contact screen and enter the following details: First Name: Alice, Last Name: Harris, Phone: 385-793-3689, Phone Label: Work. Do NOT hit save.",
    "app": "contacts",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "contacts": "com.google.android.contacts"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\", \"data_entry\"]",
      "key_component_final": "[\"Alice\", \"Harris\"]"
    },
    "key_component": [
      "Alice",
      "Harris"
    ]
  },
  {
    "task_id": "AudioRecorderRecordAudio",
    "query": "Record an audio clip using Audio Recorder app and save it.",
    "app": "audioRecorder",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "audioRecorder": "com.dimowner.audiorecorder"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"requires_setup\"]",
      "key_component_final": "[\"Audio\"]"
    },
    "key_component": [
      "Audio"
    ]
  },
  {
    "task_id": "TasksHighPriorityTasks",
    "query": "What are my high priority tasks in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"complex_ui_understanding\", \"search\", \"information_retrieval\", \"transcription\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "TasksDueOnDate",
    "query": "What tasks do I have due October 16 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "TasksIncompleteTasksOnDate",
    "query": "What incomplete tasks do I have still have to do by October 27 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\", \"information_retrieval\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerTotalDurationForCategoryThisWeek",
    "query": "What was the total duration of mountain biking activities in the OpenTracks app this week? Assume the week starts from Monday. Express your answer in minutes as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"math_counting\", \"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerActivitiesCountForWeek",
    "query": "How many mountain biking activities did I do this week in the OpenTracks app? Assume the week starts from Monday. Express your answer as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "NotesIsTodo",
    "query": "Is the note titled 'Meeting Agenda' in the Joplin app marked as a todo item? Respond with either 'True' if it is a todo or 'False' if not.",
    "app": "notes",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RetroSavePlaylist",
    "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with the following songs, in order: Silent Dreams, Orbiting Stars, Mystic Journey. Then export the playlist to the Downloads directory on the device.",
    "app": "retroMusic",
    "gt_steps": 25,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 75,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  }
]


==> anc/code/evaluation/datasets/android-world-Split100/manifest.json <==
{
  "schema_version": 1,
  "fixed_instances": {
    "MarkorCreateNote": {
      "seed": null,
      "params": {
        "file_name": "2023_02_08_bright_nest.md",
        "text": "Winter is coming"
      },
      "query": "Create a new note in Markor named 2023_02_08_bright_nest.md with the following text: Winter is coming.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SimpleCalendarAddRepeatingEvent": {
      "seed": null,
      "params": {
        "day": "19",
        "duration_mins": "60",
        "event_description": "We will finalize marketing strategies. Looking forward to productive discussions.",
        "event_title": "Meeting with HR",
        "hour": "6",
        "month": "10",
        "repeat_rule": "weekly",
        "year": "2023"
      },
      "query": "In Simple Calendar Pro, create a recurring calendar event titled 'Meeting with HR' starting on 2023-10-19 at 6h. The event recurs weekly, forever, and lasts for 60 minutes each occurrence. The event description should be 'We will finalize marketing strategies. Looking forward to productive discussions.'.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "RecipeAddSingleRecipe": {
      "seed": null,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the following recipes into the Broccoli app: title|description|servings|preparationTime|ingredients|directions  Tomato Basil Bruschetta|An ideal recipe for experimenting with different flavors and ingredients.|8 servings|45 mins|various amounts|Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "ExpenseAddSingle": {
      "seed": null,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity",
              "amount": 1679,
              "category": 11,
              "note": "A need",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          }
        ],
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Household Items",
              "amount": 19259,
              "category": 1,
              "note": "Remember to transfer funds",
              "created_date": 1696644000000,
              "modified_date": 1696644000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Unexpected Expenses",
              "amount": 45472,
              "category": 1,
              "note": "Urgent",
              "created_date": 1696561200000,
              "modified_date": 1696561200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Jeans",
              "amount": 12320,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697259600000,
              "modified_date": 1697259600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 7662,
              "category": 2,
              "note": "A need",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 31934,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Legal Fees",
              "amount": 46525,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1696626000000,
              "modified_date": 1696626000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 37664,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1697328000000,
              "modified_date": 1697328000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 24530,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696496400000,
              "modified_date": 1696496400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Birthday Present",
              "amount": 30807,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697108400000,
              "modified_date": 1697108400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 39785,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the following expenses into the pro expense:name|amount_dollars|category_name|note Charity|$16.79|Donation|A need",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "SimpleSmsSend": {
      "seed": null,
      "params": {
        "message": "Where there is smoke, there is fire",
        "number": "+18124893116"
      },
      "query": "Send a text message using Simple SMS Messenger to +18124893116 with message: Where there is smoke, there is fire.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "ContactsAddContact": {
      "seed": null,
      "params": {
        "name": "Thomas Pereira",
        "number": "+12549786899"
      },
      "query": "Create a new contact for Thomas Pereira. Their number is +12549786899",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "AudioRecorderRecordAudioWithFileName": {
      "seed": null,
      "params": {
        "file_name": "backup_guidance.m4a",
        "text": ""
      },
      "query": "Record an audio clip and save it with name 'backup_guidance.m4a' using Audio Recorder app.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template_with_seeded_fill",
      "params_complete": true
    },
    "TasksHighPriorityTasksDueOnDate": {
      "seed": 20260825,
      "params": {
        "date": "October 16 2023",
        "time": "2:00pm",
        "title": "Proposal Draft Submission"
      },
      "query": "Which tasks with high priority are due October 16 2023 in the Tasks app? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerTotalDistanceForCategoryOverInterval": {
      "seed": 20260825,
      "params": {
        "activity_description": "Shared laughs and made memories with friends.",
        "activity_name": "Quick Sweat",
        "category": "inline skating",
        "distance": "3500",
        "duration": "120",
        "elevation": "250",
        "end_date": "October 12 2023",
        "start_date": "October 2 2023",
        "start_time": "3:45pm"
      },
      "query": "What was the total distance covered for inline skating activities in the OpenTracks app from October 2 2023 to October 12 2023? Express your answer as a single number in meters rounded to the nearest integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "NotesTodoItemCount": {
      "seed": 20260825,
      "params": {
        "body": "Exercise 3 times a week, read 1 book per month, and save $500.",
        "folder": "Work",
        "title": "Home Improvement"
      },
      "query": "How many to-dos do I have in the 'Work' folder in the Joplin app? Express your answer as just a single number.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RetroCreatePlaylist": {
      "seed": 20260825,
      "params": {
        "files": [
          "Silent Dreams.mp3",
          "Orbiting Stars.mp3",
          "Mystic Journey.mp3"
        ],
        "noise_files": [
          "Chasing Shadows.mp3",
          "Shadows of Time.mp3",
          "My Heart is Yours.mp3",
          "Echoes of Silence.mp3",
          "Moments.mp3",
          "Whispers of the Past.mp3",
          "Rising Sun.mp3",
          "Lost in the Echo.mp3",
          "Endless Summer.mp3",
          "Waves of Change.mp3",
          "Heartbeat Away.mp3",
          "Bright Lights.mp3"
        ],
        "playlist_name": "Metal Mayhem 72"
      },
      "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with the following songs, in order: Silent Dreams, Orbiting Stars, Mystic Journey",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorEditNote": {
      "seed": null,
      "params": {
        "edit_type": "footer",
        "file_name": "note_kcfzk.md",
        "footer": "Actions speak louder than words"
      },
      "query": "Edit note_kcfzk.md in Markor. Add to the bottom of the note Actions speak louder than words.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "MarkorChangeNoteContent": {
      "seed": null,
      "params": {
        "original_name": "curious_watch_backup.md",
        "updated_content": "SwKNnKbJ0ipODUj1agDn",
        "new_name": "curious_watch_backup.md"
      },
      "query": "Update the content of curious_watch_backup.md to 'SwKNnKbJ0ipODUj1agDn' in Markor.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "SimpleCalendarAddOneEvent": {
      "seed": null,
      "params": {
        "day": "17",
        "duration_mins": "60",
        "event_description": "We will celebrate business objectives. Looking forward to productive discussions.",
        "event_title": "Call with the Team",
        "hour": "23",
        "month": "10",
        "year": "2023"
      },
      "query": "In Simple Calendar Pro, create a calendar event on 2023-10-17 at 23h with the title 'Call with the Team' and the description 'We will celebrate business objectives. Looking forward to productive discussions.'. The event should last for 60 mins.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SimpleCalendarAddOneEventTomorrow": {
      "seed": null,
      "params": {
        "duration_mins": "45",
        "event_description": "We will explore upcoming project milestones.",
        "event_title": "Catch up on Project X",
        "hour": "12"
      },
      "query": "In Simple Calendar Pro, create a calendar event for tomorrow at 12h with the title 'Catch up on Project X' and the description 'We will explore upcoming project milestones.'. The event should last for 45 mins.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SimpleCalendarAddOneEventInTwoWeeks": {
      "seed": null,
      "params": {
        "duration_mins": "15",
        "event_description": "We will prepare for upcoming project milestones. Remember to confirm attendance.",
        "event_title": "Meeting with Marketing",
        "hour": "17"
      },
      "query": "In Simple Calendar Pro, create a calendar event in two weeks from today at 17h with the title 'Meeting with Marketing' and the description 'We will prepare for upcoming project milestones. Remember to confirm attendance.'. The event should last for 15 mins.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "RecipeAddMultipleRecipes": {
      "seed": null,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Thai Peanut Noodle Salad",
              "description": "A quick and easy meal, perfect for busy weekdays",
              "servings": "1 serving",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Feel free to substitute with ingredients you have on hand",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Thai Peanut Noodle Salad",
              "description": "An ideal recipe for experimenting with different flavors and ingredients",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "text_block"
      },
      "query": "Add the following recipes into the Broccoli app: Recipe: Thai Peanut Noodle Salad, description: A quick and easy meal, perfect for busy weekdays, servings: 1 serving, preparationTime: 30 mins, ingredients: quantities to taste, directions: Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Feel free to substitute with ingredients you have on hand; Recipe: Thai Peanut Noodle Salad, description: An ideal recipe for experimenting with different flavors and ingredients, servings: 3-4 servings, preparationTime: 10 mins, ingredients: flexible ingredients, directions: Toss cooked noodles with a Thai peanut sauce, sliced red bell peppers, cabbage, carrots, and cilantro. Try adding a pinch of your favorite spices for extra flavor.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "RecipeAddMultipleRecipesFromImage": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the recipes from recipes.jpg in Simple Gallery Pro to the Broccoli recipe app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseAddMultiple": {
      "seed": null,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Video Games",
              "amount": 24784,
              "category": 6,
              "note": "Urgent",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Specialty Foods",
              "amount": 32413,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational",
              "amount": 9028,
              "category": 11,
              "note": "Paid by card",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          }
        ],
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Jeans",
              "amount": 12320,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697259600000,
              "modified_date": 1697259600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 7662,
              "category": 2,
              "note": "A need",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 31934,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Legal Fees",
              "amount": 46525,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1696626000000,
              "modified_date": 1696626000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 37664,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1697328000000,
              "modified_date": 1697328000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 24530,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696496400000,
              "modified_date": 1696496400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Birthday Present",
              "amount": 30807,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697108400000,
              "modified_date": 1697108400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 39785,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tutoring Services",
              "amount": 9089,
              "category": 10,
              "note": "Want to have",
              "created_date": 1696201200000,
              "modified_date": 1696201200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Workshops",
              "amount": 1298,
              "category": 10,
              "note": "I may repeat this",
              "created_date": 1696287600000,
              "modified_date": 1696287600000,
              "expense_id": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the following expenses into the pro expense:name|amount_dollars|category_name|note; Video Games|$247.84|Entertainment|Urgent; Specialty Foods|$324.13|Food|Monthly recurring; Educational|$90.28|Donation|Paid by card;",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "SimpleSmsReply": {
      "seed": null,
      "params": {
        "message": "Yoga class every Tuesday and Thursday at 6 PM.",
        "number": "+10967301930"
      },
      "query": "Reply to +10967301930 with message: Yoga class every Tuesday and Thursday at 6 PM. in Simple SMS Messenger",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SimpleSmsReplyMostRecent": {
      "seed": null,
      "params": {
        "message": "The dog's vet appointment is next Monday at 11 AM",
        "number": "+11425610345"
      },
      "query": "Reply to the most recent text message using Simple SMS Messenger with message: The dog's vet appointment is next Monday at 11 AM.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template_with_seeded_fill",
      "params_complete": true
    },
    "SimpleSmsResend": {
      "seed": null,
      "params": {
        "message": "It's a bird, it's a plane.",
        "name": "+18124893116",
        "number": "+12561034510"
      },
      "query": "Resend the message I just sent to +18124893116 in Simple SMS Messenger",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template_with_seeded_fill",
      "params_complete": true
    },
    "ContactsNewContactDraft": {
      "seed": null,
      "params": {
        "first": "Alice",
        "last": "Harris",
        "phone": "385-793-3689",
        "phone_label": "Work"
      },
      "query": "Go to the new contact screen and enter the following details: First Name: Alice, Last Name: Harris, Phone: 385-793-3689, Phone Label: Work. Do NOT hit save.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "AudioRecorderRecordAudio": {
      "seed": null,
      "params": {},
      "query": "Record an audio clip using Audio Recorder app and save it.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "TasksHighPriorityTasks": {
      "seed": 20260825,
      "params": {
        "due_date": "October 21 2023",
        "hide_until_date": "October 12 2023",
        "notes": "Confirm meeting location.",
        "task_title": "Schedule team meeting",
        "time": "3:15pm"
      },
      "query": "What are my high priority tasks in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksDueOnDate": {
      "seed": 20260825,
      "params": {
        "date": "October 16 2023",
        "importance": "2",
        "notes": "Follow up with team members.",
        "title": "Review quarterly goals"
      },
      "query": "What tasks do I have due October 16 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksIncompleteTasksOnDate": {
      "seed": 20260825,
      "params": {
        "date": "October 27 2023",
        "importance": "2",
        "notes": "Complete survey.",
        "time": "3:15pm",
        "title": "Schedule team meeting"
      },
      "query": "What incomplete tasks do I have still have to do by October 27 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerTotalDurationForCategoryThisWeek": {
      "seed": 20260825,
      "params": {
        "activity_description": "Shared laughs and made memories with friends.",
        "activity_name": "Quick Sweat",
        "category": "mountain biking",
        "distance": "3500",
        "duration": "120",
        "elevation": "250",
        "start_date": "October 9 2023",
        "start_time": "3:45pm"
      },
      "query": "What was the total duration of mountain biking activities in the OpenTracks app this week? Assume the week starts from Monday. Express your answer in minutes as a single integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerActivitiesCountForWeek": {
      "seed": 20260825,
      "params": {
        "activity_description": "Shared laughs and made memories with friends.",
        "activity_name": "Quick Sweat",
        "category": "mountain biking",
        "distance": "3500",
        "duration": "120",
        "elevation": "250",
        "start_date": "October 9 2023",
        "start_time": "3:45pm"
      },
      "query": "How many mountain biking activities did I do this week in the OpenTracks app? Assume the week starts from Monday. Express your answer as a single integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "NotesIsTodo": {
      "seed": 20260825,
      "params": {
        "body": "Call mom to wish her a happy birthday.",
        "folder": "Ideas",
        "is_todo": "False",
        "title": "Meeting Agenda"
      },
      "query": "Is the note titled 'Meeting Agenda' in the Joplin app marked as a todo item? Respond with either 'True' if it is a todo or 'False' if not.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RetroSavePlaylist": {
      "seed": 20260825,
      "params": {
        "files": [
          "Silent Dreams.mp3",
          "Orbiting Stars.mp3",
          "Mystic Journey.mp3"
        ],
        "noise_files": [
          "Chasing Shadows.mp3",
          "Shadows of Time.mp3",
          "My Heart is Yours.mp3",
          "Echoes of Silence.mp3",
          "Moments.mp3",
          "Whispers of the Past.mp3",
          "Rising Sun.mp3",
          "Lost in the Echo.mp3",
          "Endless Summer.mp3",
          "Waves of Change.mp3",
          "Heartbeat Away.mp3",
          "Bright Lights.mp3"
        ],
        "playlist_name": "Metal Mayhem 72"
      },
      "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with the following songs, in order: Silent Dreams, Orbiting Stars, Mystic Journey. Then export the playlist to the Downloads directory on the device.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorAddNoteHeader": {
      "seed": null,
      "params": {
        "header": "dHPtutRVC1RpA1YiYYPe",
        "original_name": "2023_02_08.txt",
        "new_name": "2023_02_08.txt",
        "original_content": "Don't forget to water the plants while I'm away."
      },
      "query": "Update the Markor note 2023_02_08.txt by adding the following text, along with a new blank line before the existing content: 'dHPtutRVC1RpA1YiYYPe'.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "MarkorCreateFolder": {
      "seed": null,
      "params": {
        "folder_name": "folder_20260303_162850"
      },
      "query": "Create a new folder in Markor named folder_20260303_162850.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "MarkorCreateNoteFromClipboard": {
      "seed": null,
      "params": {
        "file_content": "2lPtdYQ12C",
        "file_name": "alert_fox_backup.md"
      },
      "query": "Create a note in Markor named alert_fox_backup.md. Perform a paste operation in the note and save the note.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template_with_seeded_fill",
      "params_complete": true
    },
    "MarkorDeleteNote": {
      "seed": 20260825,
      "params": {
        "file_name": "final_kind_rabbit",
        "noise_candidates": [
          "grocery_list_weekly.md",
          "meeting_notes_project_team.md",
          "personal_goals_2024.md",
          "reading_list_2024.md",
          "research_paper_summary.md",
          "summer_vacation_plans.md",
          "budget_home_renovation.md",
          "april_workout_routine.md",
          "birthday_gift_ideas_mom.md",
          "recipe_homemade_pizza.md",
          "weekend_todo_list.md",
          "insurance_plan_comparison.md",
          "art_project_sketches.md",
          "python_learning_goals.md",
          "trip_reflections_recent.md",
          "startup_ideas_launch.md",
          "client_meetings_schedule.md",
          "favorite_book_quotes.md",
          "garden_layout_plan.md",
          "upcoming_presentation_outline.md"
        ]
      },
      "query": "Delete the note in Markor named final_kind_rabbit.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorDeleteNewestNote": {
      "seed": 20260825,
      "params": {},
      "query": "Delete the newest note in Markor.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorMoveNote": {
      "seed": 20260825,
      "params": {
        "destination_folder": "PersonalJournal",
        "file_name": "great_lion_Z2lP.txt",
        "noise_candidates": [
          "grocery_list_weekly.md",
          "meeting_notes_project_team.md",
          "personal_goals_2024.md",
          "reading_list_2024.md",
          "research_paper_summary.md",
          "summer_vacation_plans.md",
          "budget_home_renovation.md",
          "april_workout_routine.md",
          "birthday_gift_ideas_mom.md",
          "recipe_homemade_pizza.md",
          "weekend_todo_list.md",
          "insurance_plan_comparison.md",
          "art_project_sketches.md",
          "python_learning_goals.md",
          "trip_reflections_recent.md",
          "startup_ideas_launch.md",
          "client_meetings_schedule.md",
          "favorite_book_quotes.md",
          "garden_layout_plan.md",
          "upcoming_presentation_outline.md"
        ],
        "source_folder": "CodeSnippets"
      },
      "query": "In Markor, move the note great_lion_Z2lP.txt from CodeSnippets to PersonalJournal.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorMergeNotes": {
      "seed": 20260825,
      "params": {
        "file1_content": "R2HiXrB2fs3r7vaYKdUJ",
        "file1_name": "final_kind_rabbit.txt",
        "file2_content": "hhKa3TxE7PRLIW6Z5PwW",
        "file2_name": "quick_monkey_fv7n.md",
        "file3_content": "WPUezFUmpT7xIRBwxXJn",
        "file3_name": "edited_strong_lion.md",
        "new_file_name": "ITiA40c0"
      },
      "query": "Merge the contents of Markor notes final_kind_rabbit.txt, quick_monkey_fv7n.md and edited_strong_lion.md (in the same order) into a new Markor note named ITiA40c0 and save it. Add a new line between the content of each note.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorCreateNoteAndSms": {
      "seed": 20260825,
      "params": {
        "file_name": "final_kind_rabbit.txt",
        "number": "+10345105327",
        "text": "Parents' evening at school this Wednesday."
      },
      "query": "Create a new note in Markor named final_kind_rabbit.txt with the following text: Parents' evening at school this Wednesday.. Share the entire content of the note with the phone number +10345105327 via SMS using Simple SMS Messenger",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarAddOneEventRelativeDay": {
      "seed": 20260821,
      "params": {
        "day_of_week": "Monday",
        "hour": 14,
        "event_title": "Appointment for Budget Planning",
        "event_description": "We will prepare for annual budget. Looking forward to productive discussions.",
        "duration_mins": 45
      },
      "query": "In Simple Calendar Pro, create a calendar event for this Monday at 14h with the title 'Appointment for Budget Planning' and the description 'We will prepare for annual budget. Looking forward to productive discussions.'. The event should last for 45 mins.",
      "query_source": "published_runtime_query",
      "params_source": "published_params",
      "params_complete": true
    },
    "SimpleCalendarDeleteEvents": {
      "seed": null,
      "params": {
        "day": "17",
        "month": "10",
        "year": "2023"
      },
      "query": "In Simple Calendar Pro, delete all the calendar events on 2023-10-17",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SimpleCalendarDeleteEventsOnRelativeDay": {
      "seed": null,
      "params": {
        "day_of_week": "Friday"
      },
      "query": "In Simple Calendar Pro, delete all events scheduled for this Friday.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SimpleCalendarDeleteOneEvent": {
      "seed": 20260825,
      "params": {
        "day": 17,
        "duration_mins": 30,
        "event_description": "We will finalize upcoming project milestones.",
        "event_title": "Workshop on Campaign",
        "hour": 8,
        "month": 10,
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696885200,
              "end_ts": 1696887900,
              "title": "Meeting with Alice",
              "location": "",
              "description": "We will review product launch.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697356800,
              "end_ts": 1697358600,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will understand marketing strategies. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696518000,
              "end_ts": 1696521600,
              "title": "Workshop on Project X",
              "location": "",
              "description": "We will strategize about upcoming project milestones.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697616000,
              "end_ts": 1697618700,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will review team roles. Let's be punctual.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697119200,
              "end_ts": 1697121900,
              "title": "Call with Alice",
              "location": "",
              "description": "We will organize software updates.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698170400,
              "end_ts": 1698171300,
              "title": "Appointment for Project X",
              "location": "",
              "description": "We will strategize about client feedback.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698483600,
              "end_ts": 1698487200,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will strategize about contract details. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698040800,
              "end_ts": 1698042600,
              "title": "Catch up on Project X",
              "location": "",
              "description": "We will review product launch. Please bring relevant documents.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698199200,
              "end_ts": 1698202800,
              "title": "Appointment for Budget Planning",
              "location": "",
              "description": "We will celebrate marketing strategies.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698706800,
              "end_ts": 1698709500,
              "title": "Workshop on Budget Planning",
              "location": "",
              "description": "We will explore software updates. Remember to confirm attendance.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697194800,
              "end_ts": 1697196600,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will strategize about business objectives.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698314400,
              "end_ts": 1698316200,
              "title": "Appointment for Annual Report",
              "location": "",
              "description": "We will prepare for marketing strategies. Looking forward to productive discussions.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696377600,
              "end_ts": 1696380300,
              "title": "Call with Alice",
              "location": "",
              "description": "We will discuss upcoming project milestones. Snacks will be provided.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697083200,
              "end_ts": 1697085900,
              "title": "Review session for Project X",
              "location": "",
              "description": "We will discuss annual budget.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696449600,
              "end_ts": 1696450500,
              "title": "Review session for Budget Planning",
              "location": "",
              "description": "We will celebrate product launch.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697259600,
              "end_ts": 1697263200,
              "title": "Meeting with Alice",
              "location": "",
              "description": "We will explore contract details. Looking forward to productive discussions.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698602400,
              "end_ts": 1698603300,
              "title": "Catch up on Campaign",
              "location": "",
              "description": "We will finalize upcoming project milestones. Looking forward to productive discussions.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1698706800,
              "end_ts": 1698708600,
              "title": "Catch up on Budget Planning",
              "location": "",
              "description": "We will discuss upcoming project milestones.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1696590000,
              "end_ts": 1696593600,
              "title": "Catch up on Annual Report",
              "location": "",
              "description": "We will understand product launch.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697403600,
              "end_ts": 1697404500,
              "title": "Appointment for Campaign",
              "location": "",
              "description": "We will explore client feedback.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.CalendarEvent",
            "fields": {
              "start_ts": 1697529600,
              "end_ts": 1697531400,
              "title": "Workshop on Campaign",
              "location": "",
              "description": "We will finalize upcoming project milestones.",
              "repeat_interval": 0,
              "repeat_rule": 0,
              "reminder_1_minutes": -1,
              "reminder_2_minutes": -1,
              "reminder_3_minutes": -1,
              "reminder_1_type": 0,
              "reminder_2_type": 0,
              "reminder_3_type": 0,
              "repeat_limit": 0,
              "repetition_exceptions": "[]",
              "attendees": "",
              "import_id": "",
              "time_zone": "UTC",
              "flags": 0,
              "event_type": 1,
              "parent_id": 0,
              "last_updated": 0,
              "source": "imported-ics",
              "availability": 0,
              "color": 0,
              "type": 0,
              "id": -1
            }
          }
        ],
        "year": 2023
      },
      "query": "In Simple Calendar Pro, delete the calendar event on 2023-10-17 at 8h with the title 'Workshop on Campaign'",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarEventsOnDate": {
      "seed": 20260825,
      "params": {
        "date": "October 19 2023",
        "duration": "15 minutes",
        "time": "9:45am",
        "title": "Birthday party"
      },
      "query": "What events do I have October 19 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiple titles, format your answer as a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarEventsInNextWeek": {
      "seed": 20260825,
      "params": {
        "date": "October 16 2023",
        "duration": "20 min",
        "person": "Emily",
        "time": "4pm",
        "title": "Doctor's appointment"
      },
      "query": "What events do I have in the next week in Simple Calendar Pro? Assume the week starts from Monday. Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarNextEvent": {
      "seed": 20260825,
      "params": {
        "duration": "20 min",
        "time": "5pm",
        "title": "Sports game"
      },
      "query": "What is my next upcoming event in Simple Calendar Pro? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarLocationOfEvent": {
      "seed": 20260825,
      "params": {
        "date": "October 25 2023",
        "location": "Riverside Restaurant",
        "time": "9:45am",
        "title": "Team Offsite"
      },
      "query": "What is the location of my Team Offsite event in Simple Calendar Pro? Answer with the location only.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarNextMeetingWithPerson": {
      "seed": 20260825,
      "params": {
        "date": "October 19 2023",
        "person": "David",
        "time": "9:15pm"
      },
      "query": "When is my next meeting with David in Simple Calendar Pro? Express your answer in the format <month name> <day> <year> <hour in 24-hour format>:<minutes>.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeAddMultipleRecipesFromMarkor": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Add the recipes from recipes.txt in Markor to the Broccoli recipe app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeAddMultipleRecipesFromMarkor2": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pan-Seared Salmon with Quinoa",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Pan-sear salmon fillets until crispy. Serve over cooked quinoa with a side of steamed asparagus. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "see directions",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "n/a",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "8 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "see directions",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Caprese Salad Skewers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Thread cherry tomatoes, basil leaves, and mozzarella balls onto skewers. Drizzle with balsamic glaze. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "flexible ingredients",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetable Stir Fry with Tofu",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Stir-fry tofu cubes until golden, add assorted vegetables and a stir-fry sauce. Serve over rice or noodles. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chickpea Vegetable Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Sauté onions, carrots, and celery, add broth, canned tomatoes, and chickpeas. Simmer with spinach and seasonings. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Greek Salad Pita Pockets",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Fill pita pockets with lettuce, cucumber, tomato, feta, olives, and Greek dressing. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "prep_time": "20 mins",
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "text_representation_type": "text_block"
      },
      "query": "Add the recipes from recipes.txt in Markor that take 20 mins to prepare into the Broccoli recipe app.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteSingleRecipe": {
      "seed": null,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "today",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the following recipes from Broccoli app: today.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "RecipeDeleteMultipleRecipes": {
      "seed": null,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "today",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "yesterday",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "tomorrow",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the following recipes from Broccoli app: today, yesterday, tomorrow.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "RecipeDeleteDuplicateRecipes": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteDuplicateRecipes2": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "n/a",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "varies",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteDuplicateRecipes3": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "varies",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to preference",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteMultipleRecipesWithConstraint": {
      "seed": 20260825,
      "params": {
        "ingredient": "eggs",
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Salmon with Dill Sauce",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Bake salmon fillets and serve with a sauce made from Greek yogurt, dill, lemon juice, and garlic. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as needed",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pan-Seared Salmon with Quinoa",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Pan-sear salmon fillets until crispy. Serve over cooked quinoa with a side of steamed asparagus. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "8 servings",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "see directions",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "to your liking",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the recipes from Broccoli app that use eggs in the directions.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteMultipleRecipesWithNoise": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pan-Seared Salmon with Quinoa",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Pan-sear salmon fillets until crispy. Serve over cooked quinoa with a side of steamed asparagus. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "see directions",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Caprese Salad Skewers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Thread cherry tomatoes, basil leaves, and mozzarella balls onto skewers. Drizzle with balsamic glaze. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetable Stir Fry with Tofu",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Stir-fry tofu cubes until golden, add assorted vegetables and a stir-fry sauce. Serve over rice or noodles. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chickpea Vegetable Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Sauté onions, carrots, and celery, add broth, canned tomatoes, and chickpeas. Simmer with spinach and seasonings. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Greek Salad Pita Pockets",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Fill pita pockets with lettuce, cucumber, tomato, feta, olives, and Greek dressing. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Salmon with Dill Sauce",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Bake salmon fillets and serve with a sauce made from Greek yogurt, dill, lemon juice, and garlic. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Caesar Salad Wrap",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Toss chopped romaine lettuce with Caesar dressing, grilled chicken strips, and Parmesan cheese. Wrap in a large tortilla. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the following recipes from Broccoli app: Greek Salad Pita Pockets, Salmon with Dill Sauce, Chicken Caesar Salad Wrap.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RecipeDeleteSingleWithRecipeWithNoise": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pesto Pasta with Peas",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Cook pasta, stir in pesto sauce and cooked peas. Add Parmesan cheese before serving. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Tomato Basil Bruschetta",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sweet Potato and Black Bean Tacos",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Roast sweet potato cubes, mix with black beans, and use as filling for tacos. Top with avocado and cilantro lime sauce. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Grilled Cheese with Tomato and Basil",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Butter bread slices, layer with cheese, tomato slices, and basil. Grill until bread is toasted and cheese is melted. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetarian Chili",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Cook onions, garlic, bell peppers, and carrots. Add canned tomatoes, kidney beans, black beans, corn, and chili seasoning. Simmer until vegetables are tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Turkey and Cheese Panini",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "3-4 servings",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Layer turkey and cheese on bread, grill in a panini press until golden. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Baked Cod with Lemon and Dill",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Place cod fillets in a baking dish, season with lemon juice, dill, salt, and pepper. Bake until fish flakes easily. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Lentil Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "1 hrs",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Cook onions, carrots, celery, garlic, and lentils in vegetable broth until lentils are tender. Season with thyme and bay leaves. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chicken Alfredo Pasta",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Cook fettuccine pasta, toss with Alfredo sauce and grilled chicken strips. Serve with a sprinkle of Parmesan cheese. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Garlic Butter Shrimp",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as desired",
              "directions": "Sauté shrimp in butter and minced garlic until pink. Sprinkle with parsley and serve with lemon wedges. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Raspberry Almond Smoothie",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "20 mins",
              "source": "",
              "ingredients": "optional ingredients",
              "directions": "Blend together raspberries, almond milk, banana, and a scoop of almond butter until smooth. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Butternut Squash Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "per individual taste",
              "directions": "Sauté onions and garlic, add cubed butternut squash and broth. Puree until smooth and season with nutmeg, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Sausage and Peppers Skillet",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Sauté sliced sausage, bell peppers, and onions until browned. Serve with mustard or on a hoagie roll. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Eggplant Parmesan",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "3 hrs",
              "source": "",
              "ingredients": "as desired",
              "directions": "Slice eggplant, bread, and fry. Layer in a baking dish with marinara sauce and mozzarella cheese. Bake until bubbly. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Zucchini Noodles with Pesto",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Spiralize zucchini into noodles, sauté with garlic, then mix with pesto sauce. Top with grated Parmesan cheese. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Pan-Seared Salmon with Quinoa",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "3-4 servings",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "varies",
              "directions": "Pan-sear salmon fillets until crispy. Serve over cooked quinoa with a side of steamed asparagus. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Quick Fried Rice",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "to preference",
              "directions": "Sauté cooked rice with vegetables, add soy sauce and scrambled eggs. Toss until hot. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Cauliflower Fried \"Rice\"",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "see directions",
              "directions": "Pulse cauliflower in a food processor until it resembles rice. Sauté with vegetables, soy sauce, and add scrambled eggs. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Kale and Quinoa Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "6 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Toss chopped kale, cooked quinoa, dried cranberries, sliced almonds, and feta cheese with a lemon vinaigrette. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spicy Tuna Wraps",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "10 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Mix canned tuna with mayo and sriracha. Spread on tortillas, add lettuce and cucumber slices, roll up. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Stuffed Bell Peppers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "8 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Mix cooked quinoa, black beans, corn, tomato sauce, and spices. Stuff into bell peppers and bake until tender. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Caprese Salad Skewers",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "1 serving",
              "preparationTime": "4 hrs",
              "source": "",
              "ingredients": "various amounts",
              "directions": "Thread cherry tomatoes, basil leaves, and mozzarella balls onto skewers. Drizzle with balsamic glaze. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Shrimp Avocado Salad",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "2 hrs",
              "source": "",
              "ingredients": "quantities to taste",
              "directions": "Mix cooked shrimp with avocado, tomatoes, cucumber, and onion. Dress with lime juice, olive oil, salt, and pepper. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Spinach and Feta Stuffed Chicken",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "3-4 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Stuff chicken breasts with a mixture of spinach, feta, garlic, and herbs. Bake until chicken is cooked through. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Vegetable Stir Fry with Tofu",
              "description": "An ideal recipe for experimenting with different flavors and ingredients.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "as per recipe",
              "directions": "Stir-fry tofu cubes until golden, add assorted vegetables and a stir-fry sauce. Serve over rice or noodles. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Chickpea Vegetable Soup",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "1 serving",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Sauté onions, carrots, and celery, add broth, canned tomatoes, and chickpeas. Simmer with spinach and seasonings. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Classic Margherita Pizza",
              "description": "A delicious and healthy choice for any time of the day.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "adjustable",
              "directions": "Spread pizza dough with tomato sauce, top with slices of mozzarella cheese and fresh basil leaves. Bake until crust is golden. Try adding a pinch of your favorite spices for extra flavor.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Avocado Toast with Egg",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "n/a",
              "directions": "Toast bread, top with mashed avocado, a fried egg, salt, pepper, and chili flakes. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Moroccan Chickpea Stew",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "6 servings",
              "preparationTime": "45 mins",
              "source": "",
              "ingredients": "as needed",
              "directions": "Sauté onions, garlic, carrots, and spices. Add canned chickpeas, diced tomatoes, and vegetable broth. Simmer until flavors meld. Feel free to substitute with ingredients you have on hand.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Recipe",
            "fields": {
              "title": "Greek Salad Pita Pockets",
              "description": "A quick and easy meal, perfect for busy weekdays.",
              "servings": "2 servings",
              "preparationTime": "30 mins",
              "source": "",
              "ingredients": "subject to change",
              "directions": "Fill pita pockets with lettuce, cucumber, tomato, feta, olives, and Greek dressing. Garnish with fresh herbs for a more vibrant taste.",
              "favorite": 0,
              "imageName": "",
              "recipeId": -1
            }
          }
        ]
      },
      "query": "Delete the following recipes from Broccoli app: Greek Salad Pita Pockets.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseAddMultipleFromMarkor": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Unexpected Expenses",
              "amount": 45472,
              "category": 1,
              "note": "Urgent",
              "created_date": 1696561200000,
              "modified_date": 1696561200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Jeans",
              "amount": 12320,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697259600000,
              "modified_date": 1697259600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 7662,
              "category": 2,
              "note": "A need",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 31934,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Legal Fees",
              "amount": 46525,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1696626000000,
              "modified_date": 1696626000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 37664,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1697328000000,
              "modified_date": 1697328000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 24530,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696496400000,
              "modified_date": 1696496400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Birthday Present",
              "amount": 30807,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697108400000,
              "modified_date": 1697108400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 39785,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tutoring Services",
              "amount": 9089,
              "category": 10,
              "note": "Want to have",
              "created_date": 1696201200000,
              "modified_date": 1696201200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Workshops",
              "amount": 1298,
              "category": 10,
              "note": "I may repeat this",
              "created_date": 1696287600000,
              "modified_date": 1696287600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Insurance",
              "amount": 39171,
              "category": 7,
              "note": "Want to have",
              "created_date": 1697360400000,
              "modified_date": 1697360400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Ride-Sharing",
              "amount": 31313,
              "category": 7,
              "note": "A need",
              "created_date": 1696971600000,
              "modified_date": 1696971600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Landscaping",
              "amount": 44784,
              "category": 4,
              "note": "Paid by card",
              "created_date": 1697090400000,
              "modified_date": 1697090400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 44691,
              "category": 9,
              "note": "Paid by card",
              "created_date": 1696575600000,
              "modified_date": 1696575600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Insurance",
              "amount": 34753,
              "category": 7,
              "note": "Monthly recurring",
              "created_date": 1697162400000,
              "modified_date": 1697162400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Mortgage",
              "amount": 16971,
              "category": 4,
              "note": "Remember to transfer funds",
              "created_date": 1697148000000,
              "modified_date": 1697148000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Museum Tickets",
              "amount": 37486,
              "category": 6,
              "note": "Monthly recurring",
              "created_date": 1697018400000,
              "modified_date": 1697018400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Accessories",
              "amount": 16611,
              "category": 8,
              "note": "Want to have",
              "created_date": 1697115600000,
              "modified_date": 1697115600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Insurance",
              "amount": 39652,
              "category": 4,
              "note": "A need",
              "created_date": 1696615200000,
              "modified_date": 1696615200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Textbooks",
              "amount": 33721,
              "category": 10,
              "note": "A need",
              "created_date": 1696327200000,
              "modified_date": 1696327200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Rental Income",
              "amount": 28171,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696320000000,
              "modified_date": 1696320000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sportswear",
              "amount": 5244,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1696665600000,
              "modified_date": 1696665600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Salary",
              "amount": 47090,
              "category": 2,
              "note": "Monthly recurring",
              "created_date": 1696896000000,
              "modified_date": 1696896000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Emergency Repairs",
              "amount": 29317,
              "category": 1,
              "note": "A need",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Museum Tickets",
              "amount": 2090,
              "category": 6,
              "note": "Paid by card",
              "created_date": 1696564800000,
              "modified_date": 1696564800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Freelance Payment",
              "amount": 46765,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696294800000,
              "modified_date": 1696294800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Utilities",
              "amount": 2187,
              "category": 4,
              "note": "Want to have",
              "created_date": 1696622400000,
              "modified_date": 1696622400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Emergency Repairs",
              "amount": 46333,
              "category": 1,
              "note": "Want to have",
              "created_date": 1696338000000,
              "modified_date": 1696338000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 2915,
              "category": 8,
              "note": "A need",
              "created_date": 1696690800000,
              "modified_date": 1696690800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational",
              "amount": 6839,
              "category": 11,
              "note": "Paid by card",
              "created_date": 1696953600000,
              "modified_date": 1696953600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shoes",
              "amount": 36580,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity",
              "amount": 35917,
              "category": 11,
              "note": "Paid by card",
              "created_date": 1696197600000,
              "modified_date": 1696197600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Ride-Sharing",
              "amount": 40979,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696330800000,
              "modified_date": 1696330800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dress",
              "amount": 39034,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697400000000,
              "modified_date": 1697400000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fundraising Events",
              "amount": 26614,
              "category": 11,
              "note": "Remember to transfer funds",
              "created_date": 1696168800000,
              "modified_date": 1696168800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Streaming Services",
              "amount": 47185,
              "category": 6,
              "note": "A need",
              "created_date": 1696683600000,
              "modified_date": 1696683600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 44747,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1696690800000,
              "modified_date": 1696690800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tuition Fees",
              "amount": 43152,
              "category": 10,
              "note": "Remember to transfer funds",
              "created_date": 1697284800000,
              "modified_date": 1697284800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Birthday Present",
              "amount": 46075,
              "category": 5,
              "note": "Paid by card",
              "created_date": 1696197600000,
              "modified_date": 1696197600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Doctor Visits",
              "amount": 37020,
              "category": 9,
              "note": "Paid by card",
              "created_date": 1696730400000,
              "modified_date": 1696730400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Seminars",
              "amount": 22829,
              "category": 10,
              "note": "Monthly recurring",
              "created_date": 1697288400000,
              "modified_date": 1697288400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Ride-Sharing",
              "amount": 32692,
              "category": 7,
              "note": "I may repeat this",
              "created_date": 1696770000000,
              "modified_date": 1696770000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 13024,
              "category": 3,
              "note": "Urgent",
              "created_date": 1696989600000,
              "modified_date": 1696989600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Unexpected Expenses",
              "amount": 32107,
              "category": 1,
              "note": "Monthly recurring",
              "created_date": 1697205600000,
              "modified_date": 1697205600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Party Supplies",
              "amount": 31306,
              "category": 5,
              "note": "Urgent",
              "created_date": 1696813200000,
              "modified_date": 1696813200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Video Games",
              "amount": 13906,
              "category": 6,
              "note": "Remember to transfer funds",
              "created_date": 1696485600000,
              "modified_date": 1696485600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 14079,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1696795200000,
              "modified_date": 1696795200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Coffee",
              "amount": 6785,
              "category": 3,
              "note": "Urgent",
              "created_date": 1697238000000,
              "modified_date": 1697238000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Cleaning Services",
              "amount": 7528,
              "category": 4,
              "note": "A need",
              "created_date": 1696852800000,
              "modified_date": 1696852800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Rent Payment",
              "amount": 20526,
              "category": 4,
              "note": "Monthly recurring",
              "created_date": 1696878000000,
              "modified_date": 1696878000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational",
              "amount": 33036,
              "category": 11,
              "note": "Want to have",
              "created_date": 1696219200000,
              "modified_date": 1696219200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Groceries",
              "amount": 40605,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1697090400000,
              "modified_date": 1697090400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Repairs",
              "amount": 36577,
              "category": 4,
              "note": "Want to have",
              "created_date": 1697346000000,
              "modified_date": 1697346000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tailoring Services",
              "amount": 14505,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696820400000,
              "modified_date": 1696820400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity",
              "amount": 3768,
              "category": 11,
              "note": "Urgent",
              "created_date": 1696633200000,
              "modified_date": 1696633200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Wellness Products",
              "amount": 9815,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1696352400000,
              "modified_date": 1696352400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Insurance",
              "amount": 26111,
              "category": 4,
              "note": "A need",
              "created_date": 1696536000000,
              "modified_date": 1696536000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bonus",
              "amount": 41321,
              "category": 2,
              "note": "A need",
              "created_date": 1696636800000,
              "modified_date": 1696636800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tutoring Services",
              "amount": 6309,
              "category": 10,
              "note": "A need",
              "created_date": 1696658400000,
              "modified_date": 1696658400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Taxi Fare",
              "amount": 41205,
              "category": 7,
              "note": "Want to have",
              "created_date": 1696870800000,
              "modified_date": 1696870800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 41662,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696845600000,
              "modified_date": 1696845600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Restaurant Meal",
              "amount": 19826,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696341600000,
              "modified_date": 1696341600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gym Membership",
              "amount": 27808,
              "category": 9,
              "note": "Want to have",
              "created_date": 1696744800000,
              "modified_date": 1696744800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational Software",
              "amount": 6253,
              "category": 10,
              "note": "Remember to transfer funds",
              "created_date": 1696716000000,
              "modified_date": 1696716000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 12957,
              "category": 9,
              "note": "Urgent",
              "created_date": 1696543200000,
              "modified_date": 1696543200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Groceries",
              "amount": 38903,
              "category": 3,
              "note": "Urgent",
              "created_date": 1696629600000,
              "modified_date": 1696629600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gift for Friend",
              "amount": 4956,
              "category": 5,
              "note": "Urgent",
              "created_date": 1696226400000,
              "modified_date": 1696226400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Insurance",
              "amount": 33430,
              "category": 7,
              "note": "Want to have",
              "created_date": 1696269600000,
              "modified_date": 1696269600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit Pass",
              "amount": 48090,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Eyecare",
              "amount": 33863,
              "category": 9,
              "note": "Remember to transfer funds",
              "created_date": 1696186800000,
              "modified_date": 1696186800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fine Dining",
              "amount": 48118,
              "category": 3,
              "note": "Remember to transfer funds",
              "created_date": 1696309200000,
              "modified_date": 1696309200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Public Transit Pass",
              "amount": 9134,
              "category": 7,
              "note": "I may repeat this",
              "created_date": 1697187600000,
              "modified_date": 1697187600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tuition Fees",
              "amount": 1821,
              "category": 10,
              "note": "Paid by card",
              "created_date": 1696791600000,
              "modified_date": 1696791600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Landscaping",
              "amount": 14686,
              "category": 4,
              "note": "I may repeat this",
              "created_date": 1697335200000,
              "modified_date": 1697335200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Social Club Dues",
              "amount": 36576,
              "category": 5,
              "note": "I may repeat this",
              "created_date": 1697407200000,
              "modified_date": 1697407200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Repairs",
              "amount": 38117,
              "category": 4,
              "note": "Monthly recurring",
              "created_date": 1696132800000,
              "modified_date": 1696132800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bike Repairs",
              "amount": 12566,
              "category": 7,
              "note": "Paid by card",
              "created_date": 1697281200000,
              "modified_date": 1697281200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Religious",
              "amount": 36470,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1697101200000,
              "modified_date": 1697101200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Rent Payment",
              "amount": 24252,
              "category": 4,
              "note": "A need",
              "created_date": 1696806000000,
              "modified_date": 1696806000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Interest Income",
              "amount": 1025,
              "category": 2,
              "note": "Monthly recurring",
              "created_date": 1697090400000,
              "modified_date": 1697090400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Parking Fees",
              "amount": 10036,
              "category": 7,
              "note": "I may repeat this",
              "created_date": 1696276800000,
              "modified_date": 1696276800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fundraising Events",
              "amount": 25458,
              "category": 11,
              "note": "Want to have",
              "created_date": 1696960800000,
              "modified_date": 1696960800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Stationery",
              "amount": 12137,
              "category": 1,
              "note": "Want to have",
              "created_date": 1697342400000,
              "modified_date": 1697342400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Capital Gains",
              "amount": 32227,
              "category": 2,
              "note": "A need",
              "created_date": 1696946400000,
              "modified_date": 1696946400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Online Courses",
              "amount": 30670,
              "category": 10,
              "note": "Paid by card",
              "created_date": 1697104800000,
              "modified_date": 1697104800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Movie Night",
              "amount": 23755,
              "category": 6,
              "note": "Monthly recurring",
              "created_date": 1697018400000,
              "modified_date": 1697018400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Jeans",
              "amount": 25602,
              "category": 8,
              "note": "Paid by card",
              "created_date": 1696482000000,
              "modified_date": 1696482000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Seminars",
              "amount": 39881,
              "category": 10,
              "note": "Monthly recurring",
              "created_date": 1696258800000,
              "modified_date": 1696258800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Movie Night",
              "amount": 5106,
              "category": 6,
              "note": "Urgent",
              "created_date": 1697266800000,
              "modified_date": 1697266800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Wedding Gift",
              "amount": 44631,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697274000000,
              "modified_date": 1697274000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 39158,
              "category": 5,
              "note": "Paid by card",
              "created_date": 1696885200000,
              "modified_date": 1696885200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Miscellaneous Gifts",
              "amount": 2110,
              "category": 1,
              "note": "Paid by card",
              "created_date": 1696694400000,
              "modified_date": 1696694400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Wedding Gift",
              "amount": 26793,
              "category": 5,
              "note": "I may repeat this",
              "created_date": 1696507200000,
              "modified_date": 1696507200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dress",
              "amount": 14024,
              "category": 8,
              "note": "Paid by card",
              "created_date": 1696262400000,
              "modified_date": 1696262400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tutoring Services",
              "amount": 26531,
              "category": 10,
              "note": "Paid by card",
              "created_date": 1696906800000,
              "modified_date": 1696906800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 37780,
              "category": 8,
              "note": "Want to have",
              "created_date": 1696543200000,
              "modified_date": 1696543200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Freelance Payment",
              "amount": 15834,
              "category": 2,
              "note": "Paid by card",
              "created_date": 1697036400000,
              "modified_date": 1697036400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Landscaping",
              "amount": 16152,
              "category": 4,
              "note": "Remember to transfer funds",
              "created_date": 1696280400000,
              "modified_date": 1696280400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dress",
              "amount": 13841,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697166000000,
              "modified_date": 1697166000000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sponsorships",
              "amount": 23101,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Household Items",
              "amount": 19259,
              "category": 1,
              "note": "Remember to transfer funds",
              "created_date": 1696644000000,
              "modified_date": 1696644000000,
              "expense_id": -1
            }
          }
        ],
        "text_representation_type": "csv"
      },
      "query": "Go through the transactions in my_expenses.txt in Markor. Log the reimbursable transactions in the pro expense.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseDeleteSingle": {
      "seed": null,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Wedding Gift",
              "amount": 23101,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete the following expenses from pro expense: Wedding Gift.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "ExpenseDeleteMultiple": {
      "seed": null,
      "params": {
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Theater Show",
              "amount": 23101,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 19259,
              "category": 1,
              "note": "Remember to transfer funds",
              "created_date": 1696644000000,
              "modified_date": 1696644000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Social Club Dues",
              "amount": 45472,
              "category": 1,
              "note": "Urgent",
              "created_date": 1696561200000,
              "modified_date": 1696561200000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete the following expenses from pro expense: Theater Show, Therapy Sessions, Social Club Dues.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "ExpenseDeleteMultiple2": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Jeans",
              "amount": 12320,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697259600000,
              "modified_date": 1697259600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 7662,
              "category": 2,
              "note": "A need",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 31934,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Legal Fees",
              "amount": 46525,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1696626000000,
              "modified_date": 1696626000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 37664,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1697328000000,
              "modified_date": 1697328000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 24530,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696496400000,
              "modified_date": 1696496400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Birthday Present",
              "amount": 30807,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697108400000,
              "modified_date": 1697108400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 39785,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tutoring Services",
              "amount": 9089,
              "category": 10,
              "note": "Want to have",
              "created_date": 1696201200000,
              "modified_date": 1696201200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Workshops",
              "amount": 1298,
              "category": 10,
              "note": "I may repeat this",
              "created_date": 1696287600000,
              "modified_date": 1696287600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Insurance",
              "amount": 39171,
              "category": 7,
              "note": "Want to have",
              "created_date": 1697360400000,
              "modified_date": 1697360400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Ride-Sharing",
              "amount": 31313,
              "category": 7,
              "note": "A need",
              "created_date": 1696971600000,
              "modified_date": 1696971600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Landscaping",
              "amount": 44784,
              "category": 4,
              "note": "Paid by card",
              "created_date": 1697090400000,
              "modified_date": 1697090400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Mortgage",
              "amount": 16971,
              "category": 4,
              "note": "Remember to transfer funds",
              "created_date": 1697148000000,
              "modified_date": 1697148000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Museum Tickets",
              "amount": 37486,
              "category": 6,
              "note": "Monthly recurring",
              "created_date": 1697018400000,
              "modified_date": 1697018400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Accessories",
              "amount": 16611,
              "category": 8,
              "note": "Want to have",
              "created_date": 1697115600000,
              "modified_date": 1697115600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Insurance",
              "amount": 39652,
              "category": 4,
              "note": "A need",
              "created_date": 1696615200000,
              "modified_date": 1696615200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Textbooks",
              "amount": 33721,
              "category": 10,
              "note": "A need",
              "created_date": 1696327200000,
              "modified_date": 1696327200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Rental Income",
              "amount": 28171,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696320000000,
              "modified_date": 1696320000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sportswear",
              "amount": 5244,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1696665600000,
              "modified_date": 1696665600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Salary",
              "amount": 47090,
              "category": 2,
              "note": "Monthly recurring",
              "created_date": 1696896000000,
              "modified_date": 1696896000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Emergency Repairs",
              "amount": 29317,
              "category": 1,
              "note": "A need",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Freelance Payment",
              "amount": 46765,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696294800000,
              "modified_date": 1696294800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Utilities",
              "amount": 2187,
              "category": 4,
              "note": "Want to have",
              "created_date": 1696622400000,
              "modified_date": 1696622400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 2915,
              "category": 8,
              "note": "A need",
              "created_date": 1696690800000,
              "modified_date": 1696690800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational",
              "amount": 6839,
              "category": 11,
              "note": "Paid by card",
              "created_date": 1696953600000,
              "modified_date": 1696953600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shoes",
              "amount": 36580,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity",
              "amount": 35917,
              "category": 11,
              "note": "Paid by card",
              "created_date": 1696197600000,
              "modified_date": 1696197600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dress",
              "amount": 39034,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697400000000,
              "modified_date": 1697400000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fundraising Events",
              "amount": 26614,
              "category": 11,
              "note": "Remember to transfer funds",
              "created_date": 1696168800000,
              "modified_date": 1696168800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Streaming Services",
              "amount": 47185,
              "category": 6,
              "note": "A need",
              "created_date": 1696683600000,
              "modified_date": 1696683600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tuition Fees",
              "amount": 43152,
              "category": 10,
              "note": "Remember to transfer funds",
              "created_date": 1697284800000,
              "modified_date": 1697284800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Doctor Visits",
              "amount": 37020,
              "category": 9,
              "note": "Paid by card",
              "created_date": 1696730400000,
              "modified_date": 1696730400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Seminars",
              "amount": 22829,
              "category": 10,
              "note": "Monthly recurring",
              "created_date": 1697288400000,
              "modified_date": 1697288400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Snacks",
              "amount": 13024,
              "category": 3,
              "note": "Urgent",
              "created_date": 1696989600000,
              "modified_date": 1696989600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Party Supplies",
              "amount": 31306,
              "category": 5,
              "note": "Urgent",
              "created_date": 1696813200000,
              "modified_date": 1696813200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Video Games",
              "amount": 13906,
              "category": 6,
              "note": "Remember to transfer funds",
              "created_date": 1696485600000,
              "modified_date": 1696485600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Coffee",
              "amount": 6785,
              "category": 3,
              "note": "Urgent",
              "created_date": 1697238000000,
              "modified_date": 1697238000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Cleaning Services",
              "amount": 7528,
              "category": 4,
              "note": "A need",
              "created_date": 1696852800000,
              "modified_date": 1696852800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Rent Payment",
              "amount": 20526,
              "category": 4,
              "note": "Monthly recurring",
              "created_date": 1696878000000,
              "modified_date": 1696878000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Groceries",
              "amount": 40605,
              "category": 3,
              "note": "Paid by card",
              "created_date": 1697090400000,
              "modified_date": 1697090400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Repairs",
              "amount": 36577,
              "category": 4,
              "note": "Want to have",
              "created_date": 1697346000000,
              "modified_date": 1697346000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tailoring Services",
              "amount": 14505,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696820400000,
              "modified_date": 1696820400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Wellness Products",
              "amount": 9815,
              "category": 9,
              "note": "Monthly recurring",
              "created_date": 1696352400000,
              "modified_date": 1696352400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Bonus",
              "amount": 41321,
              "category": 2,
              "note": "A need",
              "created_date": 1696636800000,
              "modified_date": 1696636800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Taxi Fare",
              "amount": 41205,
              "category": 7,
              "note": "Want to have",
              "created_date": 1696870800000,
              "modified_date": 1696870800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Restaurant Meal",
              "amount": 19826,
              "category": 3,
              "note": "Monthly recurring",
              "created_date": 1696341600000,
              "modified_date": 1696341600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gym Membership",
              "amount": 27808,
              "category": 9,
              "note": "Want to have",
              "created_date": 1696744800000,
              "modified_date": 1696744800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational Software",
              "amount": 6253,
              "category": 10,
              "note": "Remember to transfer funds",
              "created_date": 1696716000000,
              "modified_date": 1696716000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Gift for Friend",
              "amount": 4956,
              "category": 5,
              "note": "Urgent",
              "created_date": 1696226400000,
              "modified_date": 1696226400000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sponsorships",
              "amount": 23101,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Household Items",
              "amount": 19259,
              "category": 1,
              "note": "Remember to transfer funds",
              "created_date": 1696644000000,
              "modified_date": 1696644000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Unexpected Expenses",
              "amount": 45472,
              "category": 1,
              "note": "Urgent",
              "created_date": 1696561200000,
              "modified_date": 1696561200000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete the following expenses from pro expense: Sponsorships, Household Items, Unexpected Expenses.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseDeleteDuplicates": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sponsorships",
              "amount": 23101,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Household Items",
              "amount": 19259,
              "category": 1,
              "note": "Remember to transfer funds",
              "created_date": 1696644000000,
              "modified_date": 1696644000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Unexpected Expenses",
              "amount": 45472,
              "category": 1,
              "note": "Urgent",
              "created_date": 1696561200000,
              "modified_date": 1696561200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Jeans",
              "amount": 12320,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697259600000,
              "modified_date": 1697259600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 7662,
              "category": 2,
              "note": "A need",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 31934,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 31934,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseDeleteDuplicates2": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sponsorships",
              "amount": 23101,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Household Items",
              "amount": 19259,
              "category": 1,
              "note": "Remember to transfer funds",
              "created_date": 1696644000000,
              "modified_date": 1696644000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Unexpected Expenses",
              "amount": 45472,
              "category": 1,
              "note": "Urgent",
              "created_date": 1696561200000,
              "modified_date": 1696561200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Jeans",
              "amount": 12320,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697259600000,
              "modified_date": 1697259600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 7662,
              "category": 2,
              "note": "A need",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 31934,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Legal Fees",
              "amount": 46525,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1696626000000,
              "modified_date": 1696626000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 37664,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1697328000000,
              "modified_date": 1697328000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 24530,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696496400000,
              "modified_date": 1696496400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Birthday Present",
              "amount": 30807,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697108400000,
              "modified_date": 1697108400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 39785,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tutoring Services",
              "amount": 9089,
              "category": 10,
              "note": "Want to have",
              "created_date": 1696201200000,
              "modified_date": 1696201200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Workshops",
              "amount": 1298,
              "category": 10,
              "note": "I may repeat this",
              "created_date": 1696287600000,
              "modified_date": 1696287600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Insurance",
              "amount": 39171,
              "category": 7,
              "note": "Want to have",
              "created_date": 1697360400000,
              "modified_date": 1697360400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Ride-Sharing",
              "amount": 31313,
              "category": 7,
              "note": "A need",
              "created_date": 1696971600000,
              "modified_date": 1696971600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Landscaping",
              "amount": 44784,
              "category": 4,
              "note": "Paid by card",
              "created_date": 1697090400000,
              "modified_date": 1697090400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 44691,
              "category": 9,
              "note": "Paid by card",
              "created_date": 1696575600000,
              "modified_date": 1696575600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Car Insurance",
              "amount": 34753,
              "category": 7,
              "note": "Monthly recurring",
              "created_date": 1697162400000,
              "modified_date": 1697162400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Mortgage",
              "amount": 16971,
              "category": 4,
              "note": "Remember to transfer funds",
              "created_date": 1697148000000,
              "modified_date": 1697148000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Museum Tickets",
              "amount": 37486,
              "category": 6,
              "note": "Monthly recurring",
              "created_date": 1697018400000,
              "modified_date": 1697018400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Accessories",
              "amount": 16611,
              "category": 8,
              "note": "Want to have",
              "created_date": 1697115600000,
              "modified_date": 1697115600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Home Insurance",
              "amount": 39652,
              "category": 4,
              "note": "A need",
              "created_date": 1696615200000,
              "modified_date": 1696615200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Textbooks",
              "amount": 33721,
              "category": 10,
              "note": "A need",
              "created_date": 1696327200000,
              "modified_date": 1696327200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Rental Income",
              "amount": 28171,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696320000000,
              "modified_date": 1696320000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sportswear",
              "amount": 5244,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1696665600000,
              "modified_date": 1696665600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Salary",
              "amount": 47090,
              "category": 2,
              "note": "Monthly recurring",
              "created_date": 1696896000000,
              "modified_date": 1696896000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Emergency Repairs",
              "amount": 29317,
              "category": 1,
              "note": "A need",
              "created_date": 1696381200000,
              "modified_date": 1696381200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Museum Tickets",
              "amount": 2090,
              "category": 6,
              "note": "Paid by card",
              "created_date": 1696564800000,
              "modified_date": 1696564800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Freelance Payment",
              "amount": 46765,
              "category": 2,
              "note": "Remember to transfer funds",
              "created_date": 1696294800000,
              "modified_date": 1696294800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Utilities",
              "amount": 2187,
              "category": 4,
              "note": "Want to have",
              "created_date": 1696622400000,
              "modified_date": 1696622400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Emergency Repairs",
              "amount": 46333,
              "category": 1,
              "note": "Want to have",
              "created_date": 1696338000000,
              "modified_date": 1696338000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Laundry",
              "amount": 2915,
              "category": 8,
              "note": "A need",
              "created_date": 1696690800000,
              "modified_date": 1696690800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Educational",
              "amount": 6839,
              "category": 11,
              "note": "Paid by card",
              "created_date": 1696953600000,
              "modified_date": 1696953600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shoes",
              "amount": 36580,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Charity",
              "amount": 35917,
              "category": 11,
              "note": "Paid by card",
              "created_date": 1696197600000,
              "modified_date": 1696197600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Ride-Sharing",
              "amount": 40979,
              "category": 7,
              "note": "Urgent",
              "created_date": 1696330800000,
              "modified_date": 1696330800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Dress",
              "amount": 39034,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697400000000,
              "modified_date": 1697400000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fundraising Events",
              "amount": 27080,
              "category": 11,
              "note": "Remember to transfer funds",
              "created_date": 1696456800000,
              "modified_date": 1696852800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fundraising Events",
              "amount": 27101,
              "category": 11,
              "note": "Remember to transfer funds",
              "created_date": 1696777200000,
              "modified_date": 1696971600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fundraising Events",
              "amount": 27035,
              "category": 11,
              "note": "Remember to transfer funds",
              "created_date": 1697284800000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fundraising Events",
              "amount": 26614,
              "category": 11,
              "note": "Remember to transfer funds",
              "created_date": 1696168800000,
              "modified_date": 1696168800000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Fundraising Events",
              "amount": 26614,
              "category": 11,
              "note": "Remember to transfer funds",
              "created_date": 1696168800000,
              "modified_date": 1696168800000,
              "expense_id": -1
            }
          }
        ]
      },
      "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleSmsSendClipboardContent": {
      "seed": null,
      "params": {
        "message": "Pick up groceries: Milk and Bread and Apples.",
        "number": "+15214327765"
      },
      "query": "Send a message to +15214327765 with the clipboard content in Simple SMS Messenger",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template_with_seeded_fill",
      "params_complete": true
    },
    "SimpleSmsSendReceivedAddress": {
      "seed": null,
      "params": {
        "message": "1011 S Maple St, Little Rock, AR, 72204",
        "name1": "Maria Hernandez",
        "name2": "+18124893116",
        "number": "+15610345105"
      },
      "query": "Text the address of the event to Maria Hernandez that +18124893116 just sent me in Simple SMS Messenger",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template_with_seeded_fill",
      "params_complete": true
    },
    "TasksCompletedTasksForDate": {
      "seed": 20260825,
      "params": {
        "completed_date": "October 11 2023",
        "date": "October 20 2023",
        "notes": "Schedule time on calendar.",
        "time": "5:20pm",
        "title": "Schedule team meeting"
      },
      "query": "Which tasks have I completed for October 20 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TasksDueNextWeek": {
      "seed": 20260825,
      "params": {
        "due_date": "October 21 2023",
        "notes": "Schedule time on calendar.",
        "title": "Schedule team meeting"
      },
      "query": "How many tasks do I have due next week in Tasks app? Assume the week starts from Monday. Express your answer as a single integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerActivitiesOnDate": {
      "seed": 20260825,
      "params": {
        "activity_description": "Shared laughs and made memories with friends.",
        "activity_name": "Quick Sweat",
        "category": "mountain biking",
        "date": "October 11 2023",
        "distance": "3500",
        "duration": "120",
        "elevation": "250",
        "start_time": "3:45pm"
      },
      "query": "What activities did I do October 11 2023 in the OpenTracks app? Answer with the activity type only. If there are multiple types, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerActivityDuration": {
      "seed": 20260825,
      "params": {
        "activity_description": "Shared laughs and made memories with friends.",
        "activity_name": "Quick Sweat",
        "category": "mountain biking",
        "date": "October 6 2023",
        "distance": "3500",
        "duration": "120",
        "elevation": "250",
        "start_time": "3:45pm"
      },
      "query": "How long was my mountain biking activity October 6 2023 in the OpenTracks app? Express your answer in minutes as a single integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SportsTrackerLongestDistanceActivity": {
      "seed": 20260825,
      "params": {
        "activity_description": "Shared laughs and made memories with friends.",
        "activity_name": "Quick Sweat",
        "category": "mountain biking",
        "distance": "3500",
        "duration": "120",
        "elevation": "250",
        "start_date": "October 9 2023",
        "start_time": "3:45pm"
      },
      "query": "What was the longest distance covered in a mountain biking activity in the OpenTracks app this week? Assume the week starts from Monday. Express your answer as a single number in meters rounded to the nearest integer.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "NotesMeetingAttendeeCount": {
      "seed": 20260825,
      "params": {
        "attendee_count": "45",
        "body": "Meeting Details:\n- Discussed upcoming project deadlines\n- Reviewed customer feedback\n- Assigned tasks to team members\n- {attendee_count} people attended\n",
        "title": "Project Kickoff Meeting"
      },
      "query": "How many attendees were present in the meeting titled 'Project Kickoff Meeting' in the Joplin app? Express your answer as just a single number.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "NotesRecipeIngredientCount": {
      "seed": 20260825,
      "params": {
        "body": "Ingredients:\n- 2 cups rolled oats\n- {ingredient_quantity} {ingredient}\n- 1/2 cup packed brown sugar\n- 1 teaspoon baking powder\n- 1/2 teaspoon cinnamon\n- 1/4 teaspoon salt\n\nInstructions:\n1. Preheat oven to 350°F (175°C).\n2. In a mixing bowl, combine rolled oats, brown sugar, baking powder, cinnamon, and salt.\n3. Stir in melted butter until mixture is crumbly.\n4. Press mixture into a greased baking dish.\n5. Bake for 25-30 minutes, or until edges are golden brown.\n6. Let cool before cutting into squares.\n",
        "ingredient": "arrowroot powder",
        "ingredient_quantity": "1/4 cup",
        "title": "Spaghetti Carbonara"
      },
      "query": "What quantity of arrowroot powder do I need for the recipe 'Spaghetti Carbonara' in the Joplin app? Express your answer in the format <amount> <unit> where both the amount and unit exactly match the format in the recipe.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RetroPlayingQueue": {
      "seed": 20260825,
      "params": {
        "files": [
          "Silent Dreams.mp3",
          "Orbiting Stars.mp3",
          "Mystic Journey.mp3"
        ],
        "noise_files": [
          "Chasing Shadows.mp3",
          "Shadows of Time.mp3",
          "My Heart is Yours.mp3",
          "Echoes of Silence.mp3",
          "Moments.mp3",
          "Whispers of the Past.mp3",
          "Rising Sun.mp3",
          "Lost in the Echo.mp3",
          "Endless Summer.mp3",
          "Waves of Change.mp3",
          "Heartbeat Away.mp3",
          "Bright Lights.mp3"
        ],
        "playlist_name": "Metal Mayhem 72"
      },
      "query": "Add the following songs, in order, Silent Dreams, Orbiting Stars, Mystic Journey to my playing queue in Retro music.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "RetroPlaylistDuration": {
      "seed": 20260825,
      "params": {
        "files": [
          "Silent Dreams.mp3",
          "Orbiting Stars.mp3",
          "Mystic Journey.mp3",
          "Chasing Shadows.mp3",
          "Shadows of Time.mp3",
          "My Heart is Yours.mp3",
          "Echoes of Silence.mp3",
          "Moments.mp3",
          "Whispers of the Past.mp3"
        ],
        "noise_files": [
          "Rising Sun.mp3",
          "Lost in the Echo.mp3",
          "Endless Summer.mp3",
          "Waves of Change.mp3",
          "Heartbeat Away.mp3",
          "Bright Lights.mp3"
        ],
        "playlist_name": "Metal Mayhem 72"
      },
      "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with a duration between 45 and 50 minutes using the provided songs.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarAnyEventsOnDate": {
      "seed": 20260825,
      "params": {
        "date": "October 16 2023",
        "time": "3:15pm",
        "title": "Birthday party"
      },
      "query": "Do I have any events October 16 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarEventOnDateAtTime": {
      "seed": 20260825,
      "params": {
        "date": "October 16 2023",
        "duration": "15 minutes",
        "time": "8:00pm",
        "title": "Board meeting"
      },
      "query": "What is on my schedule for October 16 2023 at 8:00pm in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarFirstEventAfterStartTime": {
      "seed": 20260825,
      "params": {
        "date": "October 16 2023",
        "duration": "25 minutes",
        "time": "3:15pm",
        "title": "Team Brainstorming"
      },
      "query": "What is my first event after 3:15pm October 16 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SimpleCalendarEventsInTimeRange": {
      "seed": 20260825,
      "params": {
        "date": "October 19 2023",
        "duration": "25 minutes",
        "start_time": "1:30pm",
        "title": "Happy Hour"
      },
      "query": "Do I have any events between 1:30pm and 8pm October 19 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorDeleteAllNotes": {
      "seed": 20260825,
      "params": {},
      "query": "Delete all my notes in Markor.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "CameraTakePhoto": {
      "seed": null,
      "params": {},
      "query": "Take one photo.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "CameraTakeVideo": {
      "seed": null,
      "params": {},
      "query": "Take one video.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "ClockStopWatchRunning": {
      "seed": null,
      "params": {},
      "query": "Run the stopwatch.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "ClockStopWatchPausedVerify": {
      "seed": 20260825,
      "params": {},
      "query": "Pause the stopwatch.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ClockTimerEntry": {
      "seed": null,
      "params": {
        "hours": 3,
        "minutes": 34,
        "seconds": 36
      },
      "query": "Create a timer with 3 hours, 34 minutes, and 36 seconds. Do not start the timer.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "OsmAndFavorite": {
      "seed": null,
      "params": {
        "location": "Balzers, Liechtenstein"
      },
      "query": "Add a favorite location marker for Balzers, Liechtenstein in the OsmAnd maps app.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "OsmAndMarker": {
      "seed": null,
      "params": {
        "location": "Schaan, Liechtenstein"
      },
      "query": "Add a location marker for Schaan, Liechtenstein in the OsmAnd maps app.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "OsmAndTrack": {
      "seed": null,
      "params": {
        "track_name": "Ruggell, Liechtenstein to Bendern, Liechtenstein",
        "waypoints": [
          "Ruggell, Liechtenstein",
          "Bendern, Liechtenstein"
        ]
      },
      "query": "Save a track with waypoints Ruggell, Liechtenstein, Bendern, Liechtenstein in the OsmAnd maps app in the same order as listed.",
      "query_source": "published_query",
      "params_source": "parsed_from_query_with_seeded_fill",
      "params_complete": true
    },
    "SimpleDrawProCreateDrawing": {
      "seed": null,
      "params": {
        "file_name": "consectetur_fierce_horse_edited.jpg",
        "text": ""
      },
      "query": "Create a new drawing in Simple Draw Pro. Name it consectetur_fierce_horse_edited.jpg. Save it in the Pictures folder within the sdk_gphone_x86_64 storage area.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template_with_seeded_fill",
      "params_complete": true
    },
    "SystemBluetoothTurnOn": {
      "seed": null,
      "params": {
        "on_or_off": "on"
      },
      "query": "Turn bluetooth on.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SystemBluetoothTurnOff": {
      "seed": 20260825,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn bluetooth off.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBluetoothTurnOnVerify": {
      "seed": 20260825,
      "params": {
        "on_or_off": "on"
      },
      "query": "Turn bluetooth on.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBluetoothTurnOffVerify": {
      "seed": 20260825,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn bluetooth off.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBrightnessMax": {
      "seed": null,
      "params": {
        "max_or_min": "max"
      },
      "query": "Turn brightness to the max value.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SystemBrightnessMin": {
      "seed": 20260825,
      "params": {
        "max_or_min": "min"
      },
      "query": "Turn brightness to the min value.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBrightnessMaxVerify": {
      "seed": 20260825,
      "params": {
        "max_or_min": "max"
      },
      "query": "Turn brightness to the max value.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemBrightnessMinVerify": {
      "seed": 20260825,
      "params": {
        "max_or_min": "min"
      },
      "query": "Turn brightness to the min value.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemWifiTurnOn": {
      "seed": null,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn wifi off.",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "SystemWifiTurnOff": {
      "seed": 20260825,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn wifi off.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemWifiTurnOnVerify": {
      "seed": 20260825,
      "params": {
        "on_or_off": "on"
      },
      "query": "Turn wifi on.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemWifiTurnOffVerify": {
      "seed": 20260825,
      "params": {
        "on_or_off": "off"
      },
      "query": "Turn wifi off.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SystemCopyToClipboard": {
      "seed": 20260825,
      "params": {
        "clipboard_content": "Call me at 555-1234"
      },
      "query": "Copy the following text to the clipboard: Call me at 555-1234",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "TurnOffWifiAndTurnOnBluetooth": {
      "seed": null,
      "params": {},
      "query": "Turn off WiFi, then enable bluetooth",
      "query_source": "published_query",
      "params_source": "recovered_from_task_template",
      "params_complete": true
    },
    "TurnOnWifiAndOpenApp": {
      "seed": 20260825,
      "params": {
        "app_name": "camera"
      },
      "query": "Turn on Wifi, then open the camera app",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "BrowserDraw": {
      "seed": 20260825,
      "params": {
        "browser_task_seed": 301228880
      },
      "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then create a drawing using the three colors shown at the top and hit submit.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "BrowserMaze": {
      "seed": 20260825,
      "params": {
        "browser_task_seed": 301228880
      },
      "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then navigate the X to the bottom-right cell, by using the direction buttons.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "BrowserMultiply": {
      "seed": 20260825,
      "params": {
        "browser_task_seed": 301228880
      },
      "query": "Open the file task.html in Downloads in the file manager; when prompted open it with Chrome. Then click the button 5 times, remember the numbers displayed, and enter their product in the form.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "FilesDeleteFile": {
      "seed": 20260825,
      "params": {
        "file_name": "bright_owl_2023_08_08.mp3",
        "noise_candidates": [
          "sci_fi_book.mp3",
          "history_lecture.mp3",
          "novel_chapter.mp3",
          "biography_audio.mp3",
          "mystery_novel.mp3",
          "self_help_guide.mp3",
          "adventure_story.mp3",
          "language_lessons.mp3",
          "childrens_fable.mp3"
        ],
        "subfolder": "Audiobooks"
      },
      "query": "Delete the file bright_owl_2023_08_08.mp3 from the Android filesystem located in the Audiobooks folder within the sdk_gphone_x86_64 storage area.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "FilesMoveFile": {
      "seed": 20260825,
      "params": {
        "destination_folder": "Movies",
        "file_name": "documentary.mp4",
        "noise_candidates": [
          "sci_fi_book.mp3",
          "history_lecture.mp3",
          "novel_chapter.mp3",
          "biography_audio.mp3",
          "mystery_novel.mp3",
          "self_help_guide.mp3",
          "adventure_story.mp3",
          "language_lessons.mp3",
          "childrens_fable.mp3"
        ],
        "source_folder": "Audiobooks"
      },
      "query": "Move the file documentary.mp4 from Audiobooks within the sdk_gphone_x86_64 storage area to the Movies within the same sdk_gphone_x86_64 storage area in the Android filesystem.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "VlcCreatePlaylist": {
      "seed": 20260825,
      "params": {
        "files": [
          "2023_04_09_episode_55_4K.mp4",
          "scene_13_4K_2023_04_26.mp4",
          "7O8B_episode_60_HD.mp4"
        ],
        "noise_files": [
          "clip_72_export_iA40.mp4",
          "2023_10_14_clip_89_export.mp4",
          "wSvw_episode_37_4K.mp4"
        ],
        "playlist_name": "Daily Routines Marathon"
      },
      "query": "Create a playlist titled \"Daily Routines Marathon\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_04_09_episode_55_4K.mp4, scene_13_4K_2023_04_26.mp4, 7O8B_episode_60_HD.mp4",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "VlcCreateTwoPlaylists": {
      "seed": 20260825,
      "params": {
        "files1": [
          "2023_04_09_episode_55_4K.mp4",
          "scene_13_4K_2023_04_26.mp4",
          "7O8B_episode_60_HD.mp4"
        ],
        "files2": [
          "backup_clip_59_export.mp4",
          "recording_94__backup.mp4",
          "episode_94_4K_KJ3A.mp4"
        ],
        "noise_files1": [
          "clip_72_export_iA40.mp4",
          "2023_10_14_clip_89_export.mp4",
          "wSvw_episode_37_4K.mp4"
        ],
        "noise_files2": [
          "copy_episode_60_export.mp4",
          "episode_86_export_2023_05_06.mp4",
          "backup_episode_57_export.mp4"
        ],
        "playlist_name1": "Daily Routines Marathon",
        "playlist_name2": "Travel Guide Marathon"
      },
      "query": "Create a playlist titled \"Daily Routines Marathon\" with the following files in VLC (located in Internal Memory/VLCVideos), in order: 2023_04_09_episode_55_4K.mp4, scene_13_4K_2023_04_26.mp4, 7O8B_episode_60_HD.mp4. And then, create a playlist titled \"Travel Guide Marathon\" with the following files in VLC, in order: backup_clip_59_export.mp4, recording_94__backup.mp4, episode_94_4K_KJ3A.mp4.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "OpenAppTaskEval": {
      "seed": 20260825,
      "params": {
        "app_name": "camera"
      },
      "query": "Open the camera app. Clear any pop-ups that may appear by granting all permissions that are required.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "SaveCopyOfReceiptTaskEval": {
      "seed": 20260825,
      "params": {
        "file_name": "receipt_2023_05_23_super_elephant.jpg",
        "receipt_image": {
          "__type__": "PIL.Image.Image",
          "mode": "RGB",
          "size": [
            500,
            500
          ],
          "png_base64": "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"
        }
      },
      "query": "In Simple Gallery Pro, copy receipt_2023_05_23_super_elephant.jpg in DCIM and save a copy with the same name in Download",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorTranscribeReceipt": {
      "seed": 20260825,
      "params": {
        "file_name": "receipt.md",
        "text": "Date, Item, Amount\n2023-02-08, Bluetooth Keyboard, $87.55"
      },
      "query": "Create a file in Markor, called receipt.md with the transactions from the receipt.png. Use Simple Gallery to view the receipt. Please enter transactions in csv format including the header \"Date, Item, Amount\".",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "MarkorTranscribeVideo": {
      "seed": 20260825,
      "params": {
        "file_name": "2lPt_episode_44_HD_transcription.txt",
        "messages": [
          "Hannah",
          "Samuel"
        ],
        "noise_files": [
          "scene_98_HD_2023_05_11.mp4",
          "footage_57__2023_06_09.mp4",
          "4JWb_footage_55_raw.mp4",
          "footage_35_export_VNwS.mp4",
          "scene_48_4K_mGCY.mp4",
          "moment_80_export_2023_03_04.mp4"
        ],
        "text": "Hannah,Samuel",
        "video_name": "2lPt_episode_44_HD.mp4"
      },
      "query": "Transcribe the contents of video 2lPt_episode_44_HD.mp4 by watching it in VLC player (located in Download) and writing the sequence of strings shown on each frame to the text file 2lPt_episode_44_HD_transcription.txt in Markor as a comma separated list. For example, if the first frame shows the text \"edna\" and the second frame shows the text \"pineapple\", then the text file should contain only the following text: \"edna, pineapple\".",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    },
    "ExpenseAddMultipleFromGallery": {
      "seed": 20260825,
      "params": {
        "noise_row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Jeans",
              "amount": 12320,
              "category": 8,
              "note": "I may repeat this",
              "created_date": 1697259600000,
              "modified_date": 1697259600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Reimbursements",
              "amount": 7662,
              "category": 2,
              "note": "A need",
              "created_date": 1697061600000,
              "modified_date": 1697061600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Club Membership",
              "amount": 31934,
              "category": 5,
              "note": "Want to have",
              "created_date": 1696863600000,
              "modified_date": 1696863600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Legal Fees",
              "amount": 46525,
              "category": 1,
              "note": "I may repeat this",
              "created_date": 1696626000000,
              "modified_date": 1696626000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Health Insurance",
              "amount": 37664,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1697328000000,
              "modified_date": 1697328000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Shirt Purchase",
              "amount": 24530,
              "category": 8,
              "note": "Monthly recurring",
              "created_date": 1696496400000,
              "modified_date": 1696496400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Birthday Present",
              "amount": 30807,
              "category": 5,
              "note": "Monthly recurring",
              "created_date": 1697108400000,
              "modified_date": 1697108400000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Therapy Sessions",
              "amount": 39785,
              "category": 9,
              "note": "I may repeat this",
              "created_date": 1696377600000,
              "modified_date": 1696377600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Tutoring Services",
              "amount": 9089,
              "category": 10,
              "note": "Want to have",
              "created_date": 1696201200000,
              "modified_date": 1696201200000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Workshops",
              "amount": 1298,
              "category": 10,
              "note": "I may repeat this",
              "created_date": 1696287600000,
              "modified_date": 1696287600000,
              "expense_id": -1
            }
          }
        ],
        "row_objects": [
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Sponsorships",
              "amount": 23101,
              "category": 11,
              "note": "I may repeat this",
              "created_date": 1696233600000,
              "modified_date": 1696233600000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Household Items",
              "amount": 19259,
              "category": 1,
              "note": "Remember to transfer funds",
              "created_date": 1696644000000,
              "modified_date": 1696644000000,
              "expense_id": -1
            }
          },
          {
            "__type__": "android_world.task_evals.utils.sqlite_schema_utils.Expense",
            "fields": {
              "name": "Unexpected Expenses",
              "amount": 45472,
              "category": 1,
              "note": "Urgent",
              "created_date": 1696561200000,
              "modified_date": 1696561200000,
              "expense_id": -1
            }
          }
        ],
        "text_representation_type": "text_block"
      },
      "query": "Add the expenses from expenses.jpg in Simple Gallery Pro to pro expense.",
      "query_source": "android_world_registry_fixed_seed",
      "params_source": "generate_random_params",
      "params_complete": true
    }
  }
}


==> anc/code/evaluation/datasets/android-world-Split100/memory.json <==
[
  {
    "task_id": "MarkorCreateNote",
    "query": "Create a new note in Markor named 2023_02_08_bright_nest.md with the following text: Winter is coming.",
    "app": "markor",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 24,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"2023_02_08_bright_nest\"]"
    },
    "key_component": [
      "2023_02_08_bright_nest"
    ]
  },
  {
    "task_id": "SimpleCalendarAddRepeatingEvent",
    "query": "In Simple Calendar Pro, create a recurring calendar event titled 'Meeting with HR' starting on 2023-10-19 at 6h. The event recurs weekly, forever, and lasts for 60 minutes each occurrence. The event description should be 'We will finalize marketing strategies. Looking forward to productive discussions.'.",
    "app": "simpleCalendar",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 42,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[\"Meeting with HR\"]"
    },
    "key_component": [
      "Meeting with HR"
    ]
  },
  {
    "task_id": "RecipeAddSingleRecipe",
    "query": "Add the following recipes into the Broccoli app: title|description|servings|preparationTime|ingredients|directions  Tomato Basil Bruschetta|An ideal recipe for experimenting with different flavors and ingredients.|8 servings|45 mins|various amounts|Top sliced baguette with a mix of chopped tomatoes, basil, garlic, olive oil, salt, and pepper. Try adding a pinch of your favorite spices for extra flavor.",
    "app": "recipe",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Tomato Basil Bruschetta\"]"
    },
    "key_component": [
      "Tomato Basil Bruschetta"
    ]
  },
  {
    "task_id": "ExpenseAddSingle",
    "query": "Add the following expenses into the pro expense:name|amount_dollars|category_name|note Charity|$16.79|Donation|A need",
    "app": "expense",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"data_entry\", \"search\"]",
      "key_component_final": "[\"Charity\"]"
    },
    "key_component": [
      "Charity"
    ]
  },
  {
    "task_id": "SimpleSmsSend",
    "query": "Send a text message using Simple SMS Messenger to +18124893116 with message: Where there is smoke, there is fire.",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[\"Where there is smoke\"]"
    },
    "key_component": [
      "Where there is smoke"
    ]
  },
  {
    "task_id": "ContactsAddContact",
    "query": "Create a new contact for Thomas Pereira. Their number is +12549786899",
    "app": "contacts",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "contacts": "com.google.android.contacts"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Thomas Pereira\"]"
    },
    "key_component": [
      "Thomas Pereira"
    ]
  },
  {
    "task_id": "AudioRecorderRecordAudioWithFileName",
    "query": "Record an audio clip and save it with name 'backup_guidance.m4a' using Audio Recorder app.",
    "app": "audioRecorder",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "audioRecorder": "com.dimowner.audiorecorder"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[\"backup_guidance\"]"
    },
    "key_component": [
      "backup_guidance"
    ]
  },
  {
    "task_id": "TasksHighPriorityTasksDueOnDate",
    "query": "Which tasks with high priority are due October 16 2023 in the Tasks app? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"screen_reading\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerTotalDistanceForCategoryOverInterval",
    "query": "What was the total distance covered for inline skating activities in the OpenTracks app from October 2 2023 to October 12 2023? Express your answer as a single number in meters rounded to the nearest integer.",
    "app": "sportsTracker",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"parameterized\", \"math_counting\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "NotesTodoItemCount",
    "query": "How many to-dos do I have in the 'Work' folder in the Joplin app? Express your answer as just a single number.",
    "app": "notes",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"math_counting\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RetroCreatePlaylist",
    "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with the following songs, in order: Silent Dreams, Orbiting Stars, Mystic Journey",
    "app": "retroMusic",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  }
]


==> anc/code/evaluation/datasets/android-world-Split100/middle.json <==
[
  {
    "task_id": "MarkorAddNoteHeader",
    "query": "Update the Markor note 2023_02_08.txt by adding the following text, along with a new blank line before the existing content: 'dHPtutRVC1RpA1YiYYPe'.",
    "app": "markor",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"dHPtutRVC1RpA1YiYYPe\"]"
    },
    "key_component": [
      "dHPtutRVC1RpA1YiYYPe"
    ]
  },
  {
    "task_id": "MarkorCreateFolder",
    "query": "Create a new folder in Markor named folder_20260303_162850.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"folder_20260303_162850\"]"
    },
    "key_component": [
      "folder_20260303_162850"
    ]
  },
  {
    "task_id": "MarkorCreateNoteFromClipboard",
    "query": "Create a note in Markor named alert_fox_backup.md. Perform a paste operation in the note and save the note.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"alert_fox_backup.md\"]"
    },
    "key_component": [
      "alert_fox_backup.md"
    ]
  },
  {
    "task_id": "MarkorDeleteNote",
    "query": "Delete the note in Markor named final_kind_rabbit.",
    "app": "markor",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorDeleteNewestNote",
    "query": "Delete the newest note in Markor.",
    "app": "markor",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorMoveNote",
    "query": "In Markor, move the note great_lion_Z2lP.txt from CodeSnippets to PersonalJournal.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\", \"complex_ui_understanding\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorMergeNotes",
    "query": "Merge the contents of Markor notes final_kind_rabbit.txt, quick_monkey_fv7n.md and edited_strong_lion.md (in the same order) into a new Markor note named ITiA40c0 and save it. Add a new line between the content of each note.",
    "app": "markor",
    "gt_steps": 39,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 117,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_edit\", \"data_entry\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorCreateNoteAndSms",
    "query": "Create a new note in Markor named final_kind_rabbit.txt with the following text: Parents' evening at school this Wednesday.. Share the entire content of the note with the phone number +10345105327 via SMS using Simple SMS Messenger",
    "app": "markor",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor",
      "simpleSms": "com.simplemobiletools.smsmessenger"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"multi_app\", \"data_entry\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarAddOneEventRelativeDay",
    "query": "In Simple Calendar Pro, create a calendar event for this Monday at 14h with the title 'Appointment for Budget Planning' and the description 'We will prepare for annual budget. Looking forward to productive discussions.'. The event should last for 45 mins.",
    "app": "simpleCalendar",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"Appointment for Budget Planning\"]"
    },
    "runtime_instance": {
      "kind": "fixed_seed_parameter_instantiation",
      "seed": 20260821,
      "params": {
        "day_of_week": "Monday",
        "hour": 14,
        "event_title": "Appointment for Budget Planning",
        "event_description": "We will prepare for annual budget. Looking forward to productive discussions.",
        "duration_mins": 45
      }
    },
    "key_component": [
      "Appointment for Budget Planning"
    ]
  },
  {
    "task_id": "SimpleCalendarDeleteEvents",
    "query": "In Simple Calendar Pro, delete all the calendar events on 2023-10-17",
    "app": "simpleCalendar",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"data_edit\"]",
      "key_component_final": "[\"Calendar\"]"
    },
    "key_component": [
      "Calendar"
    ]
  },
  {
    "task_id": "SimpleCalendarDeleteEventsOnRelativeDay",
    "query": "In Simple Calendar Pro, delete all events scheduled for this Friday.",
    "app": "simpleCalendar",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[\"Calendar\"]"
    },
    "key_component": [
      "Calendar"
    ]
  },
  {
    "task_id": "SimpleCalendarDeleteOneEvent",
    "query": "In Simple Calendar Pro, delete the calendar event on 2023-10-17 at 8h with the title 'Workshop on Campaign'",
    "app": "simpleCalendar",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"complex_ui_understanding\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarEventsOnDate",
    "query": "What events do I have October 19 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiple titles, format your answer as a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarEventsInNextWeek",
    "query": "What events do I have in the next week in Simple Calendar Pro? Assume the week starts from Monday. Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarNextEvent",
    "query": "What is my next upcoming event in Simple Calendar Pro? Answer with the title only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"complex_ui_understanding\", \"screen_reading\", \"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarLocationOfEvent",
    "query": "What is the location of my Team Offsite event in Simple Calendar Pro? Answer with the location only.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarNextMeetingWithPerson",
    "query": "When is my next meeting with David in Simple Calendar Pro? Express your answer in the format <month name> <day> <year> <hour in 24-hour format>:<minutes>.",
    "app": "simpleCalendar",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromMarkor",
    "query": "Add the recipes from recipes.txt in Markor to the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 24,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 72,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"data_entry\", \"multi_app\", \"screen_reading\", \"memorization\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeAddMultipleRecipesFromMarkor2",
    "query": "Add the recipes from recipes.txt in Markor that take 20 mins to prepare into the Broccoli recipe app.",
    "app": "recipe",
    "gt_steps": 26,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 78,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"parameterized\", \"screen_reading\", \"complex_ui_understanding\", \"repetition\", \"multi_app\", \"data_entry\", \"information_retrieval\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteSingleRecipe",
    "query": "Delete the following recipes from Broccoli app: today.",
    "app": "recipe",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"search\", \"parameterized\"]",
      "key_component_final": "[\"Recipes\"]"
    },
    "key_component": [
      "Recipes"
    ]
  },
  {
    "task_id": "RecipeDeleteMultipleRecipes",
    "query": "Delete the following recipes from Broccoli app: today, yesterday, tomorrow.",
    "app": "recipe",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 36,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[\"Recipes\"]"
    },
    "key_component": [
      "Recipes"
    ]
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"data_edit\", \"screen_reading\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes2",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 33,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"repetition\", \"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteDuplicateRecipes3",
    "query": "Delete all but one of any recipes in the Broccoli app that are exact duplicates, ensuring at least one instance of each unique recipe remains",
    "app": "recipe",
    "gt_steps": 16,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 48,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteMultipleRecipesWithConstraint",
    "query": "Delete the recipes from Broccoli app that use eggs in the directions.",
    "app": "recipe",
    "gt_steps": 20,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 60,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"screen_reading\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteMultipleRecipesWithNoise",
    "query": "Delete the following recipes from Broccoli app: Greek Salad Pita Pockets, Salmon with Dill Sauce, Chicken Caesar Salad Wrap.",
    "app": "recipe",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"parameterized\", \"search\", \"complex_ui_understanding\", \"repetition\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RecipeDeleteSingleWithRecipeWithNoise",
    "query": "Delete the following recipes from Broccoli app: Greek Salad Pita Pockets.",
    "app": "recipe",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "recipe": "com.flauschcode.broccoli"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"screen_reading\", \"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseAddMultipleFromMarkor",
    "query": "Go through the transactions in my_expenses.txt in Markor. Log the reimbursable transactions in the pro expense.",
    "app": "expense",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 45,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"transcription\", \"repetition\", \"multi_app\", \"data_entry\", \"memorization\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseDeleteSingle",
    "query": "Delete the following expenses from pro expense: Wedding Gift.",
    "app": "expense",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"screen_reading\", \"parameterized\"]",
      "key_component_final": "[\"Expense\"]"
    },
    "key_component": [
      "Expense"
    ]
  },
  {
    "task_id": "ExpenseDeleteMultiple",
    "query": "Delete the following expenses from pro expense: Theater Show, Therapy Sessions, Social Club Dues.",
    "app": "expense",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[\"Expense\"]"
    },
    "key_component": [
      "Expense"
    ]
  },
  {
    "task_id": "ExpenseDeleteMultiple2",
    "query": "Delete the following expenses from pro expense: Sponsorships, Household Items, Unexpected Expenses.",
    "app": "expense",
    "gt_steps": 17,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 51,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"screen_reading\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseDeleteDuplicates",
    "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "app": "expense",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "ExpenseDeleteDuplicates2",
    "query": "Delete all but one of any expenses in pro expense that are exact duplicates, ensuring at least one instance of each unique expense remains.",
    "app": "expense",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "expense": "com.arduia.expense"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"data_edit\", \"requires_setup\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleSmsSendClipboardContent",
    "query": "Send a message to +15214327765 with the clipboard content in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_entry\", \"parameterized\"]",
      "key_component_final": "[\"15214327765\"]"
    },
    "key_component": [
      "15214327765"
    ]
  },
  {
    "task_id": "SimpleSmsSendReceivedAddress",
    "query": "Text the address of the event to Maria Hernandez that +18124893116 just sent me in Simple SMS Messenger",
    "app": "simpleSms",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "simpleSms": "com.android.mms"
    },
    "max_execute_steps": 27,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[\"Maria Hernandez\"]"
    },
    "key_component": [
      "Maria Hernandez"
    ]
  },
  {
    "task_id": "TasksCompletedTasksForDate",
    "query": "Which tasks have I completed for October 20 2023 in Tasks app? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "tasks",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 15,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "TasksDueNextWeek",
    "query": "How many tasks do I have due next week in Tasks app? Assume the week starts from Monday. Express your answer as a single integer.",
    "app": "tasks",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "tasks": "org.tasks"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerActivitiesOnDate",
    "query": "What activities did I do October 11 2023 in the OpenTracks app? Answer with the activity type only. If there are multiple types, format your answer in a comma separated list.",
    "app": "sportsTracker",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 30,
    "meta": {
      "difficulty": "hard",
      "tags": "[\"search\", \"complex_ui_understanding\", \"screen_reading\", \"information_retrieval\", \"transcription\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerActivityDuration",
    "query": "How long was my mountain biking activity October 6 2023 in the OpenTracks app? Express your answer in minutes as a single integer.",
    "app": "sportsTracker",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 18,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SportsTrackerLongestDistanceActivity",
    "query": "What was the longest distance covered in a mountain biking activity in the OpenTracks app this week? Assume the week starts from Monday. Express your answer as a single number in meters rounded to the nearest integer.",
    "app": "sportsTracker",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "sportsTracker": "de.dennisguse.opentracks"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\", \"information_retrieval\", \"math_counting\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "NotesMeetingAttendeeCount",
    "query": "How many attendees were present in the meeting titled 'Project Kickoff Meeting' in the Joplin app? Express your answer as just a single number.",
    "app": "notes",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "NotesRecipeIngredientCount",
    "query": "What quantity of arrowroot powder do I need for the recipe 'Spaghetti Carbonara' in the Joplin app? Express your answer in the format <amount> <unit> where both the amount and unit exactly match the format in the recipe.",
    "app": "notes",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "notes": "net.cozic.joplin"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"search\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RetroPlayingQueue",
    "query": "Add the following songs, in order, Silent Dreams, Orbiting Stars, Mystic Journey to my playing queue in Retro music.",
    "app": "retroMusic",
    "gt_steps": 16,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 48,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "RetroPlaylistDuration",
    "query": "Create a playlist in Retro Music titled \"Metal Mayhem 72\" with a duration between 45 and 50 minutes using the provided songs.",
    "app": "retroMusic",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "retroMusic": "code.name.monkey.retromusic"
    },
    "max_execute_steps": 45,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"math_counting\", \"complex_ui_understanding\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarAnyEventsOnDate",
    "query": "Do I have any events October 16 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 12,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarEventOnDateAtTime",
    "query": "What is on my schedule for October 16 2023 at 8:00pm in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 9,
    "meta": {
      "difficulty": "medium",
      "tags": "[\"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarFirstEventAfterStartTime",
    "query": "What is my first event after 3:15pm October 16 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"parameterized\", \"screen_reading\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "SimpleCalendarEventsInTimeRange",
    "query": "Do I have any events between 1:30pm and 8pm October 19 2023 in Simple Calendar Pro? Answer with the titles only. If there are multiples titles, format your answer in a comma separated list.",
    "app": "simpleCalendar",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "simpleCalendar": "com.simplemobiletools.calendar.pro"
    },
    "max_execute_steps": 8,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"complex_ui_understanding\", \"screen_reading\", \"search\", \"transcription\", \"information_retrieval\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  },
  {
    "task_id": "MarkorDeleteAllNotes",
    "query": "Delete all my notes in Markor.",
    "app": "markor",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "markor": "net.gsantner.markor"
    },
    "max_execute_steps": 21,
    "meta": {
      "difficulty": "easy",
      "tags": "[\"data_edit\", \"repetition\", \"parameterized\"]",
      "key_component_final": "[]"
    },
    "key_component": []
  }
]


==> anc/code/evaluation/datasets/spa-bench-Split100/high.json <==
[
  {
    "task_id": "cainiaoguoguo_0",
    "query": "在我的页面中查看“收货地址”",
    "app": "菜鸟裹裹",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "cainiaoguoguo": "com.cainiao.cnintl4android"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['地址']",
      "adb_home_page": "com.cainiao.wireless.homepage.view.activity.launch.WelcomeActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "地址"
    ]
  },
  {
    "task_id": "cainiaoguoguo_1",
    "query": "在我的页面中选择收货地址，选择添加收货地址，姓名输入张三，手机号输入123456789",
    "app": "菜鸟裹裹",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "cainiaoguoguo": "com.cainiao.cnintl4android"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['收货地址', '收件人', '张三']",
      "adb_home_page": "com.cainiao.wireless.homepage.view.activity.launch.WelcomeActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "收货地址",
      "收件人",
      "张三"
    ]
  },
  {
    "task_id": "cainiaoguoguo_2",
    "query": "在我的页面中选择收货地址，选择添加收货地址，姓名输入张三，手机号输入123456789，详细地址输入无，地区选择九龙的九龙城区，然后保存这个收货地址。",
    "app": "菜鸟裹裹",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "cainiaoguoguo": "com.cainiao.cnintl4android"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['我的地址', '张三', '九龙城区']",
      "adb_home_page": "com.cainiao.wireless.homepage.view.activity.launch.WelcomeActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "我的地址",
      "张三",
      "九龙城区"
    ]
  },
  {
    "task_id": "calendar_0",
    "query": "查看今天的黄历，然后查看今天的运程。",
    "app": "万年历",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "calendar": "com.youloft.calendar"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['黄历', '运程']",
      "adb_home_page": "com.youloft.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "黄历",
      "运程"
    ]
  },
  {
    "task_id": "calendar_1",
    "query": "查看今天的黄历，然后查看今天的运程。然后在“工具”页面中打开“择吉日”，然后查看“出行”的吉日。",
    "app": "万年历",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "calendar": "com.youloft.calendar"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['宜出行']",
      "adb_home_page": "com.youloft.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "宜出行"
    ]
  },
  {
    "task_id": "calendar_2",
    "query": "查看今天的黄历，然后查看今天的运程。然后在“工具”页面中打开“择吉日”，然后查看“出行”的吉日，然后将开始日期调整为下个月，并且设置“只看周末”。",
    "app": "万年历",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "calendar": "com.youloft.calendar"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['宜出行', '星期日', '星期六']",
      "adb_home_page": "com.youloft.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "宜出行",
      "星期日",
      "星期六"
    ]
  },
  {
    "task_id": "deskclock_0",
    "query": "新建闹钟，设置在每个星期一重复，然后停止操作",
    "app": "时钟",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "deskclock": "com.android.deskclock"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['重复', '一']",
      "adb_home_page": "com.android.deskclock.DeskClockTabActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "重复",
      "一"
    ]
  },
  {
    "task_id": "deskclock_1",
    "query": "新建闹钟，设置在每个星期一重复，修改标签（备注）或闹钟名为“一个闹钟”，然后停止操作",
    "app": "时钟",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "deskclock": "com.android.deskclock"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['闹钟', '一个闹钟']",
      "adb_home_page": "com.android.deskclock.DeskClockTabActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "闹钟",
      "一个闹钟"
    ]
  },
  {
    "task_id": "deskclock_2",
    "query": "新建闹钟，设置在每个星期一重复，修改标签（备注）或闹钟名为“一个闹钟”，更换一个铃声音乐，保存闹钟",
    "app": "时钟",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "deskclock": "com.android.deskclock"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['闹钟', '响铃']",
      "adb_home_page": "com.android.deskclock.DeskClockTabActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "闹钟",
      "响铃"
    ]
  },
  {
    "task_id": "dianxin_1",
    "query": "进入查询办理，查看自己的积分，费用与用量（不分先后），随后查看自己的话费账单并充值10元额度（停在选择支付方式界面）",
    "app": "电信",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "dianxin": "com.ct.client"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['支付方式', '确认交易']",
      "adb_home_page": "com.ct.client.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "支付方式",
      "确认交易"
    ]
  },
  {
    "task_id": "dianxin_3",
    "query": "进入用户中心的个人信息页面。",
    "app": "电信",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "dianxin": "com.ct.client"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['我的','账户信息']",
      "adb_home_page": "com.ct.client.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "我的",
      "账户信息"
    ]
  },
  {
    "task_id": "dianxin_4",
    "query": "进入用户中心的个人信息页面，设置电信签名为5G开启，梦想加速。",
    "app": "电信",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "dianxin": "com.ct.client"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['5G开启', '梦想加速']",
      "adb_home_page": "com.ct.client.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "5G开启",
      "梦想加速"
    ]
  },
  {
    "task_id": "meituan_0",
    "query": "搜索一家附近的螺蛳粉店。",
    "app": "美团",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['螺蛳粉']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "螺蛳粉"
    ]
  },
  {
    "task_id": "meituan_1",
    "query": "搜索一家附近的螺蛳粉店，并查看店内评分、评论以及菜品。",
    "app": "美团",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['螺蛳粉']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "螺蛳粉"
    ]
  },
  {
    "task_id": "meituan_2",
    "query": "搜索一家附近的螺蛳粉店，并查看店内评分、评论以及菜品，然后下单一份螺蛳粉(停在支付前的订单界面)。",
    "app": "美团",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['螺蛳粉', '订单']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "螺蛳粉",
      "订单"
    ]
  },
  {
    "task_id": "meituan_3",
    "query": "查找附近的一家健身馆。",
    "app": "美团",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['健身']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "健身"
    ]
  },
  {
    "task_id": "meituan_4",
    "query": "查找附近的一家健身馆，查看一名高评价的健身教练介绍。",
    "app": "美团",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['教练印象']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "教练印象"
    ]
  },
  {
    "task_id": "meituan_5",
    "query": "查找附近的一家健身馆，查看一名高评价的健身教练介绍并且购买票。（停留在订单界面）",
    "app": "美团",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['订单', '支付']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "订单",
      "支付"
    ]
  },
  {
    "task_id": "meituan_6",
    "query": "查看浏览过的商品或商家",
    "app": "美团",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['浏览记录', '商户']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "浏览记录",
      "商户"
    ]
  },
  {
    "task_id": "meituan_7",
    "query": "为浏览过的商品或商家并撰写评论“Hello world”",
    "app": "美团",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "meituan": "com.sankuai.meituan"
    },
    "max_execute_steps": 24,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评价']",
      "adb_home_page": "com.meituan.android.pt.homepage.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "评价"
    ]
  },
  {
    "task_id": "tencentdocs_0",
    "query": "新建一个空白文档",
    "app": "腾讯文档",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "tencentdocs": "com.tencent.docs"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['请输入标题', '请输入正文']",
      "adb_home_page": "com.tencent.docs.DocsFlutterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "请输入标题",
      "请输入正文"
    ]
  },
  {
    "task_id": "tencentdocs_1",
    "query": "新建一个空白文档，设置标题为“标题”，设置正文为“你好”",
    "app": "腾讯文档",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "tencentdocs": "com.tencent.docs"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['标题', '你好']",
      "adb_home_page": "com.tencent.docs.DocsFlutterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "标题",
      "你好"
    ]
  }
]


==> anc/code/evaluation/datasets/spa-bench-Split100/low.json <==
[
  {
    "task_id": "QQMusic_0",
    "query": "搜索歌手周杰伦。",
    "app": "QQ音乐",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['周杰伦']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "周杰伦"
    ]
  },
  {
    "task_id": "QQMusic_1",
    "query": "搜索歌手周杰伦，打开他的一个专辑然后查看他的专辑评论。",
    "app": "QQ音乐",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['周杰伦', '评论']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "周杰伦",
      "评论"
    ]
  },
  {
    "task_id": "bilibili_0",
    "query": "搜索关键词“游戏解说”",
    "app": "哔哩哔哩",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['游戏解说', '搜索']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "游戏解说",
      "搜索"
    ]
  },
  {
    "task_id": "bilibili_1",
    "query": "搜索关键词“游戏解说”，对搜索结果按播放量排序，选择一个视频。",
    "app": "哔哩哔哩",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['简介', '评论']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "简介",
      "评论"
    ]
  },
  {
    "task_id": "douyin_0",
    "query": "搜索博主张国伟",
    "app": "抖音",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['张国伟', '关注']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "张国伟",
      "关注"
    ]
  },
  {
    "task_id": "douyin_1",
    "query": "搜索博主张国伟，查看博主主页并查看其中一条视频，点赞该视频",
    "app": "抖音",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['张国伟']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "张国伟"
    ]
  },
  {
    "task_id": "eleme_0",
    "query": "进入美食外卖，选择快餐便当",
    "app": "饿了么",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['美食外卖', '快餐便当']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    },
    "key_component": [
      "美食外卖",
      "快餐便当"
    ]
  },
  {
    "task_id": "eleme_1",
    "query": "进入美食外卖，选择快餐便当，按照好评优先排序，选择一家店铺查看详情",
    "app": "饿了么",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['点餐']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    },
    "key_component": [
      "点餐"
    ]
  },
  {
    "task_id": "gaodeditu_3",
    "query": "查找附近的超市。",
    "app": "高德地图",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['超市', '位置距离', '推荐排序']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "超市",
      "位置距离",
      "推荐排序"
    ]
  },
  {
    "task_id": "gaodeditu_4",
    "query": "查找附近的超市，点击其中一个超市，点击“路线”来规划路线。",
    "app": "高德地图",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['我的位置', '驾车', '开始导航']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "我的位置",
      "驾车",
      "开始导航"
    ]
  },
  {
    "task_id": "hanglvzongheng_1",
    "query": "搜索某个月份16号北京到深圳的机票，筛选起飞时段为12:00-18:00并规定舱位为经济舱",
    "app": "航旅纵横",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['首都' '大兴', '宝安']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "首都大兴",
      "宝安"
    ]
  },
  {
    "task_id": "haodaifu_0",
    "query": "查看个人的全部订单",
    "app": "好大夫",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['订单列表', '全部']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "订单列表",
      "全部"
    ]
  },
  {
    "task_id": "haodaifu_1",
    "query": "查看个人的全部订单。回到首页在专家门诊中查找神经外科有关的医生",
    "app": "好大夫",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['神经外科']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "神经外科"
    ]
  },
  {
    "task_id": "jingdong_0",
    "query": "搜索索尼 WH-1000XM4 头戴式耳机。",
    "app": "京东",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['索尼', 'WH']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "索尼",
      "WH"
    ]
  },
  {
    "task_id": "jingdong_1",
    "query": "搜索索尼 WH-1000XM4 头戴式耳机，筛选出价格低于2000元的结果。",
    "app": "京东",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['索尼', 'WH']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "索尼",
      "WH"
    ]
  },
  {
    "task_id": "qvnaer_0",
    "query": "在首页选择民宿 客栈，选择海外，城市选择东京",
    "app": "去哪儿",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['国内', '海外', '入住', '离店', '东京']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "国内",
      "海外",
      "入住",
      "离店",
      "东京"
    ]
  },
  {
    "task_id": "qvnaer_1",
    "query": "在首页选择民宿 客栈，选择海外，城市选择东京，入住时间选择为某个月份的6日，离店时间选择为某个月份的19日",
    "app": "去哪儿",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['海外', '入住', '离店', '6日', '19日']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "海外",
      "入住",
      "离店",
      "6日",
      "19日"
    ]
  },
  {
    "task_id": "settings_0",
    "query": "点击“系统与更新”，进入开发者选项",
    "app": "设置",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['开发', '选项', '内存']",
      "adb_home_page": "com.android.settings.MainSettings",
      "is_cross_app": "N"
    },
    "key_component": [
      "开发",
      "选项",
      "内存"
    ]
  },
  {
    "task_id": "settings_1",
    "query": "点击“系统与更新”，进入开发者选项，点击内存，将选项换成1天后查看各个应用的内存使用量",
    "app": "设置",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['内存使用量', '小时']",
      "adb_home_page": "com.android.settings.MainSettings",
      "is_cross_app": "N"
    },
    "key_component": [
      "内存使用量",
      "小时"
    ]
  },
  {
    "task_id": "taobao_0",
    "query": "搜索“华为P50”。",
    "app": "淘宝",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['华为P50']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    },
    "key_component": [
      "华为P50"
    ]
  },
  {
    "task_id": "taobao_1",
    "query": "搜索“华为P50”，点击一件商品查看详情，下拉查看评价。",
    "app": "淘宝",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评价']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    },
    "key_component": [
      "评价"
    ]
  },
  {
    "task_id": "toutiao_0",
    "query": "搜索关键词“科技新闻”。",
    "app": "今日头条",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['科技新闻']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "科技新闻"
    ]
  },
  {
    "task_id": "toutiao_1",
    "query": "搜索关键词“科技新闻”，查看前2条新闻。",
    "app": "今日头条",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['分享']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "分享"
    ]
  },
  {
    "task_id": "weibo_3",
    "query": "搜索用户名为“李子柒”的用户",
    "app": "微博",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "weibo": "com.weico.international"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['李子柒']",
      "adb_home_page": "com.weico.international.appicon_white",
      "is_cross_app": "N"
    },
    "key_component": [
      "李子柒"
    ]
  },
  {
    "task_id": "weibo_4",
    "query": "搜索用户名为“李子柒”的用户，关注该用户，浏览其最新发布的一条微博",
    "app": "微博",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "weibo": "com.weico.international"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['李子柒', '全部微博']",
      "adb_home_page": "com.weico.international.appicon_white",
      "is_cross_app": "N"
    },
    "key_component": [
      "李子柒",
      "全部微博"
    ]
  },
  {
    "task_id": "xiaohongshu_0",
    "query": "搜索一种名为“减肥食谱”的笔记。",
    "app": "小红书",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "xiaohongshu": "com.xingin.xhs"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['减肥食谱', '全部', '用户', '筛选']",
      "adb_home_page": "com.xingin.xhs.index.v2.IndexActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "减肥食谱",
      "全部",
      "用户",
      "筛选"
    ]
  },
  {
    "task_id": "xiaohongshu_1",
    "query": "搜索一种名为“减肥食谱”的笔记，按照热度排序。",
    "app": "小红书",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "xiaohongshu": "com.xingin.xhs"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['减肥食谱', '全部', '用户', '筛选']",
      "adb_home_page": "com.xingin.xhs.index.v2.IndexActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "减肥食谱",
      "全部",
      "用户",
      "筛选"
    ]
  },
  {
    "task_id": "youdaodict_0",
    "query": "点击学习，搜索“高三”",
    "app": "有道词典",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "youdaodict": "com.youdao.dict"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['高三', '图文']",
      "adb_home_page": "com.youdao.dict.activity.DictSplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "高三",
      "图文"
    ]
  },
  {
    "task_id": "youdaodict_1",
    "query": "点击学习，搜索“高三”，进入图文分类点击一篇图文，查看评论",
    "app": "有道词典",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "youdaodict": "com.youdao.dict"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评论', '发布']",
      "adb_home_page": "com.youdao.dict.activity.DictSplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "评论",
      "发布"
    ]
  },
  {
    "task_id": "zhihu_0",
    "query": "搜索“编程猫”",
    "app": "知乎",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['编程猫', '实时']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "编程猫",
      "实时"
    ]
  },
  {
    "task_id": "zhihu_1",
    "query": "搜索“编程猫”，搜索用户，并进入结果中一个用户的主页，查看其最新发布的文章",
    "app": "知乎",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['编程猫', '关注']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "编程猫",
      "关注"
    ]
  }
]


==> anc/code/evaluation/datasets/spa-bench-Split100/memory.json <==
[
  {
    "task_id": "QQMusic_2",
    "query": "搜索歌手周杰伦，查看他的专辑然后发表评论“hello world”到评论区。",
    "app": "QQ音乐",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['周杰伦', '评论']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "周杰伦",
      "评论"
    ]
  },
  {
    "task_id": "bilibili_2",
    "query": "搜索关键词“游戏解说”，对搜索结果按播放量排序，选择一个视频，并对它点赞、收藏，编辑评论“哈哈”。",
    "app": "哔哩哔哩",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['哈哈', '发布']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "哈哈",
      "发布"
    ]
  },
  {
    "task_id": "douyin_2",
    "query": "搜索博主张国伟，查看博主主页并查看其中一条视频，点赞该视频任意一条评论，并关注主播",
    "app": "抖音",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['张国伟', '已关注', '私信']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "张国伟",
      "已关注",
      "私信"
    ]
  },
  {
    "task_id": "eleme_2",
    "query": "进入美食外卖，选择快餐便当，按照好评优先排序，选择一家店铺查看详情，浏览评价，查看商家信息或品牌故事，返回点餐，选择任意餐食查看详情",
    "app": "饿了么",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['加入购物车', '详情']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    },
    "key_component": [
      "加入购物车",
      "详情"
    ]
  },
  {
    "task_id": "gaodeditu_5",
    "query": "查找附近的超市，点击其中一个超市，点击“路线”来规划路线，然后查看周围是否有加油站，选择一个合适的加油站作为经停点并确认最佳的驾车路线。",
    "app": "高德地图",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['我的位置', '加油站', '驾车', '开始导航']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "我的位置",
      "加油站",
      "驾车",
      "开始导航"
    ]
  },
  {
    "task_id": "hanglvzongheng_2",
    "query": "搜索某个月份16号北京到深圳的机票，筛选起飞时段为12:00-18:00并规定舱位为经济舱，从中选择一班飞机，并查看退改签详细信息",
    "app": "航旅纵横",
    "gt_steps": 15,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 45,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['经济舱', '大兴']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "经济舱",
      "大兴"
    ]
  },
  {
    "task_id": "haodaifu_2",
    "query": "查看个人的全部订单。回到首页在专家门诊中查找神经外科有关的医生，选择一位医生申请服务并预约挂号，时间任意选择。",
    "app": "好大夫",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 42,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['预约']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "预约"
    ]
  },
  {
    "task_id": "huaweiliulanqi_2",
    "query": "搜索bilibili.com，在网站中搜索“潜艇伟伟迷”并进入UP主列表，添加该页面为书签，并确认在书签管理中存在该书签",
    "app": "华为浏览器",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "huaweiliulanqi": "com.huawei.browser"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['书签', '潜艇伟伟迷']",
      "adb_home_page": "com.huawei.browser.Main2",
      "is_cross_app": "N"
    },
    "key_component": [
      "书签",
      "潜艇伟伟迷"
    ]
  },
  {
    "task_id": "jingdong_2",
    "query": "搜索索尼 WH-1000XM4 头戴式耳机，筛选出价格低于2000元的结果，查看商品详情页，加入购物车，查看购物车以确认。",
    "app": "京东",
    "gt_steps": 14,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 42,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['索尼', 'WH', '结算']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "索尼",
      "WH",
      "结算"
    ]
  },
  {
    "task_id": "qvnaer_2",
    "query": "在首页选择民宿 客栈，选择海外，城市选择东京，入住时间选择为某个月份的6日，离店时间选择为某个月份的19日，入住条件中总人数选择2人，床铺数选择2床，居室数选择1居",
    "app": "去哪儿",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['东京', '搜索', '2人', '2床', '1居']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "东京",
      "搜索",
      "2人",
      "2床",
      "1居"
    ]
  },
  {
    "task_id": "settings_2",
    "query": "点击“系统与更新”，进入开发者选项，点击内存，将选项换成1天后查看各个应用的内存使用量，然后进入其中两个应用的内存使用量页面分别查看。",
    "app": "设置",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "settings": "com.android.settings"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['内存使用量', '详细信息']",
      "adb_home_page": "com.android.settings.MainSettings",
      "is_cross_app": "N"
    },
    "key_component": [
      "内存使用量",
      "详细信息"
    ]
  },
  {
    "task_id": "taobao_2",
    "query": "搜索“华为P50”，点击一件商品查看详情，下拉查看评价，收藏此商品，进入店铺，关注此店铺。",
    "app": "淘宝",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['关注成功']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    },
    "key_component": [
      "关注成功"
    ]
  },
  {
    "task_id": "toutiao_2",
    "query": "搜索关键词“科技新闻”，查看前2条新闻，点赞并收藏。",
    "app": "今日头条",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['分享', '收藏']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "分享",
      "收藏"
    ]
  },
  {
    "task_id": "weibo_5",
    "query": "搜索用户名为“腥味猫罐”的用户，关注该用户，浏览其发布的一条微博，并在这条微博下进行评论：“hello world”（并且发送出去）",
    "app": "微博",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "weibo": "com.weico.international"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['腥味猫罐', '发送成功']",
      "adb_home_page": "com.weico.international.appicon_white",
      "is_cross_app": "N"
    },
    "key_component": [
      "腥味猫罐",
      "发送成功"
    ]
  },
  {
    "task_id": "xiaohongshu_2",
    "query": "搜索一种名为“减肥食谱”的笔记，按照热度排序，观看其中一个热度最高的笔记，点赞该笔记，收藏该笔记，然后编辑评论“很有用，谢谢“，停留在评论发送页面不要发送。",
    "app": "小红书",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "xiaohongshu": "com.xingin.xhs"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['发送', '很有用', '谢谢']",
      "adb_home_page": "com.xingin.xhs.index.v2.IndexActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "发送",
      "很有用",
      "谢谢"
    ]
  },
  {
    "task_id": "youdaodict_2",
    "query": "点击学习，搜索“高三”，进入图文分类点击一篇图文，查看评论后发表评论“hello world”",
    "app": "有道词典",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "youdaodict": "com.youdao.dict"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['hello','world']",
      "adb_home_page": "com.youdao.dict.activity.DictSplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "hello",
      "world"
    ]
  },
  {
    "task_id": "zhihu_2",
    "query": "搜索“编程猫”，搜索用户，并进入结果中一个用户的主页，查看其最新发布的文章，点赞该文章，点击收藏，并在评论区发表评论“hello world”",
    "app": "知乎",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['编程猫', '评论']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "编程猫",
      "评论"
    ]
  }
]


==> anc/code/evaluation/datasets/spa-bench-Split100/middle.json <==
[
  {
    "task_id": "douyin_3",
    "query": "进入关注界面，查看关注博主的主页",
    "app": "抖音",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['已关注']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "已关注"
    ]
  },
  {
    "task_id": "douyin_4",
    "query": "进入关注界面，查看关注博主的主页，观看关注的博主发布的视频并发表评论“期待下一条视频”",
    "app": "抖音",
    "gt_steps": 8,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 24,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评论', '期待下一条视频']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "评论",
      "期待下一条视频"
    ]
  },
  {
    "task_id": "douyin_5",
    "query": "进入关注界面，查看关注博主的主页，观看关注的博主发布的视频并发表评论“期待下一条视频”，收藏该视频并查看我的收藏夹",
    "app": "抖音",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "douyin": "com.ss.android.ugc.aweme"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['收藏', '视频']",
      "adb_home_page": "com.ss.android.ugc.aweme.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "收藏",
      "视频"
    ]
  },
  {
    "task_id": "gaodeditu_0",
    "query": "搜索附近的餐厅。",
    "app": "高德地图",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['美食']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "美食"
    ]
  },
  {
    "task_id": "gaodeditu_1",
    "query": "搜索附近的餐厅，按照好评优先排序，并点击列表里面的一家餐厅。",
    "app": "高德地图",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['导航', '路线']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "导航",
      "路线"
    ]
  },
  {
    "task_id": "gaodeditu_2",
    "query": "搜索附近的餐厅，按照好评优先排序，并点击列表里面的一家餐厅，查看用户详情然后点击“路线”来规划乘公交从当前位置到达该餐厅的路线。",
    "app": "高德地图",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['公交', '推荐']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "公交",
      "推荐"
    ]
  },
  {
    "task_id": "gaodeditu_6",
    "query": "进入附近界面，点击旅游，进入著名景区界面",
    "app": "高德地图",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['著名景区', '位置距离', '推荐排序']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "著名景区",
      "位置距离",
      "推荐排序"
    ]
  },
  {
    "task_id": "gaodeditu_7",
    "query": "进入附近界面，点击旅游，进入著名景区界面，切换到哈尔滨。将推荐排序换为好评优先，选择太阳岛风景区",
    "app": "高德地图",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['太阳岛风景区']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "太阳岛风景区"
    ]
  },
  {
    "task_id": "gaodeditu_8",
    "query": "进入附近界面，点击旅游，进入著名景区界面，切换到哈尔滨。将推荐排序换为好评优先，选择太阳岛风景区。点击实用信息查看相关消息，购买太阳岛寒地野生动物园的票，进入订单界面。",
    "app": "高德地图",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "gaodeditu": "com.autonavi.minimap"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['提交订单']",
      "adb_home_page": "com.autonavi.map.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "提交订单"
    ]
  },
  {
    "task_id": "haodaifu_3",
    "query": "进入知识界面，选择失眠选项，查看介绍。",
    "app": "好大夫",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['失眠', '介绍']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "失眠",
      "介绍"
    ]
  },
  {
    "task_id": "haodaifu_4",
    "query": "进入知识界面，选择失眠选项，查看介绍。点击推荐医院，更改地区为北京全部。",
    "app": "好大夫",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['北京', '推荐', '医院']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "北京",
      "推荐",
      "医院"
    ]
  },
  {
    "task_id": "haodaifu_5",
    "query": "进入知识界面，选择失眠选项，查看介绍。点击推荐医院，更改地区为北京全部。点击排行第一的医院并选择一位专家将其加入备选，并点击预约挂号查看预约信息。",
    "app": "好大夫",
    "gt_steps": 11,
    "platform": "android",
    "bundle_name_dict": {
      "haodaifu": "com.haodf.android"
    },
    "max_execute_steps": 33,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['信息']",
      "adb_home_page": "com.haodf.android.activity.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "信息"
    ]
  },
  {
    "task_id": "jingdong_3",
    "query": "搜索一款地毯。",
    "app": "京东",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['地毯']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "地毯"
    ]
  },
  {
    "task_id": "jingdong_4",
    "query": "搜索一款地毯，筛选销量最多的结果，查看商品详情，如果尚未收藏则收藏商品。",
    "app": "京东",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['购物车', '详情']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "购物车",
      "详情"
    ]
  },
  {
    "task_id": "jingdong_5",
    "query": "搜索一款地毯，筛选销量最多的结果，查看商品详情，如果尚未收藏则收藏商品，并查看优惠详情，然后选择商品，设置数量为2，加入购物车",
    "app": "京东",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "jingdong": "com.jingdong.app.mall"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['购物车', '结算']",
      "adb_home_page": "com.jingdong.app.mall.main.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "购物车",
      "结算"
    ]
  },
  {
    "task_id": "qvnaer_3",
    "query": "在首页选择机票，选择往返界面",
    "app": "去哪儿",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['机票', '单程', '往返', '乘机人']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "机票",
      "单程",
      "往返",
      "乘机人"
    ]
  },
  {
    "task_id": "qvnaer_4",
    "query": "在首页选择机票，选择往返界面，出发城市选择深圳，抵达城市选择南京",
    "app": "去哪儿",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['机票', '往返', '深圳', '南京']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "机票",
      "往返",
      "深圳",
      "南京"
    ]
  },
  {
    "task_id": "qvnaer_5",
    "query": "在首页选择机票，选择往返界面，出发城市选择深圳，抵达城市选择南京，出发日期定为某个月份9号，返回日期定为某个月份17号，点击搜索。",
    "app": "去哪儿",
    "gt_steps": 12,
    "platform": "android",
    "bundle_name_dict": {
      "qvnaer": "com.Qunar"
    },
    "max_execute_steps": 36,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['深圳', '南京', '9天', '去程', '返程']",
      "adb_home_page": "com.mqunar.splash.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "深圳",
      "南京",
      "9天",
      "去程",
      "返程"
    ]
  },
  {
    "task_id": "QQMusic_3",
    "query": "查看个人资料",
    "app": "QQ音乐",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['个人资料']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "个人资料"
    ]
  },
  {
    "task_id": "QQMusic_4",
    "query": "查看个人资料，然后查看自己发表过的评论",
    "app": "QQ音乐",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['留言']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "留言"
    ]
  },
  {
    "task_id": "QQMusic_5",
    "query": "查看个人资料，然后查看自己发表过的评论，并回复“好好好”给自己的评论",
    "app": "QQ音乐",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['留言']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "留言"
    ]
  },
  {
    "task_id": "bilibili_3",
    "query": "查看公开课分区，展示学科课程栏目的内容。",
    "app": "哔哩哔哩",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['公开课', '学科课程']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "公开课",
      "学科课程"
    ]
  },
  {
    "task_id": "bilibili_4",
    "query": "查看公开课分区，展示学科课程栏目的内容，查看交叉学科相关的视频，并按照收藏数排序。",
    "app": "哔哩哔哩",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['公开课', '学科课程', '收藏最多']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "公开课",
      "学科课程",
      "收藏最多"
    ]
  },
  {
    "task_id": "bilibili_5",
    "query": "查看公开课分区，展示学科课程栏目的内容，查看交叉学科相关的视频，并按照收藏数排序，在收藏量最高的视频下面发送评论“好好好”。（停留在评论发送页面）",
    "app": "哔哩哔哩",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['好好好', '发布']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "好好好",
      "发布"
    ]
  },
  {
    "task_id": "taobao_3",
    "query": "搜索《抹茶旦旦》周边。",
    "app": "淘宝",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['抹茶旦旦']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    },
    "key_component": [
      "抹茶旦旦"
    ]
  },
  {
    "task_id": "taobao_4",
    "query": "搜索《抹茶旦旦》周边，查看并选择一款拼图，加入购物车。",
    "app": "淘宝",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['抹茶旦旦']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    },
    "key_component": [
      "抹茶旦旦"
    ]
  },
  {
    "task_id": "xiaohongshu_3",
    "query": "在首页切换至视频类别，观看一条推荐的视频笔记。",
    "app": "小红书",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "xiaohongshu": "com.xingin.xhs"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['关注', '说点什么']",
      "adb_home_page": "com.xingin.xhs.index.v2.IndexActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "关注",
      "说点什么"
    ]
  },
  {
    "task_id": "eleme_3",
    "query": "进入甜品饮品板块，进入搜索界面",
    "app": "饿了么",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['搜索']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    },
    "key_component": [
      "搜索"
    ]
  },
  {
    "task_id": "eleme_4",
    "query": "进入甜品饮品板块，进入搜索界面，搜索瑞幸咖啡，选择推荐的店铺查看详情，选择生椰拿铁规格",
    "app": "饿了么",
    "gt_steps": 6,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 18,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['生椰拿铁', '温度', '数量']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    },
    "key_component": [
      "生椰拿铁",
      "温度",
      "数量"
    ]
  },
  {
    "task_id": "eleme_5",
    "query": "进入甜品饮品板块，进入搜索界面，搜索瑞幸咖啡，选择推荐的店铺查看详情，选择生椰拿铁规格，选择冰，不额外加糖其余默认，加入购物车并去结算，不要提交订单",
    "app": "饿了么",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "eleme": "me.ele"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['确认订单']",
      "adb_home_page": "me.ele.Launcher",
      "is_cross_app": "N"
    },
    "key_component": [
      "确认订单"
    ]
  },
  {
    "task_id": "zhihu_3",
    "query": "搜索“人工智能”专栏",
    "app": "知乎",
    "gt_steps": 4,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 12,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['人工智能', '专栏']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "人工智能",
      "专栏"
    ]
  },
  {
    "task_id": "zhihu_4",
    "query": "搜索“人工智能”专栏，查看一篇专栏中的文章并评论“hello world”",
    "app": "知乎",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['评论']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "评论"
    ]
  },
  {
    "task_id": "zhihu_5",
    "query": "搜索“人工智能”专栏，查看一篇专栏中的文章并评论“hello world”，并将该文章收藏",
    "app": "知乎",
    "gt_steps": 13,
    "platform": "android",
    "bundle_name_dict": {
      "zhihu": "com.zhihu.android"
    },
    "max_execute_steps": 39,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['更改']",
      "adb_home_page": "com.zhihu.android.app.ui.activity.LauncherActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "更改"
    ]
  },
  {
    "task_id": "QQMusic_6",
    "query": "浏览音乐排行榜。",
    "app": "QQ音乐",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['巅峰榜', '热歌榜']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "巅峰榜",
      "热歌榜"
    ]
  },
  {
    "task_id": "QQMusic_7",
    "query": "浏览音乐排行榜，找到排名前五的歌曲。将前三名添加至我喜欢。",
    "app": "QQ音乐",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "QQMusic": "com.tencent.qqmusic"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['热歌榜', '我喜欢']",
      "adb_home_page": "com.tencent.qqmusic.activity.AppStarterActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "热歌榜",
      "我喜欢"
    ]
  },
  {
    "task_id": "taobao_6",
    "query": "搜索男士洗发水。",
    "app": "淘宝",
    "gt_steps": 3,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 9,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['男士洗发水']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    },
    "key_component": [
      "男士洗发水"
    ]
  },
  {
    "task_id": "taobao_7",
    "query": "搜索男士洗发水，查看商品详情，然后加入购物车。",
    "app": "淘宝",
    "gt_steps": 7,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 21,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['加入购物车']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    },
    "key_component": [
      "加入购物车"
    ]
  },
  {
    "task_id": "toutiao_3",
    "query": "打开设置。",
    "app": "今日头条",
    "gt_steps": 2,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['设置', '编辑资料', '账号与安全']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "设置",
      "编辑资料",
      "账号与安全"
    ]
  },
  {
    "task_id": "toutiao_4",
    "query": "打开设置，清理缓存文件并查看历史记录。",
    "app": "今日头条",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['历史', '编辑', '关注']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "历史",
      "编辑",
      "关注"
    ]
  },
  {
    "task_id": "toutiao_5",
    "query": "打开设置，清理缓存文件，查看历史记录并使用“一键清空”功能清空历史记录，然后浏览消息私信。",
    "app": "今日头条",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "toutiao": "com.ss.android.article.news"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['消息', '私信', '评论']",
      "adb_home_page": "com.ss.android.article.news.activity.MainActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "消息",
      "私信",
      "评论"
    ]
  },
  {
    "task_id": "bilibili_6",
    "query": "浏览个人消息通知。",
    "app": "哔哩哔哩",
    "gt_steps": 1,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 8,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['消息', '聊天列表']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "消息",
      "聊天列表"
    ]
  },
  {
    "task_id": "bilibili_7",
    "query": "浏览个人消息通知，挑选一个聊天，查看好友动态。",
    "app": "哔哩哔哩",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['动态']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "动态"
    ]
  },
  {
    "task_id": "bilibili_8",
    "query": "浏览个人消息通知，挑选一个聊天，查看好友动态，点赞好友的一条动态，编辑评论“哈哈”。",
    "app": "哔哩哔哩",
    "gt_steps": 9,
    "platform": "android",
    "bundle_name_dict": {
      "bilibili": "tv.danmaku.bili"
    },
    "max_execute_steps": 27,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['评论', '哈哈']",
      "adb_home_page": "tv.danmaku.bili.MainActivityV2",
      "is_cross_app": "N"
    },
    "key_component": [
      "评论",
      "哈哈"
    ]
  },
  {
    "task_id": "hanglvzongheng_3",
    "query": "进入酒店信息界面，选择某个月份16日-18日深圳的酒店预定",
    "app": "航旅纵横",
    "gt_steps": 5,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 15,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 1,
      "key_component_final": "['深圳', '筛选', '酒店']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "深圳",
      "筛选",
      "酒店"
    ]
  },
  {
    "task_id": "hanglvzongheng_4",
    "query": "进入酒店信息界面，选择某个月份16日-18日深圳的酒店预定，筛选品牌为“全部经济酒店”，推荐顺序为好评优先",
    "app": "航旅纵横",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 2,
      "key_component_final": "['星级', '好评优先', '筛选']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "星级",
      "好评优先",
      "筛选"
    ]
  },
  {
    "task_id": "hanglvzongheng_5",
    "query": "进入酒店信息界面，选择某个月份16日-18日深圳的酒店预定，筛选品牌为“全部经济酒店”，推荐顺序为好评优先，选择位置在机场附近的一家酒店",
    "app": "航旅纵横",
    "gt_steps": 18,
    "platform": "android",
    "bundle_name_dict": {
      "hanglvzongheng": "com.umetrip.android.msky.app"
    },
    "max_execute_steps": 54,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['封面']",
      "adb_home_page": "com.umetrip.android.msky.app.module.startup.SplashActivity",
      "is_cross_app": "N"
    },
    "key_component": [
      "封面"
    ]
  },
  {
    "task_id": "taobao_8",
    "query": "搜索男士香水，查看商品详情并收藏，然后加入购物车，并将香水店铺放入店铺关注列表。",
    "app": "淘宝",
    "gt_steps": 10,
    "platform": "android",
    "bundle_name_dict": {
      "taobao": "com.taobao.taobao"
    },
    "max_execute_steps": 30,
    "meta": {
      "task_language": "CHN",
      "task_difficulty": 3,
      "key_component_final": "['已关注', '已收藏', '加入购物车', '关注成功']",
      "adb_home_page": "com.taobao.tao.welcome.Welcome",
      "is_cross_app": "N"
    },
    "key_component": [
      "已关注",
      "已收藏",
      "加入购物车",
      "关注成功"
    ]
  }
]


==> anc/code/gui_graph/__init__.py <==
from .graph import PageGraph
from .node import PageNode
from .edge import Edge


==> anc/code/gui_graph/edge.py <==
from typing import Dict, Any

class Edge:
    """Represents an edge in the page graph, corresponding to an action.

    Attributes:
        uid (str): A unique identifier for the edge.
        from_node_uid (str): The UID of the source node.
        to_node_uid (str): The UID of the target node ('' for a terminal edge).
        action_summary (str): A summary of the action.
        step_summary (str): The step summary recorded with the action.
        task_desc (str): A description of the task associated with the action.
        edge_step_id (int): Step index of the action in its run (-9999 when unknown).
        attributes (Dict[str, Any]): A dictionary for storing any additional attributes.
    """
    def __init__(self, uid: str, from_node_uid: str, to_node_uid: str, action_summary: str, step_summary: str, task_desc: str, edge_step_id: int, **kwargs):
        self.uid = uid
        self.from_node_uid = from_node_uid
        self.to_node_uid = to_node_uid
        self.action_summary = action_summary
        self.step_summary = step_summary
        self.task_desc = task_desc
        self.edge_step_id = edge_step_id
        self.attributes: Dict[str, Any] = kwargs
        
        
        

    def to_dict(self) -> Dict[str, Any]:
        return {
            'uid': self.uid,
            'from_node_uid': self.from_node_uid,
            'to_node_uid': self.to_node_uid,
            'action_summary': self.action_summary if self.action_summary else "",
            'step_summary': self.step_summary if self.step_summary else "",
            'task_desc': self.task_desc if self.task_desc else "",
            'edge_step_id': self.edge_step_id if self.edge_step_id else -9999,
            'attributes': self.attributes
        }

    @staticmethod
    def from_dict(data: Dict[str, Any]) -> 'Edge':
        return Edge(
            uid=data['uid'],
            from_node_uid=data['from_node_uid'],
            to_node_uid=data['to_node_uid'],
            action_summary=data['action_summary'] if data['action_summary'] else "",
            step_summary=data['step_summary'] if data['step_summary'] else "",
            task_desc=data['task_desc'] if data['task_desc'] else "",
            edge_step_id=data['edge_step_id'] if data['edge_step_id'] else -9999,
            **data.get('attributes', {})
        )

    def __repr__(self):
        return f'''Edge(
            uid={self.uid},
            edge_step_id={self.edge_step_id},
            from_node_uid={self.from_node_uid},
            to_node_uid={self.to_node_uid}, 
            action_summary={self.action_summary[:30]}, 
            step_summary={self.step_summary[:30]},
            task_desc={self.task_desc[:30]},
            attributes={self.attributes.keys()})'''
            


==> anc/code/gui_graph/graph.py <==
"""PageGraph: a UI transition graph built from recorded MCTS trees (mcts_tree.json).

Nodes are pages (screens) and edges are actions.  The graph is persisted as graph.json plus a vector
index: LanceDB when installed, otherwise a local NPZ file with brute-force cosine search.
"""

from __future__ import annotations

import os
import json
import uuid
import glob
import hashlib
import re
import traceback
from concurrent.futures import ThreadPoolExecutor, as_completed
from dataclasses import dataclass
from typing import Any, Dict, List, Optional, Sequence, Tuple

import numpy as np
from rapidfuzz import fuzz

from .node import PageNode
from .edge import Edge

from llm_interface.factory import create_llm
import cv2

from prompt_template import medium_shift_page_semantic_summary_prompt


def _imread_unicode(path: str):
    try:
        data = np.fromfile(path, dtype=np.uint8)
        img = cv2.imdecode(data, cv2.IMREAD_COLOR)
        return img
    except Exception as e:
        print(f"[WARN] failed to read image via unicode-safe imread: {path}, err={e}")
        return None


def _parse_llm_json_object(text: str) -> Dict[str, Any]:
    """
    Parse a JSON object from LLM text that may be wrapped in markdown fences
    (e.g. ```json ... ```) or prefixed with prose.
    """
    s = (text or "").strip()
    if not s:
        raise ValueError("empty LLM response")

    if s.startswith("```"):
        lines = s.split("\n")
        if lines and lines[0].strip().startswith("```"):
            lines = lines[1:]
        while lines and lines[-1].strip().startswith("```"):
            lines = lines[:-1]
        s = "\n".join(lines).strip()

    try:
        obj = json.loads(s)
        if isinstance(obj, dict):
            return obj
        raise ValueError("top-level JSON is not an object")
    except json.JSONDecodeError:
        pass

    start = s.find("{")
    if start < 0:
        raise ValueError("no JSON object found in LLM response")

    depth = 0
    in_string = False
    escape = False
    for i in range(start, len(s)):
        c = s[i]
        if in_string:
            if escape:
                escape = False
            elif c == "\\":
                escape = True
            elif c == '"':
                in_string = False
            continue
        if c == '"':
            in_string = True
        elif c == "{":
            depth += 1
        elif c == "}":
            depth -= 1
            if depth == 0:
                obj = json.loads(s[start : i + 1])
                if not isinstance(obj, dict):
                    raise ValueError("extracted JSON is not an object")
                return obj
    raise ValueError("unbalanced braces in LLM JSON")


class _HashEmbedder:
    """Offline, reproducible character 3-gram hashing embedder."""

    def __init__(self, dim: int = 256):
        self.dim = int(dim)

    def dim_size(self) -> int:
        return self.dim

    def encode(self, text: str) -> List[float]:
        if not text:
            return [0.0] * self.dim

        v = np.zeros(self.dim, dtype=np.float32)
        s = re.sub(r"\s+", " ", (text or "").strip().lower())
        if len(s) < 3:
            s = s + " " * (3 - len(s))

        for i in range(len(s) - 2):
            tri = s[i:i+3]
            digest = hashlib.sha256(tri.encode("utf-8")).digest()
            h = int.from_bytes(digest[:8], byteorder="big", signed=False)
            idx = h % self.dim
            sign = 1.0 if (digest[8] & 1) == 0 else -1.0
            v[idx] += sign

        n = float(np.linalg.norm(v))
        if n > 1e-12:
            v /= n
        return v.tolist()


def _hf_cached_snapshot_dir(model_name: str, cache_dir: Optional[str] = None) -> Optional[str]:
    """Return the cached Hugging Face snapshot directory for a hub model id
    (``org/name``), or None when the model is not fully cached / is a local
    path.  A snapshot counts only when it holds config.json and a weights
    file, so a half-downloaded model still goes online."""
    if not model_name or os.path.isdir(model_name) or model_name.count("/") != 1:
        return None
    if cache_dir is None:
        # Resolved by hand: importing huggingface_hub here would freeze its
        # HF_HUB_OFFLINE constant before _prefer_offline_hub can set it.
        cache_dir = (
            os.environ.get("HF_HUB_CACHE", "").strip()
            or os.path.join(
                os.environ.get("HF_HOME", "").strip()
                or os.path.join(os.path.expanduser("~"), ".cache", "huggingface"),
                "hub",
            )
        )
    snapshots = os.path.join(cache_dir, "models--" + model_name.replace("/", "--"), "snapshots")
    if not os.path.isdir(snapshots):
        return None
    for rev in sorted(os.listdir(snapshots)):
        d = os.path.join(snapshots, rev)
        files = set(os.listdir(d)) if os.path.isdir(d) else set()
        if "config.json" in files and files & {"model.safetensors", "pytorch_model.bin"}:
            return d
    return None


def _prefer_offline_hub(model_name: str, environ: Any = None) -> bool:
    """Whether a cached model should be loaded without any hub request.

    True only when the snapshot is complete; HF_HUB_OFFLINE and TRANSFORMERS_OFFLINE are then set as
    well.  Those switches only take effect if huggingface_hub/transformers are not imported yet (they
    read them at import time), so the caller must also pass local_files_only.
    """
    environ = os.environ if environ is None else environ
    if _hf_cached_snapshot_dir(model_name) is None:
        return False
    environ.setdefault("HF_HUB_OFFLINE", "1")
    environ.setdefault("TRANSFORMERS_OFFLINE", "1")
    return True


class _STEmbedder:
    """SentenceTransformer embedder, selected by GUI_GRAPH_EMBEDDER, with an optional on-disk vector cache."""

    def __init__(self, model_name_or_path: str):
        offline = _prefer_offline_hub(model_name_or_path)
        if offline:
            print(
                "[DEBUG gui_graph/graph.py] embedder is in the local Hugging Face "
                f"cache; loading '{model_name_or_path}' offline (no hub requests)"
            )
        from sentence_transformers import SentenceTransformer  # type: ignore
        self.model = SentenceTransformer(
            model_name_or_path, device="cpu", local_files_only=offline
        )
        self._model_key = str(model_name_or_path)
        self._disk_cache = _EmbeddingDiskCache.open(self._model_key)

    def dim_size(self) -> int:
        return int(self.model.get_sentence_embedding_dimension())

    def encode(self, text: str) -> List[float]:
        # Each episode is a fresh process, so the disk cache spares re-encoding every graph node;
        # it stores the exact float32 result of this single-text encode.
        if self._disk_cache is not None:
            cached = self._disk_cache.get(text)
            if cached is not None:
                return cached.tolist()
        vec = self.model.encode(text)
        vec = np.asarray(vec, dtype=np.float32)
        n = float(np.linalg.norm(vec))
        if n > 1e-12:
            vec /= n
        if self._disk_cache is not None:
            self._disk_cache.put(text, vec)
        return vec.tolist()


class _EmbeddingDiskCache:
    """Persistent text -> float32 vector store for one embedder model (SQLite, shared across processes).

    Keyed by sha256(model + NUL + text). If the database cannot be opened the cache is disabled;
    read and write errors are ignored call by call. GUI_GRAPH_EMBED_CACHE=0 turns it off.
    """

    def __init__(self, path: str, model_key: str):
        import sqlite3
        import threading

        self._model_key = model_key
        self._lock = threading.Lock()  # the policy routes run in threads
        self._conn = sqlite3.connect(path, timeout=30.0, isolation_level=None, check_same_thread=False)
        self._conn.execute("PRAGMA journal_mode=WAL")
        self._conn.execute("CREATE TABLE IF NOT EXISTS emb (k TEXT PRIMARY KEY, v BLOB NOT NULL)")

    @classmethod
    def open(cls, model_key: str) -> Optional["_EmbeddingDiskCache"]:
        if os.environ.get("GUI_GRAPH_EMBED_CACHE", "1").strip().lower() in {"0", "false", "no", "off"}:
            return None
        root = os.environ.get("GUI_GRAPH_EMBED_CACHE_DIR", "").strip() or os.path.join(
            os.path.dirname(os.path.dirname(os.path.abspath(__file__))), ".db", "embedding_cache"
        )
        slug = re.sub(r"[^A-Za-z0-9._-]+", "_", model_key)[-80:]
        try:
            os.makedirs(root, exist_ok=True)
            return cls(os.path.join(root, f"{slug}.sqlite"), model_key)
        except Exception as exc:
            print(f"[WARN gui_graph/graph.py] embedding disk cache unavailable: {exc}")
            return None

    def _key(self, text: str) -> str:
        return hashlib.sha256((self._model_key + "\0" + text).encode("utf-8")).hexdigest()

    def get(self, text: str) -> Optional[np.ndarray]:
        try:
            with self._lock:
                row = self._conn.execute("SELECT v FROM emb WHERE k=?", (self._key(text),)).fetchone()
        except Exception:
            return None
        return None if row is None else np.frombuffer(row[0], dtype=np.float32)

    def put(self, text: str, vec: np.ndarray) -> None:
        try:
            with self._lock:
                self._conn.execute(
                    "INSERT OR IGNORE INTO emb (k, v) VALUES (?, ?)",
                    (self._key(text), np.asarray(vec, dtype=np.float32).tobytes()),
                )
        except Exception as exc:
            print(f"[WARN gui_graph/graph.py] embedding disk cache write failed: {exc}")


def _build_embedder() -> Any:
    """SentenceTransformer embedder when GUI_GRAPH_EMBEDDER names a model, else _HashEmbedder.

    Environment variables:
      - GUI_GRAPH_EMBEDDER: SentenceTransformer model name or path
      - GUI_GRAPH_HASH_DIM: hash embedding dimension (default 256)
      - GUI_GRAPH_REQUIRE_SENTENCE_TRANSFORMER: raise instead of falling back
    """
    st_model = os.environ.get("GUI_GRAPH_EMBEDDER", "").strip()
    try:
        if st_model:
            print(f"[DEBUG gui_graph/graph.py] use SentenceTransformer embedder with model '{st_model}'")
            return _STEmbedder(st_model)

        raise ImportError("No SentenceTransformer model specified; using deterministic hash fallback.")

    except Exception as exc:
        require_st = os.environ.get("GUI_GRAPH_REQUIRE_SENTENCE_TRANSFORMER", "").strip().lower()
        if require_st in {"1", "true", "yes", "on"}:
            raise RuntimeError(
                f"Required SentenceTransformer embedder could not be loaded: {st_model or '<unset>'}"
            ) from exc
        dim = int(os.environ.get("GUI_GRAPH_HASH_DIM", "256"))
        print(f"[INFO gui_graph/graph.py] use deterministic hash embedder (dim={dim}): {exc}")
        return _HashEmbedder(dim=dim)


class _VectorStoreBase:
    def upsert(self, uid: str, vector: List[float], html_desc: str) -> None:
        raise NotImplementedError

    def search(self, vector: List[float], topk: int = 5) -> List[Dict[str, Any]]:
        raise NotImplementedError

    def count(self) -> int:
        raise NotImplementedError

    def get_embedding(self, uid: str) -> Optional[np.ndarray]:
        """Return the exact stored vector for ``uid``, if it exists."""
        raise NotImplementedError

    def delete_uids_not_in(self, valid_uids: Sequence[str]) -> None:
        """Optional: drop entries whose uid is not in valid_uids."""
        return

    def mask_uids_not_in(self, valid_uids: Sequence[str]) -> None:
        """Hide stale rows for this process without changing persisted data."""
        self.delete_uids_not_in(valid_uids)

    def save(self) -> None:
        """Optional: persist the store (needed by some backends)."""
        return


class _NPZVectorStore(_VectorStoreBase):
    """Fallback vector store: index.npz holding uids, float32 unit vectors and html_desc;
    brute-force cosine search.
    """

    def __init__(self, db_dir: str, dim: int):
        self.db_dir = db_dir
        self.dim = dim
        self.path = os.path.join(db_dir, "index.npz")

        self._uids: List[str] = []
        self._vecs: List[np.ndarray] = []
        self._html: List[str] = []

        self._uid2idx: Dict[str, int] = {}
        self._load()

    def _load(self) -> None:
        if not os.path.exists(self.path):
            return
        data = np.load(self.path, allow_pickle=True)
        uids = list(data["uids"])
        vecs = list(data["vectors"])
        htmls = list(data["html_desc"])
        self._uids = [str(u) for u in uids]
        self._vecs = [np.asarray(v, dtype=np.float32) for v in vecs]
        self._html = [str(h) for h in htmls]
        self._uid2idx = {uid: i for i, uid in enumerate(self._uids)}

    def save(self) -> None:
        os.makedirs(self.db_dir, exist_ok=True)
        if not self._uids:
            if os.path.exists(self.path):
                os.remove(self.path)
            return
        np.savez(
            self.path,
            uids=np.asarray(self._uids, dtype=object),
            vectors=np.stack(self._vecs, axis=0).astype(np.float32),
            html_desc=np.asarray(self._html, dtype=object),
        )

    def upsert(self, uid: str, vector: List[float], html_desc: str) -> None:
        v = np.asarray(vector, dtype=np.float32)
        if v.shape[0] != self.dim:
            raise ValueError(f"vector dim mismatch: got {v.shape[0]}, expect {self.dim}")

        try:
            idx = self._uids.index(uid)
            self._vecs[idx] = v
            self._html[idx] = html_desc
        except ValueError:
            self._uids.append(uid)
            self._vecs.append(v)
            self._html.append(html_desc)

        self._uid2idx = {uid: i for i, uid in enumerate(self._uids)}

    def get_embedding(self, uid: str) -> Optional[np.ndarray]:
        idx = self._uid2idx.get(uid)
        if idx is None:
            return None
        return self._vecs[idx]

    def search(self, vector: List[float], topk: int = 5) -> List[Dict[str, Any]]:
        if not self._uids:
            return []
        q = np.asarray(vector, dtype=np.float32)
        qn = float(np.linalg.norm(q))
        if qn > 1e-12:
            q = q / qn
        mat = np.stack(self._vecs, axis=0)
        dots = mat @ q
        dists = 1.0 - dots
        k = min(int(topk), len(self._uids))
        idxs = np.argsort(dists)[:k]
        out = []
        for i in idxs:
            out.append({"uid": self._uids[int(i)], "distance": float(dists[int(i)]), "html_desc": self._html[int(i)]})
        return out

    def count(self) -> int:
        return len(self._uids)

    def delete_uids_not_in(self, valid_uids: Sequence[str]) -> None:
        valid = set(valid_uids)
        keep = [i for i, u in enumerate(self._uids) if u in valid]
        self._uids = [self._uids[i] for i in keep]
        self._vecs = [self._vecs[i] for i in keep]
        self._html = [self._html[i] for i in keep]
        # Rebuild the uid->row map with the rows; stale positions would make get_embedding()
        # return another page's vector.
        self._uid2idx = {uid: i for i, uid in enumerate(self._uids)}


class _LanceDBVectorStore(_VectorStoreBase):
    """Vector store used when lancedb and pyarrow are installed."""

    def __init__(self, db_dir: str, dim: int, table_name: str = "pages", metric: str = "cosine"):
        import lancedb  # type: ignore
        import pyarrow as pa  # type: ignore

        self.db_dir = db_dir
        self.dim = dim
        self.table_name = table_name
        self.metric = metric
        # Query-time masking must not delete rows: LanceDB deletes persist immediately, so hidden
        # uids are kept in a local mask.
        self._masked_uids: set[str] = set()

        self.lance_dir = os.path.join(db_dir, "lancedb")
        os.makedirs(self.lance_dir, exist_ok=True)
        self.db = lancedb.connect(self.lance_dir)
        try:
            self.table = self.db.open_table(self.table_name)
        except ValueError:
            schema = pa.schema([
                pa.field("uid", pa.string()),
                pa.field("vector", pa.list_(pa.float32(), self.dim)),
                pa.field("html_desc", pa.string()),
            ])
            self.table = self.db.create_table(self.table_name, schema=schema)

    def upsert(self, uid: str, vector: List[float], html_desc: str) -> None:
        row = [{"uid": uid, "vector": vector, "html_desc": html_desc}]
        try:
            (
                self.table.merge_insert("uid")
                .when_matched_update_all()
                .when_not_matched_insert_all()
                .execute(row)
            )
        except Exception:
            self.table.add(row)
        self._masked_uids.discard(str(uid))

    def search(self, vector: List[float], topk: int = 5) -> List[Dict[str, Any]]:
        requested = max(0, int(topk))
        if requested == 0:
            return []
        # Fetch extra rows to compensate for locally hidden entries, then drop those entries.
        fetch_limit = requested + len(self._masked_uids)
        res = self.table.search(vector).metric(self.metric).limit(fetch_limit).to_pandas()
        out: List[Dict[str, Any]] = []
        for _, r in res.iterrows():
            if str(r["uid"]) in self._masked_uids:
                continue
            d = float(r.get("_distance", r.get("distance", 0.0)))
            out.append({"uid": str(r["uid"]), "distance": d, "html_desc": str(r.get("html_desc", ""))})
            if len(out) >= requested:
                break
        return out

    def count(self) -> int:
        try:
            total = int(self.table.count_rows())
        except Exception:
            total = len(self.table.to_pandas())
        return max(0, total - len(self._masked_uids))

    def mask_uids_not_in(self, valid_uids: Sequence[str]) -> None:
        valid = {str(uid) for uid in valid_uids}
        df = self.table.to_pandas()
        self._masked_uids = {
            str(uid) for uid in df[~df["uid"].isin(valid)]["uid"].tolist()
        }

    def delete_uids_not_in(self, valid_uids: Sequence[str]) -> None:
        valid = set(valid_uids)
        df = self.table.to_pandas()
        stale = df[~df["uid"].isin(valid)]["uid"].tolist()
        if stale:
            quoted_uids = [
                "'{}'".format(str(uid).replace("'", "''")) for uid in stale
            ]
            expr = "uid IN ({})".format(", ".join(quoted_uids))
            self.table.delete(expr)
            self._masked_uids.difference_update(str(uid) for uid in stale)

    def get_embedding(self, uid: str) -> Optional[np.ndarray]:
        """Return the vector stored for one UID without doing ANN retrieval."""
        if not uid or str(uid) in self._masked_uids:
            return None

        # UIDs are generated internally, but quote them defensively because the
        # expression is parsed by LanceDB's SQL filter implementation.
        escaped_uid = str(uid).replace("'", "''")
        rows = (
            self.table.search()
            .where(f"uid = '{escaped_uid}'")
            .select(["vector"])
            .limit(1)
            .to_pandas()
        )
        if rows.empty:
            return None

        vector = np.asarray(rows.iloc[0]["vector"], dtype=np.float32)
        if vector.ndim != 1 or vector.shape[0] != self.dim:
            raise ValueError(
                f"stored vector dim mismatch for uid={uid!r}: "
                f"got {vector.shape}, expect ({self.dim},)"
            )
        return vector


def _build_vector_store(db_dir: str, dim: int) -> _VectorStoreBase:
    npz_path = os.path.join(db_dir, "index.npz")
    lance_dir = os.path.join(db_dir, "lancedb")

    # A persisted NPZ index wins unless a non-empty LanceDB table also exists; an empty Lance
    # table (auto-created by an earlier open) counts as absent.
    if os.path.isfile(npz_path):
        if os.path.isdir(lance_dir):
            try:
                lance_store = _LanceDBVectorStore(db_dir=db_dir, dim=dim)
                if lance_store.count() > 0:
                    print("[DEBUG gui_graph/graph.py] use existing LanceDBVectorStore")
                    return lance_store
            except Exception as exc:
                print(
                    "[WARN gui_graph/graph.py] existing LanceDB store is unavailable; "
                    f"use persisted NPZVectorStore instead: {exc}"
                )
        print("[DEBUG gui_graph/graph.py] use persisted NPZVectorStore")
        return _NPZVectorStore(db_dir=db_dir, dim=dim)

    try:
        print(f"[DEBUG gui_graph/graph.py] use LanceDBVectorStore")
        return _LanceDBVectorStore(db_dir=db_dir, dim=dim)
    except Exception:
        print(f"[DEBUG gui_graph/graph.py] use NPZVectorStore")
        return _NPZVectorStore(db_dir=db_dir, dim=dim)


@dataclass
class MatchDiagnostics:
    matched: bool
    cos_distance: float
    fuzzy_ratio: int
    struct_sim: float
    fused_score: float
    threshold: Dict[str, Any]


class PageGraph:
    """Page graph: nodes are PageNode screens, edges are Edge actions.

    Persisted as {db_dir}/graph.json plus {db_dir}/index.npz or {db_dir}/lancedb/.
    """

    def __init__(self, 
                 repo_root: str, 
                 db_dir: str = ".db/gui_graph",
                 model_path: str = "",
                 llm_model_name: str = "qwen2.5-vl-72b-instruct",
                 use_multimodal_llm_for_dedupe: bool = True,
                 use_llm_for_semantic_enrich: bool = True,
                 embedding_input: Optional[str] = None,
                 ):
        print(f"[DEBUG gui_graph/graph.py] init repo_root: {repo_root}")
        self.repo_root = repo_root

        self.db_dir = db_dir
        self.graph_path = os.path.join(db_dir, "graph.json")
        self.embedding_path = os.path.join(db_dir, "embedding.json")
        # Persisted vectors determine the input mode; changing it requires re-embedding.
        stored_mode = None
        if os.path.isfile(self.embedding_path):
            with open(self.embedding_path, "r", encoding="utf-8") as f:
                stored_mode = json.load(f)["embedding_input"]
        elif (os.path.exists(self.graph_path) or os.path.isfile(os.path.join(db_dir, "index.npz"))
              or os.path.isdir(os.path.join(db_dir, "lancedb"))):
            stored_mode = "html"
        valid_modes = {"html", "plain_text", "struct_text"}
        if ((embedding_input is not None and embedding_input not in valid_modes)
                or (os.path.isfile(self.embedding_path) and stored_mode not in valid_modes)):
            raise ValueError("embedding_input must be html, plain_text or struct_text")
        if stored_mode is not None and embedding_input is not None and stored_mode != embedding_input:
            raise ValueError("embedding_input differs from stored vectors; re-embed into a new directory")
        self._embedding_input = stored_mode or embedding_input or "plain_text"

        self.nodes: Dict[str, PageNode] = {}
        self.edges: Dict[str, Edge] = {}

        # Source tasks hidden from this in-memory view; non-empty makes the
        # graph read-only so a masked view can never overwrite the stored bank.
        self._masked_source_tasks: set = set()

        print(f"[DEBUG gui_graph/graph.py] init embedder")
        self.embedder = _build_embedder()
        # Exact-text, per-graph memoization; bounded FIFO keeps runtime memory finite.
        self._embedding_cache: Dict[str, List[float]] = {}
        self._embedding_cache_max_entries = 50_000
        self._html_cache = {}
        self._html_cache_max_entries = 4096
        self._stored_vector_cache = {}
        self._stored_vector_cache_max_entries = 50_000
        self._stored_vector_context = None
        self.dim = int(self.embedder.dim_size())
        self.vstore = _build_vector_store(db_dir=db_dir, dim=self.dim)

        self._is_use_normalize_for_structure = False

        self._load()

        if len(self.nodes) != self.vstore.count():
            self.vstore.delete_uids_not_in(list(self.nodes.keys()))
            self.vstore.save()

        # Two pages are merged only when structure, fuzzy text and embedding are similar, their state
        # fingerprints match and, if enabled, the multimodal LLM judges them the same state.
        self.dedupe_min_struct_ratio = 0.799
        self.dedupe_min_fuzzy_ratio = 60
        self.dedupe_max_cosine_distance = 0.20
        self.dedupe_topk = 3

        print(f"[CONFIG gui_graph/graph.py] dedupe_min_struct_ratio: {self.dedupe_min_struct_ratio}")
        print(f"[CONFIG gui_graph/graph.py] dedupe_min_fuzzy_ratio: {self.dedupe_min_fuzzy_ratio}")
        print(f"[CONFIG gui_graph/graph.py] dedupe_max_cosine_distance: {self.dedupe_max_cosine_distance}")
        print(f"[CONFIG gui_graph/graph.py] dedupe_topk: {self.dedupe_topk}")

        self.llm_model_name = llm_model_name
        self.llm = None
        self.use_multimodal_llm_for_dedupe = bool(use_multimodal_llm_for_dedupe)
        self.use_llm_for_semantic_enrich = bool(use_llm_for_semantic_enrich)

        if self.use_multimodal_llm_for_dedupe:
            print("[CONFIG gui_graph/graph.py] multimodal LLM dedupe: on")
        else:
            print("[CONFIG gui_graph/graph.py] multimodal LLM dedupe: off")

        if self.use_llm_for_semantic_enrich:
            print("[CONFIG gui_graph/graph.py] LLM node semantic enrichment: on")
        else:
            print("[CONFIG gui_graph/graph.py] LLM node semantic enrichment: off")

        print(f"[CONFIG gui_graph/graph.py] llm_model_name: {self.llm_model_name}")
        print(f"[CONFIG gui_graph/graph.py] use_multimodal_llm_for_dedupe: {self.use_multimodal_llm_for_dedupe}")
        print(f"[CONFIG gui_graph/graph.py] use_llm_for_semantic_enrich: {self.use_llm_for_semantic_enrich}")

        if self.use_multimodal_llm_for_dedupe or self.use_llm_for_semantic_enrich:
            try:
                self.llm = create_llm(
                    {
                        "type": "remote_api",
                        "model": self.llm_model_name,
                        "usage_purpose": "reuse_judgment",
                    }
                )
                # Connectivity check; on failure the LLM features are disabled.
                _ = self.llm.predict_text("Say hello in one word.")
                print("[DEBUG gui_graph/graph.py] LLM init OK")
            except Exception as e:
                print(f"[WARN gui_graph/graph.py] LLM init failed, disabled. err={e}")
                self.llm = None
                self.use_multimodal_llm_for_dedupe = False
                self.use_llm_for_semantic_enrich = False

    @classmethod
    def comparator(cls, embedding_input: str = "plain_text") -> "PageGraph":
        """An empty graph used only for compare_html_similarity (plain_text embeddings): no graph directory, vector
        store or LLM."""
        graph = cls.__new__(cls)
        graph.db_dir = ""
        graph.nodes, graph.edges = {}, {}
        graph._embedding_input = embedding_input
        graph.embedder = _build_embedder()
        graph._embedding_cache = {}
        graph._embedding_cache_max_entries = 50_000
        graph._html_cache = {}
        graph._html_cache_max_entries = 4096
        graph._is_use_normalize_for_structure = False
        return graph

    @property
    def is_use_normalize_for_structure(self) -> bool:
        return self._is_use_normalize_for_structure

    @property
    def embedding_input(self) -> str:
        # Instances created without __init__ may lack _embedding_input.
        return getattr(self, "_embedding_input", "html")

    def _save_embedding_metadata(self) -> None:
        with open(self.embedding_path, "w", encoding="utf-8") as f:
            json.dump({"embedding_input": self.embedding_input}, f, indent=2)
            f.write("\n")

    def save(self) -> None:
        # A masked graph is a query-time view with trajectories removed; saving it would delete
        # them from the stored bank.
        if getattr(self, "_masked_source_tasks", None):
            raise RuntimeError(
                "refusing to save a graph with masked source tasks "
                f"({sorted(self._masked_source_tasks)}); masking is a read-only "
                "query-time view"
            )
        os.makedirs(self.db_dir, exist_ok=True)
        data = {
            "nodes": {uid: n.to_dict() for uid, n in self.nodes.items()},
            "edges": {uid: e.to_dict() for uid, e in self.edges.items()},
        }
        with open(self.graph_path, "w", encoding="utf-8") as f:
            json.dump(data, f, ensure_ascii=False, indent=2)
        self.vstore.save()

        self._save_embedding_metadata()

    @staticmethod
    def _trajectory_path_segments(raw_path: str) -> List[str]:
        text =str(raw_path or "").replace("\\", "/")
        return [segment for segment in text.split("/") if segment]

    def node_source_task_id(self, uid: str) -> str:
        """Best-effort task id for the trajectory a node came from.

        Memory trajectories are stored as
        ``memory_bank/trajectories/<benchmark>/<split>/<task_id>/<run>/mcts_tree.json``
        so the task id is the segment two levels above the file.
        """

        node = self.nodes.get(uid)
        if node is None:
            return ""
        attributes = getattr(node, "attributes", None) or {}
        segments = self._trajectory_path_segments(attributes.get("mcts_tree_path", ""))
        if len(segments) >= 3 and segments[-1].endswith(".json"):
            return segments[-3]
        return ""

    def mask_source_tasks(
        self,
        task_ids: Sequence[str] = (),
        task_queries: Sequence[str] = (),
    ) -> Dict[str, Any]:
        """Hide a task's own memory before that task is evaluated.

        Reusing the trajectory recorded for task X while testing task X would
        let the agent replay its own answer.  The removal is in-memory only;
        ``save()`` refuses afterwards so the stored bank stays intact.
        """

        wanted_ids = {str(item).strip() for item in task_ids if str(item).strip()}
        wanted_queries = {
            str(item).strip() for item in task_queries if str(item).strip()
        }
        evidence: Dict[str, Any] = {
            "schema_version": 1,
            "kind": "page_graph_source_task_mask",
            "requested_task_ids": sorted(wanted_ids),
            "requested_task_queries": sorted(wanted_queries),
            "nodes_before": len(self.nodes),
            "edges_before": len(self.edges),
            "removed_node_uids": [],
            "removed_edge_uids": [],
            "matched_task_ids": [],
        }
        if not wanted_ids and not wanted_queries:
            evidence.update(
                {
                    "nodes_after": len(self.nodes),
                    "edges_after": len(self.edges),
                    "vectors_after": self.vstore.count(),
                }
            )
            return evidence

        matched_ids = set()
        doomed_nodes = set()
        for uid in list(self.nodes.keys()):
            source_task_id = self.node_source_task_id(uid)
            if source_task_id and source_task_id in wanted_ids:
                doomed_nodes.add(uid)
                matched_ids.add(source_task_id)

        doomed_edges = set()
        for uid, edge in list(self.edges.items()):
            if getattr(edge, "from_node_uid", "") in doomed_nodes:
                doomed_edges.add(uid)
                continue
            if getattr(edge, "to_node_uid", "") in doomed_nodes:
                doomed_edges.add(uid)
                continue
            edge_task = str(getattr(edge, "task_desc", "") or "").strip()
            if edge_task and edge_task in wanted_queries:
                doomed_edges.add(uid)

        for uid in doomed_edges:
            self.edges.pop(uid, None)
        for uid in doomed_nodes:
            self.nodes.pop(uid, None)

        # Drop dangling references so retrieval never walks into a removed page.
        for node in self.nodes.values():
            node_edges = getattr(node, "edges", None)
            if isinstance(node_edges, list):
                node.edges = [uid for uid in node_edges if uid not in doomed_edges]

        self.vstore.mask_uids_not_in(list(self.nodes.keys()))

        previously_masked = set(getattr(self, "_masked_source_tasks", set()) or set())
        self._masked_source_tasks = previously_masked | wanted_ids | wanted_queries

        evidence.update(
            {
                "removed_node_uids": sorted(doomed_nodes),
                "removed_edge_uids": sorted(doomed_edges),
                "matched_task_ids": sorted(matched_ids),
                "nodes_after": len(self.nodes),
                "edges_after": len(self.edges),
                "vectors_after": self.vstore.count(),
            }
        )
        return evidence

    def _load(self) -> None:
        if not os.path.exists(self.graph_path):
            return
        with open(self.graph_path, "r", encoding="utf-8") as f:
            data = json.load(f)
        self.nodes = {uid: PageNode.from_dict(nd) for uid, nd in data.get("nodes", {}).items()}
        self.edges = {uid: Edge.from_dict(ed) for uid, ed in data.get("edges", {}).items()}

    @staticmethod
    def _unit_norm(v: Sequence[float]) -> np.ndarray:
        a = np.asarray(v, dtype=np.float32)
        n = float(np.linalg.norm(a))
        return a / max(n, 1e-12)

    @staticmethod
    def _normalize_text(s: str) -> str:
        s = (s or "").lower()
        s = re.sub(r"\s+", " ", s).strip()
        return s

    @staticmethod
    def _strip_checked_attrs(html: str) -> str:
        """Remove checked-state attributes so structure matching is stable."""
        s = html or ""
        s = re.sub(r"\scheckable='[^']*'", "", s)
        s = re.sub(r"\schecked='[^']*'", "", s)
        return s

    @staticmethod
    def _normalize_for_structure(html: str) -> str:
        """Normalise HTML for embedding, fuzzy and structure comparison: drop checked-state attributes."""
        if not html:
            return ""
        return "\n".join((PageGraph._strip_checked_attrs(html) or "").splitlines())

    # Text values from text='...', skipping numeric badges, so fuzzy matching reflects the stable
    # content of the page.
    @staticmethod
    def _extract_text_plain(html: str) -> str:
        if not html:
            return ""

        s = html
        texts = re.findall(r"\btext\s*=\s*'([^']*)'", s)

        # Drop numeric badges (like and message counts), including the ten-thousands suffix.
        cleaned = []
        for t in texts:
            t = (t or "").strip()
            if not t:
                continue
            if re.fullmatch(r"[0-9]+(\.[0-9]+)?(万)?", t):
                continue
            cleaned.append(t)

        return PageGraph._normalize_text(" ".join(cleaned))

    @staticmethod
    def _extract_structure_tokens(html: str) -> List[str]:
        """Structure tokens of the pseudo-HTML: the tag plus up to two classes from cls='...'."""
        if not html:
            return []
        tokens: List[str] = []
        for m in re.finditer(r"<\s*([a-zA-Z0-9]+)([^>]*)>", html):
            tag = m.group(1).lower()
            attrs = m.group(2) or ""

            cls = ""
            cls_m = re.search(r"\bcls\s*=\s*'([^']*)'", attrs)
            if cls_m:
                cls = (cls_m.group(1) or "").strip()

            if cls:
                cls_list = cls.split()
                cls_list = sorted(cls_list[:2])
                tag_repr = f"{tag}." + ".".join(cls_list)
            else:
                tag_repr = tag

            tokens.append(tag_repr)
        return tokens

    @staticmethod
    def _extract_state_fingerprint(html: str) -> str:
        """Toggle-state fingerprint carried by the page HTML.

        The Android page HTML carries no toggle-state rows, so this is empty; checked states are read
        from the UI tree by _extract_state_fingerprint_from_ui_tree.
        """
        return ""

    @staticmethod
    def _extract_state_fingerprint_from_ui_tree(path: str) -> str:
        """Extract checked state from the lossless uiautomator JSON tree.

        The compact HTML omits some non-clickable CheckBox/Switch children, so relying on it alone
        can merge ON/OFF states that look alike and drop the action between them.
        """
        if not path or not os.path.exists(path):
            return ""
        try:
            with open(path, "r", encoding="utf-8-sig") as stream:
                root = json.load(stream)
        except Exception:
            return ""

        items: List[str] = []

        def visit(node: Dict[str, Any]) -> None:
            attrs = node.get("attrib", {}) if isinstance(node, dict) else {}
            if attrs.get("checkable") == "true":
                checked = str(attrs.get("checked", "none")).lower()
                if checked not in ("true", "false"):
                    checked = "none"
                identity = (
                    attrs.get("resource-id")
                    or attrs.get("content-desc")
                    or attrs.get("text")
                    or attrs.get("class")
                    or "checkable"
                )
                items.append(f"{identity}@{len(items)}={checked}")
            for child in node.get("children", []) if isinstance(node, dict) else []:
                visit(child)

        visit(root)
        return "|".join(items)

    def _embedding_text(self, html: str, legacy_html: Optional[str] = None) -> str:
        # Transform page inputs only; semantic/action text still uses _get_embedding directly.
        # Text modes always use the original page, independent of structural normalisation.
        if self.embedding_input == "html":
            return html if legacy_html is None else legacy_html
        text = self._cached_text_plain(html)
        if self.embedding_input == "struct_text":
            return " ".join(sorted(self._cached_structure(html)[1])) + "\n" + text
        return text

    def _get_embedding(self, text: str) -> List[float]:
        if text not in self._embedding_cache:
            vector = self.embedder.encode(text)
            if len(self._embedding_cache) >= self._embedding_cache_max_entries:
                del self._embedding_cache[next(iter(self._embedding_cache))]
            self._embedding_cache[text] = vector
        # Preserve independent return values so callers cannot mutate cached vectors.
        return list(self._embedding_cache[text])

    def _memo_html(self, kind, html, extract):
        key = (kind, html)
        if key not in self._html_cache:
            value = extract(html)
            if len(self._html_cache) >= self._html_cache_max_entries:
                del self._html_cache[next(iter(self._html_cache))]
            self._html_cache[key] = value
        return self._html_cache[key]

    def _cached_text_plain(self, html):
        return self._memo_html('text', html, self._extract_text_plain)

    def _cached_normalize_for_structure(self, html):
        return self._memo_html('normalized', html, self._normalize_for_structure)

    def _cached_structure(self, html):
        def extract(text):
            tokens = tuple(self._extract_structure_tokens(text))
            return tokens, frozenset(tokens)
        return self._memo_html('structure', html, extract)

    def _query_stored_vectors(self):
        # Memoize only LanceDB's per-UID reads (NPZ lookups are already in memory), keyed by
        # table version and visibility mask; the context is checked once per query.
        if not isinstance(self.vstore, _LanceDBVectorStore):
            return self.vstore.get_embedding
        context = (self.vstore, self.vstore.table, self.vstore.table.version,
                   frozenset(self.vstore._masked_uids))
        if context != self._stored_vector_context:
            self._stored_vector_cache.clear()
            self._stored_vector_context = context

        def get(uid):
            if uid not in self._stored_vector_cache:
                vector = self.vstore.get_embedding(uid)
                if len(self._stored_vector_cache) >= self._stored_vector_cache_max_entries:
                    del self._stored_vector_cache[next(iter(self._stored_vector_cache))]
                self._stored_vector_cache[uid] = None if vector is None else vector.copy()
            vector = self._stored_vector_cache[uid]
            return None if vector is None else vector.copy()
        return get

    def compare_html_similarity(
        self,
        html_a: str,
        html_b: str,
        max_cosine_distance: float = 0.25,
        min_fuzzy_ratio: Optional[int] = None,
        min_struct_ratio: float = 0.7,
        w_vec: float = 0.6,
        w_fuzzy: float = 0.3,
        w_struct: float = 0.1,
        is_use_llm: bool = False,

        max_fuzzy_ratio: int = 80,
        max_struct_ratio: float = 0.9,

    ) -> MatchDiagnostics:
        """Compare two HTML pages by embedding cosine distance, fuzzy text ratio and structure Jaccard.

        The pages match when the cosine distance and the structure Jaccard pass their thresholds
        (max_cosine_distance, min_struct_ratio), and the fuzzy ratio reaches min_fuzzy_ratio when one is given,
        or when the fuzzy ratio reaches max_fuzzy_ratio.  w_vec / w_fuzzy / w_struct weight the fused score;
        is_use_llm and max_struct_ratio are not used.  Returns MatchDiagnostics.
        """

        w_sum = w_vec + w_fuzzy + w_struct
        if w_sum <= 0:
            w_vec, w_fuzzy, w_struct = 0.6, 0.3, 0.1
            w_sum = 1.0
        w_vec_n, w_fuzzy_n, w_struct_n = w_vec / w_sum, w_fuzzy / w_sum, w_struct / w_sum

        if self.is_use_normalize_for_structure:
            a_norm_html = self._cached_normalize_for_structure(html_a)
            b_norm_html = self._cached_normalize_for_structure(html_b)
        else:
            a_norm_html = html_a
            b_norm_html = html_b

        emb_a = self._unit_norm(self._get_embedding(self._embedding_text(html_a, a_norm_html)))
        emb_b = self._unit_norm(self._get_embedding(self._embedding_text(html_b, b_norm_html)))
        cos_sim = float(np.dot(emb_a, emb_b))
        cos_dist = 1.0 - cos_sim

        norm_a = self._cached_text_plain(a_norm_html)
        norm_b = self._cached_text_plain(b_norm_html)

        print("[INFO] gui_graph/graph.py compare_html_similarity fuzzy score norm_a: ", norm_a)
        print("[INFO] gui_graph/graph.py compare_html_similarity fuzzy score norm_b: ", norm_b)

        fuzzy_score = int(fuzz.ratio(norm_a, norm_b))
        fuzzy_norm = float(fuzzy_score) / 100.0

        set_a = set(self._cached_structure(a_norm_html)[1])
        set_b = set(self._cached_structure(b_norm_html)[1])

        try:
            print("[INFO] gui_graph/graph.py compare_html_similarity struct score set_a: ", set_a)
        except Exception as e:
            print("[ERROR] gui_graph/graph.py compare_html_similarity struct score set_a: ", e)

        try:
            print("[INFO] gui_graph/graph.py compare_html_similarity struct score set_b: ", set_b)
        except Exception as e:
            print("[ERROR] gui_graph/graph.py compare_html_similarity struct score set_b: ", e)

        if not set_a or not set_b:
            struct_sim = 0.0
        else:
            struct_sim = len(set_a & set_b) / max(1, len(set_a | set_b))

        fused = w_vec_n * cos_sim + w_fuzzy_n * fuzzy_norm + w_struct_n * struct_sim

        ok_vec = cos_dist <= max_cosine_distance
        ok_fuzzy = min_fuzzy_ratio is None or fuzzy_score >= min_fuzzy_ratio
        ok_struct = struct_sim >= min_struct_ratio
        matched = bool(ok_vec and ok_fuzzy and ok_struct)

        if fuzzy_score >= max_fuzzy_ratio:
            matched = True

        return MatchDiagnostics(
            matched=matched,
            cos_distance=cos_dist,
            fuzzy_ratio=fuzzy_score,
            struct_sim=struct_sim,
            fused_score=fused,
            threshold={
                "max_cosine_distance": max_cosine_distance,
                "min_fuzzy_ratio": min_fuzzy_ratio,
                "min_struct_ratio": min_struct_ratio,
                "weights": {"w_vec": w_vec_n, "w_fuzzy": w_fuzzy_n, "w_struct": w_struct_n},
            },
        )

    def query(self, html_desc: str, mode: str, topk: int = 5, ) -> List[Dict[str, Any]]:

        if not html_desc:
            return []

        if mode == 'html_embedding':
            if self.is_use_normalize_for_structure:
                q_html = self._cached_normalize_for_structure(html_desc)
            else:
                q_html = html_desc
            vec = self._get_embedding(self._embedding_text(html_desc, q_html))
            return self.vstore.search(vec, topk=int(topk))

        elif mode == 'html_structure':
            # Structural normalisation changes the structure tokens, so the raw HTML is used here.
            q_html = html_desc
            q_tokens, q_set = self._cached_structure(q_html)

            if self.is_use_normalize_for_structure:
                q_embed_html = q_html
            else:
                q_embed_html = html_desc

            results = []

            q_vec = None
            get_stored_vector = self._query_stored_vectors()

            for uid, node in self.nodes.items():
                cand_html = node.html_desc

                cand_tokens, cand_set = self._cached_structure(cand_html)
                if not cand_tokens:
                    continue

                inter = len(q_set & cand_set)
                union = len(q_set | cand_set)
                if union == 0:
                    continue
                jaccard = inter / union

                len_ratio = min(len(q_tokens), len(cand_tokens)) / max(len(q_tokens), len(cand_tokens))

                struct_score = 0.7 * jaccard + 0.3 * len_ratio

                cand_vec = get_stored_vector(uid)
                if cand_vec is not None:
                    if q_vec is None:
                        q_vec = self._get_embedding(self._embedding_text(html_desc, q_embed_html))
                    emb_distance = self._cosine_distance(q_vec, cand_vec)
                else:
                    emb_distance = None

                results.append({
                    "uid": uid,
                    "struct_score": struct_score,
                    "distance": emb_distance,
                    "jaccard": jaccard,
                    "len_ratio": len_ratio,
                    "html_desc": node.html_desc,
                })

            results.sort(key=lambda x: x["struct_score"], reverse=True)
            return results[:int(topk)]
        else:
            raise ValueError(f"[ERROR gui_graph/graph.py] invalid mode: {mode}")

    def _cosine_distance(self, a: np.ndarray, b: np.ndarray) -> float:
        return 1.0 - float(np.dot(a, b) / (np.linalg.norm(a) * np.linalg.norm(b) + 1e-8))

    def add_node(
        self,
        html_desc: str,
        screenshot_path: str,
        screenshot_som_path: str = "",
        *,
        allow_dedupe: bool = True,
        **attrs: Any,
    ) -> PageNode:
        new_state_fp = str(attrs.get("state_fingerprint") or self._extract_state_fingerprint(html_desc))
        attrs["state_fingerprint"] = new_state_fp

        if allow_dedupe and self.nodes:
            cands = self.query(html_desc, mode='html_structure', topk=self.dedupe_topk)

            for c in cands:
                uid = c["uid"]
                if uid in self.nodes:
                    diag = self.compare_html_similarity(
                        html_desc,
                        self.nodes[uid].html_desc,
                        max_cosine_distance=self.dedupe_max_cosine_distance,
                        min_fuzzy_ratio=self.dedupe_min_fuzzy_ratio,
                        min_struct_ratio=self.dedupe_min_struct_ratio,
                    )
                    if not diag.matched:
                        print("\n\n============================== not dedupe via self.compare_html_similarity=============================")
                        print(f"[DEBUG gui_graph/graph.py add_node] not dedupe, existing uid: {uid}")
                        print(f"[DEBUG gui_graph/graph.py add_node]  and diag: {diag}")
                        print(f"[DEBUG gui_graph/graph.py add_node]  and candidate: {c['uid']}")
                        print(f"[DEBUG gui_graph/graph.py add_node]  and self.nodes[uid].screenshot_path: {self.nodes[uid].screenshot_path}")
                        print(f"[DEBUG gui_graph/graph.py add_node]  and self.nodes[uid].screenshot_som_path: {self.nodes[uid].screenshot_som_path}")
                        continue

                    old_state_fp = (self.nodes[uid].attributes or {}).get("state_fingerprint", "")
                    if old_state_fp is None or old_state_fp == "":
                        old_state_fp = self._extract_state_fingerprint(self.nodes[uid].html_desc)
                        self.nodes[uid].attributes["state_fingerprint"] = old_state_fp

                    if (old_state_fp or "") != (new_state_fp or ""):
                        print("\n\n============================== not dedupe via old_state_fp != new_state_fp=============================")
                        print(f"[DEBUG gui_graph/graph.py add_node] not dedupe, existing uid: {uid}")
                        print(f"[DEBUG gui_graph/graph.py add_node]  and diag: {diag}")
                        print(f"[DEBUG gui_graph/graph.py add_node]  and candidate: {c['uid']}")
                        print(f"[DEBUG gui_graph/graph.py add_node]  and self.nodes[uid].screenshot_path: {self.nodes[uid].screenshot_path}")
                        print(f"[DEBUG gui_graph/graph.py add_node]  and self.nodes[uid].screenshot_som_path: {self.nodes[uid].screenshot_som_path}")
                        continue

                    if self.use_multimodal_llm_for_dedupe:
                        try:
                            print(f"[DEBUG gui_graph/graph.py] invoke multimodal LLM for same_state decision")
                            cur_img = screenshot_path
                            cand_img = self.nodes[uid].screenshot_path

                            if cur_img and cand_img:
                                print("[DEBUG] invoke multimodal LLM for same_state decision")

                                same_state = self._llm_decide_same_state(
                                    cur_html=html_desc,
                                    cur_screenshot_path=self._to_abs(cur_img),
                                    cand_html=self.nodes[uid].html_desc,
                                    cand_screenshot_path=self._to_abs(cand_img),
                                    task_desc=self.task_desc,
                                )

                                if not same_state:
                                    print("\n\n============================== not dedupe via multimodal LLM=============================")
                                    print(f"[DEBUG gui_graph/graph.py add_node] not dedupe, existing uid: {uid}")
                                    print(f"[DEBUG gui_graph/graph.py add_node]  and diag: {diag}")
                                    print(f"[DEBUG gui_graph/graph.py add_node]  and candidate: {c['uid']}")
                                    print(f"[DEBUG gui_graph/graph.py add_node]  and self.nodes[uid].screenshot_path: {self.nodes[uid].screenshot_path}")
                                    print(f"[DEBUG gui_graph/graph.py add_node]  and self.nodes[uid].screenshot_som_path: {self.nodes[uid].screenshot_som_path}")
                                    print("[DEBUG] multimodal LLM: state DIFFERENT → split node")
                                    continue
                                else:
                                    print("[DEBUG] multimodal LLM: state SAME → dedupe")

                        except Exception as e:
                            print(f"[WARN] multimodal LLM failed, fallback to dedupe: {e}")

                    print(f"[DEBUG gui_graph/graph.py add_node] dedupe success, existing uid: {uid}")
                    print(f"Existing state_fp: {old_state_fp}")
                    print(f"New state_fp:      {new_state_fp}")
                    print(f"diag: {diag}")
                    print(f"Existing uid: {uid}")
                    print(f"New uid: {c['uid']}")

                    self.nodes[uid].attributes.update(attrs)
                    return self.nodes[uid]

        uid = str(uuid.uuid4())
        node = PageNode(
            uid=uid,
            html_desc=html_desc,
            screenshot_path=screenshot_path,
            screenshot_som_path=screenshot_som_path,
            **attrs,
        )
        self.nodes[uid] = node

        if self.is_use_normalize_for_structure:
            emb_html = self._normalize_for_structure(html_desc)
        else:
            emb_html = html_desc

        self.vstore.upsert(uid=uid, vector=self._get_embedding(self._embedding_text(html_desc, emb_html)), html_desc=html_desc)
        return node

    def _llm_decide_same_state(
        self,
        cur_html: str,
        cur_screenshot_path: str,
        cand_html: str,
        cand_screenshot_path: str,
        task_desc: Optional[str] = None,
        step_summary: Optional[str] = None,
        action_desc: Optional[str] = None,
    ) -> bool:
        """Ask the multimodal LLM whether two screens are the same UI state for the task.

        Returns True when they can share a node and False when they differ in a state that matters for the task
        (e.g. playing vs paused).  Unreadable screenshots count as the same state; a reply that
        cannot be parsed raises RuntimeError.
        """
        if self.llm is None:
            return True

        img_cur = _imread_unicode(cur_screenshot_path)
        html_cur = cur_html
        img_cand = _imread_unicode(cand_screenshot_path)
        html_cand = cand_html

        if img_cur is None or img_cand is None:
            return True

        task_text = task_desc
        if not task_text:
            raise ValueError("task_desc is required for the LLM same-state decision")

        prompt = f"""
            You are an assistant that understands mobile phone UIs. Your job is to decide whether
            two screens can be treated as the SAME UI STATE for the current task.

            Task description:
            {task_text}

            You are given two screenshots:
            - Image 1: the CURRENT screen
            - HTML description 1: the HTML description of the current screen
            - Image 2: a HISTORICAL screen from the trajectory
            - HTML description 2: the HTML description of the historical screen
            
            [Current Screen (HTML Description)] 
            {html_cur}
            
            [Historical Screen (HTML Description)] 
            {html_cand}

            Please compare them under the perspective of the given task:

            - If the two screens are in an equivalent state for this task
            (e.g., both are idle before any search, or both are on the same post-play result screen),
            then they should be treated as the SAME UI STATE and can be merged into one node.
            - If there is a meaningful difference in task-relevant state
            (e.g., one is "playing" while the other is "not playing",
            one has already shown search results while the other has not),
            then they should be treated as DIFFERENT UI STATES and must be separate nodes.

            Important:
            - Focus on differences that matter for the task (e.g., play vs pause, empty vs populated results, toggled vs not toggled).
            - Ignore minor visual or layout differences that do not affect task progress.
            - For the mobile device home screen, always treat it as the SAME UI STATE, since the home screen typically does not affect task progress. 

            Respond with a single JSON object ONLY, no extra commentary, with the following format:
            {{
            "same_state": true or false,
            "reason": "a brief explanation in Chinese"
            }}
            """

        response = self.llm.predict_mm(
            prompt=prompt,
            images=[img_cur, img_cand]
        )   
        print(f"[DEBUG gui_graph/graph.py] multimodal LLM response: {response}")

        try:
            data = _parse_llm_json_object(response)
            same_state = bool(data.get("same_state", True))
            reason = data.get("reason", "")
            print(f"[LLM] same_state={same_state}, reason={reason}")
            return same_state
        except Exception as e:
            print(f"[WARN] failed to parse the LLM same_state reply, answer={response!r}, err={e}")
            raise RuntimeError("failed to parse the LLM same_state reply")

    def _llm_decide_same_state_html_only(
        self,
        cur_html: str,
        cand_html: str,
        task_desc: Optional[str] = None,
    ) -> bool:
        """Same-state decision from the HTML alone, for when screenshots are unavailable.

        Returns True for the same state and False for different states; a reply that cannot be
        parsed counts as the same state.
        """

        if self.llm is None:
            return True

        task_text = task_desc or "(no specific task provided)"

        prompt = f"""
        You are an assistant specialized in analyzing mobile UI pages.

        Task:
        {task_text}

        We have TWO UI pages. You will compare them based ONLY on their HTML structure / text,
        because images are unavailable.

        Please decide whether they represent the SAME UI STATE for the task.

        Rules:
        - If the two pages differ in application, key widgets, available operations, or progress state,
        mark them as DIFFERENT.
        - If they are semantically equivalent for the task, mark SAME.

        Respond ONLY in JSON:
        {{
        "same_state": true or false,
        "reason": "brief Chinese explanation"
        }}

        --- Page A (current) HTML ---
        {cur_html}

        --- Page B (candidate) HTML ---
        {cand_html}
        """

        response = self.llm.predict_text(
            text_prompt=prompt,
        )
        print(f"[DEBUG gui_graph/graph.py] html-only LLM response: {response}")

        try:
            data = _parse_llm_json_object(response)
            same_state = bool(data.get("same_state", True))
            reason = data.get("reason", "")
            print(f"[LLM-HTML] same_state={same_state}, reason={reason}")
            return same_state
        except Exception as e:
            print(f"[WARN] failed to parse the HTML-only LLM reply: {response!r}, error={e}")
            return True

    def add_edge(
            self,
            from_node_uid: str,
            to_node_uid: str,
            action_summary: str,
            step_summary: str,
            task_desc: str = "",
            edge_step_id: int = -9999,
            **attrs: Any,
        ) -> Edge:

            for e in self.edges.values():
                # Task and step identity are hard constraints; without them identical transitions of two
                # tasks would merge into one edge.
                if (
                    e.from_node_uid == from_node_uid
                    and e.to_node_uid == to_node_uid
                    and e.task_desc == task_desc
                    and e.edge_step_id == edge_step_id
                ):
                    if e.action_summary == action_summary:
                        return e

                    print(f"[DEBUG] Edge Mismatch detected between {from_node_uid} and {to_node_uid}. Invoking LLM for semantic duplicate check...")
                    is_same = self._llm_decide_same_edge(
                        cur_action_summary=action_summary,
                        cur_step_summary=step_summary,
                        cand_action_summary=e.action_summary,
                        cand_step_summary=e.step_summary,
                        task_desc=task_desc
                    )

                    if is_same:
                        print(f"[DEBUG] LLM concluded edges are semantically identical. Merging into {e.uid}")
                        return e

            uid = str(uuid.uuid4())

            edge = Edge(
                uid=uid,
                from_node_uid=from_node_uid,
                to_node_uid=to_node_uid,
                action_summary=action_summary,
                step_summary=step_summary,
                task_desc=task_desc,
                edge_step_id=edge_step_id,
                **attrs
            )

            self.edges[uid] = edge

            if from_node_uid in self.nodes:
                if uid not in self.nodes[from_node_uid].edges:
                    self.nodes[from_node_uid].edges.append(uid)

            return edge

    def _llm_decide_same_edge(
        self,
        cur_action_summary: str,
        cur_step_summary: str,
        cand_action_summary: str,
        cand_step_summary: str,
        task_desc: str = "",
    ) -> bool:
        """Ask the LLM whether two actions between the same pair of pages are the same action."""
        if self.llm is None:
            return False

        task_text = task_desc or "未知任务"

        prompt = f"""
        You are an expert in mobile UI automation and task planning.
        We have two recorded actions (edges) that transition a mobile app from the EXACT SAME starting page to the EXACT SAME ending page.
        
        Task Description:
        {task_text}

        Your job is to determine if these two actions represent the EXACT SAME semantic intent and operation, despite potential minor differences in UI coordinates (bounds) or element indices.

        --- Action A (Candidate/Historical) ---
        Action Info: {cand_action_summary}
        Step Summary: {cand_step_summary}

        --- Action B (Current/New) ---
        Action Info: {cur_action_summary}
        Step Summary: {cur_step_summary}

        Rules:
        - Focus on the `subtask`, `purpose`, and `action_desc` within the Step Summary.
        - If they achieve the exact same sub-goal using the same UI widget (e.g., both clicked the "Settings" icon, even if coordinates or index changed slightly), treat them as the SAME edge.
        - If they used fundamentally different operations (e.g., one used search, the other scrolled manually) to reach the same state, treat them as DIFFERENT edges.

        Respond ONLY with a valid JSON object in the following format, no extra markdown or commentary:
        {{
            "same_edge": true or false,
            "reason": "a brief explanation in Chinese"
        }}
        """

        try:
            print(f"[DEBUG gui_graph/graph.py] Edge check semantic duplicate LLM prompt: {prompt}")
            response = self.llm.predict_text(prompt)
            print(f"[DEBUG gui_graph/graph.py] Edge check semantic duplicate LLM response: {response}")

            data = json.loads(response)
            same_edge = bool(data.get("same_edge", False))
            reason = data.get("reason", "")
            print(f"[LLM-EDGE] same_edge={same_edge}, reason={reason}")

            return same_edge

        except Exception as e:
            print(f"[WARN] failed to parse the edge LLM reply: {e}")
            return cur_action_summary == cand_action_summary

    SEMANTIC_FIELDS = ["page_type", "semantic_summary", "key_functions", "searchable_intent", "app_intent"]

    @classmethod
    def _node_has_semantic(cls, attrs: Dict[str, Any]) -> bool:
        for field in cls.SEMANTIC_FIELDS:
            if not str((attrs or {}).get(field, "")).strip():
                return False
        return True

    @staticmethod
    def _parse_json_from_llm_response(raw: str) -> Dict[str, Any]:
        s = (raw or "").strip()
        if not s:
            raise ValueError("empty llm response")
        try:
            return json.loads(s)
        except Exception:
            pass

        m = re.search(r"```(?:json)?\s*(\{[\s\S]*?\})\s*```", s, flags=re.IGNORECASE)
        if m:
            try:
                return json.loads(m.group(1))
            except Exception:
                pass

        m = re.search(r"(\{[\s\S]*\})", s)
        if m:
            return json.loads(m.group(1))
        raise ValueError(f"failed to parse json from llm response: {raw[:300]}")

    def _resolve_node_html_path(self, uid: str, node: PageNode) -> str:
        attrs = node.attributes or {}
        state_paths = attrs.get("state_paths")
        if not isinstance(state_paths, dict):
            raise FileNotFoundError(f"[semantic] node {uid} missing state_paths dict.")
        html_rel = str(state_paths.get("html", "")).strip()
        if not html_rel:
            raise FileNotFoundError(f"[semantic] node {uid} missing state_paths['html'].")
        html_abs = self._to_abs(html_rel)
        if not os.path.exists(html_abs):
            # The recorded HTML path may point to another file name; try the known alternatives.
            parent_dir = os.path.dirname(html_abs)
            html_candidates = [
                os.path.join(parent_dir, "html.html"),
                os.path.join(parent_dir, "html_slim.html"),
                os.path.join(parent_dir, "tree.html"),
            ]
            for cand in html_candidates:
                if os.path.exists(cand):
                    print(
                        f"[semantic][WARN] uid={uid} html not found at {html_abs}; "
                        f"using {cand}"
                    )
                    return cand
            raise FileNotFoundError(
                f"[semantic] node {uid} html not found: {html_abs} "
                f"(tried: {html_candidates})"
            )
        return html_abs

    def _resolve_node_screenshot_path(self, uid: str, node: PageNode) -> str:
        raw = (node.screenshot_path or "").strip()
        if not raw:
            raise FileNotFoundError(f"[semantic] node {uid} missing screenshot_path.")
        abs_path = self._to_abs(raw)
        if not os.path.exists(abs_path):
            raise FileNotFoundError(f"[semantic] node {uid} screenshot not found: {abs_path}")
        return abs_path

    def _history_actions_text_for_graph_node(self, uid: str) -> str:
        """
        Build [History Actions] text for offline graph semantic enrich, aligned with
        medium_shift_page_semantic_summary_prompt (same placeholder as mobile_task).
        Uses incoming edges to this node when present (may reflect multiple branches
        in a merged graph).
        """
        incoming = [
            e
            for e in self.edges.values()
            if getattr(e, "to_node_uid", None) == uid
        ]

        def _step_key(edge: Any) -> Tuple[int, str]:
            sid = getattr(edge, "edge_step_id", None)
            if sid is None or sid == -9999:
                return (10**9, edge.uid)
            try:
                return (int(sid), edge.uid)
            except Exception:
                return (10**9, edge.uid)

        incoming.sort(key=_step_key)
        lines: List[str] = []
        for e in incoming:
            a = (e.action_summary or "").strip()
            ss_raw = e.step_summary
            if isinstance(ss_raw, str):
                ss = ss_raw.strip()
            else:
                try:
                    ss = json.dumps(ss_raw, ensure_ascii=False) if ss_raw else ""
                except Exception:
                    ss = str(ss_raw or "")
            sid = getattr(e, "edge_step_id", -9999)
            td = (getattr(e, "task_desc", "") or "").strip()
            if td and td not in a:
                line = f"[task: {td}] step_id={sid}: {a}"
            else:
                line = f"step_id={sid}: {a}"
            if ss and ss != a:
                if len(ss) > 600:
                    ss = ss[:600] + "…"
                line += f"\n  effect/summary: {ss}"
            lines.append(line)
        if not lines:
            return "No history actions yet (graph root or no incoming edges in the merged UI graph)."
        return "\n".join(lines)

    def summarize_graph_node_semantics_by_llm(self, uid: str, node: PageNode) -> Dict[str, str]:
        """Summarise one node's page semantics with the LLM; raises if its HTML or screenshot cannot be read."""
        html_abs = self._resolve_node_html_path(uid, node)
        screenshot_abs = self._resolve_node_screenshot_path(uid, node)

        html_text = self._safe_text_load(html_abs)
        if not html_text or not html_text.strip():
            raise ValueError(f"[semantic] node {uid} html read failed/empty: {html_abs}")

        img = _imread_unicode(screenshot_abs)
        if img is None:
            raise ValueError(f"[semantic] node {uid} screenshot decode failed: {screenshot_abs}")

        user_query = (getattr(self, "task_desc", "") or "").strip()
        if not user_query:
            attrs = node.attributes or {}
            tda = attrs.get("task_desc")
            if isinstance(tda, str) and tda.strip():
                user_query = tda.strip()
            else:
                for e in self.edges.values():
                    if getattr(e, "to_node_uid", None) == uid:
                        td = (getattr(e, "task_desc", "") or "").strip()
                        if td:
                            user_query = td
                            break
        if not user_query:
            user_query = "未知任务"

        history_actions = self._history_actions_text_for_graph_node(uid)

        prompt = medium_shift_page_semantic_summary_prompt.format(
            user_query=user_query,
            current_page_html=html_text,
            history_actions=history_actions,
        )
        raw = self.llm.predict_mm(prompt=prompt, images=[img])
        data = self._parse_json_from_llm_response(raw)

        page_type = str(data.get("page_type", "")).strip()
        task_intent = str(data.get("task_intent", "")).strip()
        page_summary = str(data.get("page_summary", "")).strip()
        page_key_functions = data.get("page_key_functions", [])
        app_intent = str(data.get("app_intent", "")).strip()

        if isinstance(page_key_functions, list):
            key_functions = "；".join([str(x).strip() for x in page_key_functions if str(x).strip()])
        else:
            key_functions = str(page_key_functions).strip()

        if not page_summary:
            raise ValueError(f"[semantic] node {uid} missing page_summary in llm output.")
        if not page_type:
            page_type = "unknown"
        if not task_intent:
            task_intent = page_summary

        return {
            "page_type": page_type,
            "semantic_summary": page_summary,
            "key_functions": key_functions,
            "searchable_intent": task_intent,
            "app_intent": app_intent,
            "semantic_summary_raw": raw,
            "semantic_html_path": html_abs,
            "semantic_screenshot_path": screenshot_abs,
        }

    def _enrich_single_node_semantic(self, uid: str, node: PageNode, force: bool = False) -> Optional[Tuple[str, Dict[str, str]]]:
        attrs = node.attributes or {}
        if (not force) and self._node_has_semantic(attrs):
            return None
        sem = self.summarize_graph_node_semantics_by_llm(uid=uid, node=node)
        return uid, sem

    def enrich_nodes_semantic_summary(
        self,
        *,
        mode: str = "fill_missing",
        max_nodes: Optional[int] = None,
        max_workers: int = 5,
        save_after: bool = True,
        raise_on_error: bool = True,
        node_uids: Optional[Sequence[str]] = None,
    ) -> int:
        """Enrich node semantics with the LLM and return the number of enriched nodes.

        mode: "skip" does nothing, "fill_missing" (default) fills nodes lacking semantics,
        "force" recomputes every node.
        """
        valid_modes = {"skip", "fill_missing", "force"}
        if mode not in valid_modes:
            raise ValueError(f"[semantic] invalid mode={mode}, expect one of {sorted(valid_modes)}")
        if mode == "skip":
            print("[semantic] mode=skip, no semantic enrichment executed.")
            return 0
        if self.llm is None:
            raise RuntimeError("[semantic] llm is not initialized, cannot enrich graph semantics.")

        force = mode == "force"
        targets: List[Tuple[str, PageNode]] = []
        allowed_uids = set(node_uids) if node_uids is not None else None
        for uid, node in self.nodes.items():
            if allowed_uids is not None and uid not in allowed_uids:
                continue
            attrs = node.attributes or {}
            if (not force) and self._node_has_semantic(attrs):
                continue
            targets.append((uid, node))
            if max_nodes is not None and len(targets) >= max_nodes:
                break

        if not targets:
            print("[semantic] no node requires semantic enrichment.")
            return 0

        print(f"[semantic] mode={mode}, targets={len(targets)}, max_workers={max_workers}")
        success = 0
        failures: List[Tuple[str, str]] = []
        with ThreadPoolExecutor(max_workers=max_workers) as executor:
            future_map = {
                executor.submit(self._enrich_single_node_semantic, uid, node, force): uid
                for uid, node in targets
            }
            for fut in as_completed(future_map):
                uid = future_map[fut]
                try:
                    result = fut.result()
                except Exception as e:
                    node = self.nodes.get(uid)
                    state_paths = ((node.attributes or {}).get("state_paths", {}) if node else {})
                    html_rel = state_paths.get("html", "") if isinstance(state_paths, dict) else ""
                    html_abs = self._to_abs(str(html_rel)) if html_rel else ""
                    screenshot_rel = (node.screenshot_path if node else "") or ""
                    screenshot_abs = self._to_abs(str(screenshot_rel)) if screenshot_rel else ""
                    err_msg = (
                        f"[semantic][ERROR] uid={uid} failed: {e}\n"
                        f"  - html_rel={html_rel}\n"
                        f"  - html_abs={html_abs}\n"
                        f"  - screenshot_rel={screenshot_rel}\n"
                        f"  - screenshot_abs={screenshot_abs}\n"
                        f"  - traceback:\n{traceback.format_exc()}"
                    )
                    print(err_msg)
                    failures.append((uid, str(e)))
                    if raise_on_error:
                        raise
                    continue
                if result is None:
                    continue
                _, sem = result
                node = self.nodes.get(uid)
                if not node:
                    continue
                attrs = node.attributes or {}
                attrs["page_type"] = sem["page_type"]
                attrs["semantic_summary"] = sem["semantic_summary"]
                attrs["key_functions"] = sem["key_functions"]
                attrs["searchable_intent"] = sem["searchable_intent"]
                attrs["app_intent"] = sem["app_intent"]
                attrs["semantic_summary_raw"] = sem["semantic_summary_raw"]
                attrs["semantic_html_path"] = sem["semantic_html_path"]
                attrs["semantic_screenshot_path"] = sem["semantic_screenshot_path"]
                node.attributes = attrs
                success += 1
                print(f"[semantic] enriched uid={uid}, summary={sem['semantic_summary'][:40]}...")

        if save_after:
            self.save()
        if failures:
            print(f"[semantic] failed={len(failures)} uids={[u for u, _ in failures]}")
        print(f"[semantic] done, success={success}")
        return success

    def count_nodes_missing_semantic(self, node_uids: Optional[Sequence[str]] = None) -> int:
        miss = 0
        allowed_uids = set(node_uids) if node_uids is not None else None
        for uid, node in self.nodes.items():
            if allowed_uids is not None and uid not in allowed_uids:
                continue
            attrs = node.attributes or {}
            if not self._node_has_semantic(attrs):
                miss += 1
        return miss

    @staticmethod
    def _norm_relpath(p: str) -> str:
        p = (p or "").replace("\\", os.sep).replace("/", os.sep)
        return os.path.normpath(p)

    @staticmethod
    def _safe_json_load(path: str) -> Optional[Any]:
        try:
            with open(path, "r", encoding="utf-8") as f:
                return json.load(f)
        except Exception:
            return None

    @staticmethod
    def _safe_text_load(path: str) -> Optional[str]:
        try:
            with open(path, "r", encoding="utf-8") as f:
                return f.read()
        except Exception:
            return None

    def _resolve_state_paths(self, base_dir: str, state: Dict[str, Any]) -> Dict[str, str]:
        """Paths of the known state files of an MCTS node, relative to repo_root."""
        out: Dict[str, str] = {}
        for k, v in (state or {}).items():
            if isinstance(v, str) and (k in ("screenshot", "ui_tree", "forest", "ui_elements", "html", "annotated")):
                abs_p = os.path.abspath(os.path.join(base_dir, self._norm_relpath(v)))
                rel_p = os.path.relpath(abs_p, self.repo_root)

                out[k] = rel_p
        return out

    def _to_abs(self, p: str) -> str:
        if not p:
            return p
        if os.path.isabs(p):
            return p
        return os.path.abspath(os.path.join(self.repo_root, p))

    def _action_summary_from_index(self, parent_state_paths: Dict[str, str], action: Dict[str, Any]) -> str:
        if not action:
            return ""

        a_type = action.get("action_type", "") or action.get("type", "")
        idx = action.get("index", None)

        elem_text = ""
        elem_description = ""
        elem_bounds = None

        if idx is not None and "ui_elements" in parent_state_paths:
            elems = self._safe_json_load(self._to_abs(parent_state_paths["ui_elements"]))
            if isinstance(elems, dict):
                key = str(idx)
                if key in elems:
                    elem = elems[key]

                    elem_text = str(
                        elem.get("text", "")
                        or elem.get("content_description", "")
                        or elem.get("content_desc", "")
                        or elem.get("view_id_resource_name", "")
                        or elem.get("resource_id", "")
                    )
                    elem_description = str(elem.get("description", ""))

                    if not elem_text:
                        parent_elem = self._get_parent_elem(elems, idx)
                        if parent_elem:
                            elem_text = str(parent_elem.get("text", ""))

                    elem_bounds = elem.get("bounds", None)

        if idx is not None:
            if elem_text or elem_description:
                return f"{a_type}(index={idx}, text={elem_text}, description={elem_description})"
            elif elem_bounds is not None:
                return f"{a_type}(index={idx}, bounds={elem_bounds})"
            return f"{a_type}(index={idx})"

        try:
            return json.dumps(action, ensure_ascii=False)
        except Exception:
            return str(action)

    def _get_parent_elem(self, elems: Dict[str, Dict[str, Any]], idx: int) -> Optional[Dict[str, Any]]:
        """The element that lists `idx` among its children, or None."""
        for key, elem in elems.items():
            children = elem.get("children", [])
            for child in children:
                if child.get("index", None) == idx:
                    return elem
        return None

    def build_from_mcts_tree(
        self,
        mcts_tree_path: str,
        *,
        task_desc: str = "",
        include_all_branches: bool = True,
        save_after: bool = True,
    ) -> None:
        base_dir = os.path.dirname(os.path.abspath(mcts_tree_path))
        with open(mcts_tree_path, "r", encoding="utf-8") as f:
            root = json.load(f)

        id_to_page_uid: Dict[int, str] = {}

        def visit(node: Dict[str, Any], parent: Optional[Dict[str, Any]]) -> None:
            node_id = int(node.get("id", -1))
            state = node.get("state", {}) or {}
            node_info = node.get("node_info", {}) or {}

            state_paths = self._resolve_state_paths(base_dir, state)

            html_desc = node_info.get("html_desc", "")
            if not html_desc and "html" in state_paths:
                html_desc = self._safe_text_load(self._to_abs(state_paths["html"])) or ""

            screenshot = state_paths.get("screenshot", "")
            annotated = state_paths.get("annotated", "")
            ui_tree_path = state_paths.get("ui_tree", "")
            state_fingerprint = self._extract_state_fingerprint_from_ui_tree(
                self._to_abs(ui_tree_path) if ui_tree_path else ""
            )

            page = self.add_node(
                html_desc=html_desc,
                screenshot_path=screenshot,
                screenshot_som_path=annotated,
                step_id=state.get("step_id", None),
                mcts_node_id=node_id,
                mcts_tree_path=mcts_tree_path,
                state_paths=state_paths,
                state_fingerprint=state_fingerprint,
            )
            id_to_page_uid[node_id] = page.uid

            if parent is not None:
                parent_id = int(parent.get("id", -1))
                p_uid = id_to_page_uid.get(parent_id)
                c_uid = page.uid
                if p_uid and c_uid:

                    parent_node_info = parent.get("node_info", {}) or {}
                    action = parent_node_info.get("next_action", {}) or {}
                    step_summary = parent_node_info.get("step_summary", {}) or action

                    state = node.get("state")
                    edge_step_id = state.get("step_id")

                    if not action:
                        raise ValueError(
                            rf"[ERROR gui_graph/graph.py build_from_mcts_tree] "
                            rf"parent next_action is invalid, action: {action}"
                        )

                    parent_state_paths = self._resolve_state_paths(base_dir, parent.get("state", {}) or {})
                    action_summary = self._action_summary_from_index(parent_state_paths, action)

                    # Drop no-op edges: the action led to the same deduplicated page.
                    if p_uid == c_uid:
                        print(f"[DEBUG gui_graph] drop noop edge: parent_id={parent_id} -> child_id={node_id}, action={action_summary}")
                    else:
                        self.add_edge(
                            from_node_uid=p_uid,
                            to_node_uid=c_uid,
                            action_summary=action_summary,
                            step_summary=step_summary,
                            task_desc=task_desc,
                            action=action,
                            parent_mcts_id=parent_id,
                            child_mcts_id=node_id,
                            edge_step_id=edge_step_id,
                            parent_state_paths=parent_state_paths,
                        )

            children = node.get("children", []) or []
            for ch in children:
                visit(ch, node)

            next_action = (node_info or {}).get("next_action", {})
            step_summary = node_info.get("step_summary", "") or str(next_action)

            if (not children) and isinstance(next_action, dict):
                if next_action.get("action_type") == "status" and next_action.get("goal_status") == "complete":
                    from_uid = id_to_page_uid.get(node_id)
                    if from_uid:

                        state = node.get("state")
                        edge_step_id = state.get("step_id")

                        final_step_id = edge_step_id + 1  

                        self.add_edge(
                            from_node_uid=from_uid,
                            to_node_uid="",
                            action_summary=json.dumps(next_action, ensure_ascii=False),
                            step_summary=step_summary,
                            task_desc=task_desc,
                            action=next_action,
                            terminal=True,
                            edge_step_id=final_step_id,
                            parent_mcts_id=node_id,
                        )

        visit(root, None)

        if save_after:
            self.save()

    def build_from_mcts_glob(
        self,
        input_path_or_glob: str,
        *,
        task_desc: str = "",
        include_all_branches: bool = True,
        save_after_each: bool = False,
    ) -> List[str]:
        p = input_path_or_glob
        files: List[str] = []
        if os.path.isdir(p):
            files = glob.glob(os.path.join(p, "**", "mcts_tree.json"), recursive=True)
        elif any(ch in p for ch in ["*", "?", "["]):
            files = glob.glob(p, recursive=True)
        else:
            files = [p]

        files = [os.path.abspath(x) for x in files if os.path.exists(x)]
        for fp in files:
            td = task_desc or os.path.basename(os.path.dirname(fp))
            self.build_from_mcts_tree(fp, task_desc=td, include_all_branches=include_all_branches, save_after=save_after_each)

        if not save_after_each:
            self.save()
        return files

    def build_from_mcts_list(
        self,
        mcts_tree_paths: list[str],
        *,
        task_desc: str = "",
        include_all_branches: bool = True,
        save_after_each: bool = False,
    ) -> List[str]:
        files: List[str] = []
        seen = set()

        print(f"[DEBUG gui_graph/graph.py] build_from_mcts_list, input paths: {mcts_tree_paths}")

        for p in mcts_tree_paths:
            if not p:
                continue
            ap = os.path.abspath(p)
            if not os.path.exists(ap):
                continue
            if ap in seen:
                continue
            seen.add(ap)
            files.append(ap)

        for fp in files:
            with open(fp, "r", encoding="utf-8") as f:
                mcts_tree = json.load(f)
            state = mcts_tree.get("state", {}) or {}
            td = state.get("user_query", "")

            self.task_desc = td

            if not td:
                raise ValueError(
                    rf"[ERROR gui_graph/graph.py build_from_mcts_list] mcts_tree.json invalid: {fp}, td={td}"
                )

            print(f"[DEBUG gui_graph/graph.py] build_from_mcts_list, processing file: {fp}, extracted task_desc: {td}")

            self.build_from_mcts_tree(
                fp,
                task_desc=td,
                include_all_branches=include_all_branches,
                save_after=save_after_each,
            )

        if not save_after_each:
            self.save()

        return files

    def get_node(self, uid: str) -> Optional[PageNode]:
        return self.nodes.get(uid)

    def outgoing_edges(self, uid: str) -> List[Edge]:
        n = self.nodes.get(uid)
        if not n:
            return []
        return [self.edges[euid] for euid in n.edges if euid in self.edges]

    def get_all_tasks_and_steps_of_global_gui_graph(self, return_format: str = "list") -> Any:
            """Group the graph's edges by task_desc into step lists ordered by step id.

            Args:
                return_format: "list" (default) returns [{"user_query": ..., "steps": [...]}, ...];
                    "dict" returns {task_desc: [step, ...]}.
            """
            tasks_map: Dict[str, List[Dict[str, Any]]] = {}

            for uid, edge in self.edges.items():
                task_desc = getattr(edge, "task_desc", "")
                if not task_desc:
                    continue

                step_id = getattr(edge, "edge_step_id", -9999)

                attributes = getattr(edge, "attributes", {}) or {}
                raw_action = attributes.get("action", {}) or {}

                if step_id == -9999:
                    step_id = getattr(edge, "step_id", -9999)

                if step_id < 0:
                    continue

                if task_desc not in tasks_map:
                    tasks_map[task_desc] = []

                tasks_map[task_desc].append({
                    "step_id": step_id,
                    "step_summary": getattr(edge, "step_summary", "") or "",
                    "edge_uid": uid,
                    "action": raw_action
                })

            for task_desc in tasks_map:
                tasks_map[task_desc].sort(key=lambda x: x["step_id"])

            if return_format == "dict":
                print(f"[INFO] Extracted {len(tasks_map)} tasks (Format: Dict).")
                return tasks_map

            else:
                task_list: List[Dict[str, Any]] = []
                for task_desc, steps in tasks_map.items():
                    task_list.append({
                        "user_query": task_desc,
                        "steps": steps
                    })

                print(f"[INFO] Extracted {len(task_list)} tasks (Format: List).")
                return task_list

    def filter_relevant_tasks(self, current_query: str, task_desc_list: List[str], top_k: int) -> List[str]:
            """The top_k task descriptions closest to current_query by embedding cosine distance."""
            if not current_query or not task_desc_list or top_k <= 0:
                return []

            if len(task_desc_list) <= top_k:
                return task_desc_list

            q_vec = self._get_embedding(current_query)

            results = []
            for task_desc in task_desc_list:
                if not task_desc:
                    continue
                t_vec = self._get_embedding(task_desc)
                dist = self._cosine_distance(q_vec, t_vec)
                results.append({
                    "task_desc": task_desc,
                    "distance": dist
                })

            results.sort(key=lambda x: x["distance"])

            top_tasks = [item["task_desc"] for item in results[:top_k]]
            return top_tasks

    def __repr__(self) -> str:
        return f"PageGraph(nodes={len(self.nodes)}, edges={len(self.edges)}, db_dir={self.db_dir!r})"


==> anc/code/gui_graph/node.py <==
from typing import Dict, Any, List

class PageNode:
    """Represents a node in the page graph, corresponding to a single screen.

    Attributes:
        uid (str): A unique identifier for the node.
        html_desc (str): The HTML description of the page.
        screenshot_path (str): The file path to the screenshot of the page.
        screenshot_som_path (str): The file path to the annotated (set-of-marks) screenshot.
        edges (List[str]): A list of UIDs of edges originating from this node.
        attributes (Dict[str, Any]): A dictionary for storing any additional attributes.
    """
    def __init__(self, uid: str, html_desc: str, screenshot_path: str, screenshot_som_path: str, **kwargs):
        self.uid = uid
        self.html_desc = html_desc
        self.screenshot_path = screenshot_path
        self.screenshot_som_path = screenshot_som_path
        self.edges: List[str] = []
        self.attributes: Dict[str, Any] = kwargs

    def add_edge(self, edge_uid: str):
        if edge_uid not in self.edges:
            self.edges.append(edge_uid)

    def to_dict(self) -> Dict[str, Any]:
        return {
            'uid': self.uid,
            'html_desc': self.html_desc,
            'screenshot_path': self.screenshot_path,
            'screenshot_som_path': self.screenshot_som_path,
            'edges': self.edges,
            'attributes': self.attributes
        }

    @staticmethod
    def from_dict(data: Dict[str, Any]) -> 'PageNode':
        node = PageNode(
            uid=data['uid'],
            html_desc=data['html_desc'],
            screenshot_path=data['screenshot_path'],
            screenshot_som_path=data['screenshot_som_path'], 
            **data.get('attributes', {})
        )
        node.edges = data.get('edges', [])
        return node

    def __repr__(self):
        html_desc_preview = self.html_desc[:100].replace('\n', ' ') + "..." if len(self.html_desc) > 100 else self.html_desc
        return f'''PageNode(
                uid={self.uid}, 
                html_desc={html_desc_preview}, 
                screenshot_path={self.screenshot_path}, 
                screenshot_som_path={self.screenshot_som_path},
                edges={len(self.edges)}, 
                attributes={self.attributes.keys()})'''


==> anc/code/llm_interface/base.py <==
from abc import ABC, abstractmethod
from typing import List
import numpy as np

class BaseLLM(ABC):

    @abstractmethod
    def predict_text(self, prompt: str) -> str:
        """Run text-only inference."""
        pass

    @abstractmethod
    def predict_mm(self, prompt: str, images: List[np.ndarray]) -> str:
        """Run multimodal inference on a prompt and images."""
        pass


==> anc/code/llm_interface/config.py <==
from runtime_secrets import get_runtime_env


OPENAI_API_KEY = get_runtime_env("OPENAI_API_KEY", "")
OPENAI_ENDPOINT = get_runtime_env("OPENAI_ENDPOINT", "")


# Self-hosted model server; the default is the local end of the SSH tunnel
# opened by ssh_tunnel.py.
SERVER_ADDRESS = get_runtime_env("SERVER_ADDRESS", "http://127.0.0.1:18000/chat")

USERNAME = get_runtime_env("REMOTE_USERNAME", "")
PORT = int(get_runtime_env("REMOTE_PORT", "0") or 0)
SERVER_HOST = get_runtime_env("REMOTE_SERVER_HOST", "")


==> anc/code/llm_interface/factory.py <==
from .remote_api import RemoteAPILLM
from .local_text_model import LocalTextLLM
from .remote_server import RemoteServerLLM
from .vllm_api import VllmServerLLM
def create_llm(cfg: dict):
    t = cfg["type"]
    

    if t == "remote_api":
        return RemoteAPILLM(
            model_name=cfg["model"],
            service_name="openai",
            temperature=float(cfg.get("temperature", 0.0)),
            usage_purpose=str(cfg.get("usage_purpose", "other")),
        )


    if t == "local":
        return LocalTextLLM(cfg["model_obj"])

    if t == "remote_server":
        
        return RemoteServerLLM()

    if t == "remote_server_vllm":
        model_cfg = cfg.get("model_cfg", None)
        return VllmServerLLM(
                model_name=model_cfg.get("model"),
                local_port=model_cfg.get("local_port", 8003),
                remote_port=model_cfg.get("remote_port", 8003),
                max_new_tokens=model_cfg.get("max_new_tokens", 512),
                temperature=model_cfg.get("temperature", 0.0),
                guided_regex=model_cfg.get("guided_regex", None),
            )


    raise ValueError(f"Unknown LLM type: {t}")


==> anc/code/llm_interface/local_text_model.py <==
from .base import BaseLLM
import torch
from transformers import AutoTokenizer, AutoModelForCausalLM


class LocalTextLLM(BaseLLM):
    def __init__(
        self,
        model_name_or_path: str,
        device: str = "auto",
        max_new_tokens: int = 256,
        temperature: float = 0.0,
    ):
        """``model_name_or_path`` is a local model directory or a Hugging Face model id."""

        self.tokenizer = AutoTokenizer.from_pretrained(
            model_name_or_path,
            trust_remote_code=True
        )

        self.model = AutoModelForCausalLM.from_pretrained(
            model_name_or_path,
            torch_dtype=torch.float16,
            device_map=device,
            trust_remote_code=True
        )

        self.model.eval()

        self.max_new_tokens = max_new_tokens
        self.temperature = temperature

    def predict_text(self, prompt: str) -> str:
        inputs = self.tokenizer(
            prompt,
            return_tensors="pt"
        ).to(self.model.device)

        input_len = inputs["input_ids"].shape[1]

        with torch.no_grad():
            outputs = self.model.generate(
                **inputs,
                max_new_tokens=self.max_new_tokens,
                temperature=self.temperature,
                do_sample=self.temperature > 0,
                pad_token_id=self.tokenizer.eos_token_id,
            )

        # Decode only the generated tokens, not the echoed prompt.
        gen_tokens = outputs[0][input_len:]

        text = self.tokenizer.decode(
            gen_tokens,
            skip_special_tokens=True
        )

        return text.strip()


    def predict_mm(self, prompt: str, images):
        raise NotImplementedError("Local model does not support multimodal")


==> anc/code/llm_interface/remote_api.py <==
from .base import BaseLLM
from android_world.agents.infer import Gpt4Wrapper
import numpy as np
import time
import warnings

from llm_interface.usage_tracking import (
    current_token_step,
    record_llm_call,
)

class RemoteAPILLM(BaseLLM):
    def __init__(
        self,
        model_name: str,
        service_name: str,
        temperature: float = 0.0,
        usage_purpose: str = "other",
    ):
        self.model_name = model_name
        self.usage_purpose = usage_purpose
        self.client = Gpt4Wrapper(
            model_name=model_name,
            service_name=service_name,
            temperature=temperature,
            max_retry=7,
        )

    def _record_usage_fail_open(
        self,
        *,
        started: float,
        response,
        step_id,
        warning,
    ) -> None:
        """Keep accounting failures from changing the model-call result."""

        try:
            record_llm_call(
                model=self.model_name,
                purpose=self.usage_purpose,
                latency_seconds=time.perf_counter() - started,
                response=response,
                step_id=step_id,
                warning=warning,
            )
        except Exception as exc:
            warnings.warn(
                "Token accounting failed and was ignored: "
                f"{type(exc).__name__}: {exc}",
                RuntimeWarning,
                stacklevel=2,
            )

    def predict_text(self, prompt: str) -> str:
        started = time.perf_counter()
        response = None
        step_id = current_token_step()
        warning = None
        try:
            text, _, response = self.client.predict(prompt)
            return text
        except Exception as exc:
            warning = f"llm_call_error: {type(exc).__name__}: {exc}"
            raise
        finally:
            self._record_usage_fail_open(
                started=started,
                response=response,
                step_id=step_id,
                warning=warning,
            )

    def predict_mm(self, prompt: str, images: list[np.ndarray]) -> str:
        started = time.perf_counter()
        response = None
        step_id = current_token_step()
        warning = None
        try:
            text, _, response = self.client.predict_mm(prompt, images)
            return text
        except Exception as exc:
            warning = f"llm_call_error: {type(exc).__name__}: {exc}"
            raise
        finally:
            self._record_usage_fail_open(
                started=started,
                response=response,
                step_id=step_id,
                warning=warning,
            )


==> anc/code/llm_interface/remote_server.py <==
import time
import requests
from requests.exceptions import ConnectionError, Timeout

from .base import BaseLLM
from llm_interface.config import SERVER_ADDRESS
from llm_interface.ssh_tunnel import SSHTunnelManager


class RemoteServerLLM(BaseLLM):
    def __init__(self, endpoint: str = SERVER_ADDRESS, timeout: int = 20):
        assert endpoint.endswith("/chat"), \
            f"RemoteServerLLM endpoint must end with /chat, got {endpoint}"

        self.endpoint = endpoint
        self.timeout = timeout

        self.session = requests.Session()
        self.session.trust_env = False

        # Opened only after the first connection error.
        self._tunnel = SSHTunnelManager()

        self.max_retry = 5
        self.retry_interval = 0.3

    def _post_once(self, payload: dict) -> str:
        resp = self.session.post(
            self.endpoint,
            json=payload,
            timeout=self.timeout,
        )

        if resp.status_code != 200:
            raise RuntimeError(
                f"RemoteServerLLM error {resp.status_code}: {resp.text}"
            )
        
        print(f"[INFO] RemoteServerLLM response: {resp.json()}")

        return resp.json()["text"]

    def predict_text(self, prompt: str) -> str:
        payload = {
            "prompt": prompt,
            "max_new_tokens": 1024,
        }

        last_err = None

        for i in range(self.max_retry):
            try:
                
                resp = self._post_once(payload)
                
                
                return resp

            except (ConnectionError, Timeout) as e:
                last_err = e
                print(f"[WARN] RemoteServerLLM connection error, retry {i+1}/{self.max_retry}")

                ok = self._tunnel.ensure()
                if not ok:
                    raise RuntimeError("Failed to establish SSH tunnel")

                time.sleep(self.retry_interval)

            except RuntimeError as e:
                last_err = e
                raise

        raise RuntimeError(f"RemoteServerLLM failed after retries: {last_err}")

    def predict_mm(self, prompt: str, images):
        if images:
            raise NotImplementedError(
                "RemoteServerLLM does not support multimodal inputs yet."
            )
        return self.predict_text(prompt)


==> anc/code/llm_interface/ssh_tunnel.py <==
import subprocess
import socket
import time
import os

from llm_interface.config import USERNAME, PORT, SERVER_HOST

class SSHTunnelManager:
    def __init__(
        self,
        local_port=18000,
        remote_port=8000,
        remote_host="127.0.0.1",
        ssh_host=SERVER_HOST,
        ssh_user=USERNAME,
        ssh_port=PORT,
    ):
        self.local_port = local_port
        self.remote_port = remote_port
        self.remote_host = remote_host
        self.ssh_host = ssh_host
        self.ssh_user = ssh_user
        self.ssh_port = ssh_port
        self.proc = None

    def _port_open(self, host="127.0.0.1"):
        try:
            with socket.create_connection((host, self.local_port), timeout=1):
                return True
        except Exception:
            return False

    def ensure(self, timeout=15) -> bool:
        if self._port_open():
            return True

        cmd = [
            "ssh",
            "-p", str(self.ssh_port),
            "-N",
            "-o", "ServerAliveInterval=30",
            "-o", "ServerAliveCountMax=3",
            "-L", f"{self.local_port}:{self.remote_host}:{self.remote_port}",
            f"{self.ssh_user}@{self.ssh_host}",
        ]

        creationflags = 0
        if os.name == "nt":
            creationflags = subprocess.CREATE_NEW_PROCESS_GROUP

        self.proc = subprocess.Popen(
            cmd,
            stdin=subprocess.DEVNULL,
            stdout=subprocess.DEVNULL,
            stderr=subprocess.DEVNULL,
            creationflags=creationflags,
        )

        start = time.time()
        while time.time() - start < timeout:
            if self._port_open():
                return True
            time.sleep(0.5)

        return False


==> anc/code/llm_interface/usage_tracking.py <==
"""Best-effort token accounting for agent-side LLM calls.

Only usage metadata is kept; prompts, responses, credentials and endpoints are
never stored. Public helpers never raise, so accounting cannot change whether an
episode succeeds.
"""

from __future__ import annotations

import datetime as dt
import os
import threading
from typing import Any, Optional


PURPOSE_ACTION_DECISION = "action_decision"
PURPOSE_REUSE_JUDGMENT = "reuse_judgment"
PURPOSE_EVALUATION = "evaluation"
PURPOSE_OTHER = "other"
KNOWN_PURPOSES = frozenset(
    {
        PURPOSE_ACTION_DECISION,
        PURPOSE_REUSE_JUDGMENT,
        PURPOSE_EVALUATION,
        PURPOSE_OTHER,
    }
)

_LOCK = threading.RLock()
_EVENTS: dict[str, list[dict[str, Any]]] = {}
_CURRENT_STEPS: dict[str, int] = {}


def _data_dir(value: Optional[str] = None) -> str:
    raw = value if value is not None else os.environ.get("DATA_DIR", "")
    text = str(raw or "").strip()
    if not text:
        return "__process__"
    return os.path.normcase(os.path.abspath(text))


def normalize_purpose(value: Any) -> str:
    text = str(value or "").strip().lower().replace("-", "_")
    aliases = {
        "action": PURPOSE_ACTION_DECISION,
        "decision": PURPOSE_ACTION_DECISION,
        "reuse": PURPOSE_REUSE_JUDGMENT,
        "memory": PURPOSE_REUSE_JUDGMENT,
        "scoring": PURPOSE_EVALUATION,
        "score": PURPOSE_EVALUATION,
        "evaluator": PURPOSE_EVALUATION,
    }
    text = aliases.get(text, text)
    return text if text in KNOWN_PURPOSES else PURPOSE_OTHER


def reset_token_usage(data_dir: Optional[str] = None) -> None:
    """Start a fresh accounting scope for one episode."""

    key = _data_dir(data_dir)
    with _LOCK:
        _EVENTS[key] = []
        _CURRENT_STEPS.pop(key, None)


def begin_token_step(step_id: int, data_dir: Optional[str] = None) -> None:
    """Associate subsequent calls in this process with one agent step."""

    key = _data_dir(data_dir)
    with _LOCK:
        _EVENTS.setdefault(key, [])
        _CURRENT_STEPS[key] = int(step_id)


def current_token_step(data_dir: Optional[str] = None) -> Optional[int]:
    key = _data_dir(data_dir)
    with _LOCK:
        return _CURRENT_STEPS.get(key)


def _value(source: Any, name: str) -> Any:
    if isinstance(source, dict):
        return source.get(name)
    return getattr(source, name, None)


def _token_int(value: Any) -> Optional[int]:
    if value is None or isinstance(value, bool):
        return None
    try:
        number = int(value)
    except (TypeError, ValueError, OverflowError):
        return None
    return number if number >= 0 else None


def extract_openai_usage(response: Any) -> dict[str, Optional[int]]:
    """Read OpenAI-compatible usage fields without estimating missing data."""

    usage = _value(response, "usage") if response is not None else None
    if usage is None:
        return {
            "prompt_tokens": None,
            "completion_tokens": None,
            "total_tokens": None,
        }
    return {
        "prompt_tokens": _token_int(_value(usage, "prompt_tokens")),
        "completion_tokens": _token_int(_value(usage, "completion_tokens")),
        "total_tokens": _token_int(_value(usage, "total_tokens")),
    }


def record_llm_call(
    *,
    model: str,
    purpose: str,
    latency_seconds: float,
    response: Any = None,
    data_dir: Optional[str] = None,
    step_id: Optional[int] = None,
    warning: Optional[str] = None,
) -> None:
    """Record one logical LLM call; never raise into the agent loop."""

    key = _data_dir(data_dir)
    try:
        usage = extract_openai_usage(response)
        with _LOCK:
            effective_step = (
                _CURRENT_STEPS.get(key) if step_id is None else int(step_id)
            )
            event = {
                "model": str(model or ""),
                "purpose": normalize_purpose(purpose),
                "step_id": effective_step,
                "latency_seconds": max(0.0, float(latency_seconds)),
                "prompt_tokens": usage["prompt_tokens"],
                "completion_tokens": usage["completion_tokens"],
                "total_tokens": usage["total_tokens"],
                "usage_available": any(value is not None for value in usage.values()),
                "recorded_at": dt.datetime.now(dt.timezone.utc).isoformat(),
                "warning": str(warning) if warning else None,
            }
            _EVENTS.setdefault(key, []).append(event)
    except Exception as exc:
        try:
            with _LOCK:
                _EVENTS.setdefault(key, []).append(
                    {
                        "model": str(model or ""),
                        "purpose": normalize_purpose(purpose),
                        "step_id": step_id,
                        "latency_seconds": None,
                        "prompt_tokens": None,
                        "completion_tokens": None,
                        "total_tokens": None,
                        "usage_available": False,
                        "recorded_at": dt.datetime.now(dt.timezone.utc).isoformat(),
                        "warning": f"token_accounting_error: {type(exc).__name__}: {exc}",
                    }
                )
        except Exception:
            pass


def _rollup(events: list[dict[str, Any]]) -> dict[str, Any]:
    return {
        "call_count": len(events),
        "usage_unavailable_count": sum(
            not bool(event.get("usage_available")) for event in events
        ),
        "prompt_tokens": sum(
            int(event["prompt_tokens"])
            for event in events
            if event.get("prompt_tokens") is not None
        ),
        "completion_tokens": sum(
            int(event["completion_tokens"])
            for event in events
            if event.get("completion_tokens") is not None
        ),
        "total_tokens": sum(
            int(event["total_tokens"])
            for event in events
            if event.get("total_tokens") is not None
        ),
        "latency_seconds": sum(
            float(event["latency_seconds"])
            for event in events
            if event.get("latency_seconds") is not None
        ),
    }


def summarize_token_usage(
    *,
    data_dir: Optional[str] = None,
    step_id: Optional[int] = None,
    include_calls: bool = False,
) -> dict[str, Any]:
    """Return one step or episode rollup from the in-process tracker."""

    key = _data_dir(data_dir)
    try:
        with _LOCK:
            events = [dict(item) for item in _EVENTS.get(key, [])]
        if step_id is not None:
            events = [item for item in events if item.get("step_id") == int(step_id)]
        # Every summary lists all purposes so the schema is the same for every episode.
        by_purpose = {
            purpose: _rollup(
                [item for item in events if item.get("purpose") == purpose]
            )
            for purpose in sorted(KNOWN_PURPOSES)
        }
        result = {
            "schema_version": 1,
            "scope": "step" if step_id is not None else "episode",
            "step_id": int(step_id) if step_id is not None else None,
            **_rollup(events),
            "by_purpose": by_purpose,
            "warnings": [
                str(item["warning"])
                for item in events
                if item.get("warning")
            ],
        }
        if include_calls:
            result["calls"] = events
        return result
    except Exception as exc:
        return {
            "schema_version": 1,
            "scope": "step" if step_id is not None else "episode",
            "step_id": step_id,
            "call_count": 0,
            "usage_unavailable_count": 0,
            "prompt_tokens": 0,
            "completion_tokens": 0,
            "total_tokens": 0,
            "latency_seconds": 0.0,
            "by_purpose": {},
            "warnings": [
                f"token_accounting_error: {type(exc).__name__}: {exc}"
            ],
            **({"calls": []} if include_calls else {}),
        }


==> anc/code/llm_interface/vllm_api.py <==
import time
from openai import OpenAI
from openai import APIConnectionError
from typing import List
import numpy as np

from .base import BaseLLM
from .config import SERVER_HOST, USERNAME, PORT
from .ssh_tunnel import SSHTunnelManager
import httpx

import base64
from io import BytesIO
from PIL import Image
from typing import Optional


def _to_pil(img_arr: np.ndarray) -> Image.Image:
    if img_arr.ndim == 2:
        return Image.fromarray(img_arr).convert("RGB")
    if img_arr.ndim == 3 and img_arr.shape[2] == 4:
        return Image.fromarray(img_arr).convert("RGB")
    return Image.fromarray(img_arr).convert("RGB")

def stitch_images(
    images: list[np.ndarray],
    direction: str = "vertical",
    max_side: int = 1024,
    gap: int = 0
) -> np.ndarray:
    """Stitch images into one RGB array.

    ``vertical`` scales the images to a common width and stacks them; ``horizontal``
    scales them to a common height and places them side by side. ``gap`` is the white
    spacing in pixels, and the result is downscaled so its longest side is at most
    ``max_side``.
    """
    assert len(images) >= 1
    pil_imgs = [_to_pil(im) for im in images]

    if len(pil_imgs) == 1:
        merged = pil_imgs[0]
    else:
        if direction == "vertical":
            target_w = max(img.size[0] for img in pil_imgs)
            resized = []
            for img in pil_imgs:
                w, h = img.size
                if w != target_w:
                    new_h = int(h * (target_w / w))
                    img = img.resize((target_w, new_h), Image.LANCZOS)
                resized.append(img)
            total_h = sum(img.size[1] for img in resized) + gap * (len(resized) - 1)
            merged = Image.new("RGB", (target_w, total_h), (255, 255, 255))
            y = 0
            for img in resized:
                merged.paste(img, (0, y))
                y += img.size[1] + gap

        elif direction == "horizontal":
            target_h = max(img.size[1] for img in pil_imgs)
            resized = []
            for img in pil_imgs:
                w, h = img.size
                if h != target_h:
                    new_w = int(w * (target_h / h))
                    img = img.resize((new_w, target_h), Image.LANCZOS)
                resized.append(img)
            total_w = sum(img.size[0] for img in resized) + gap * (len(resized) - 1)
            merged = Image.new("RGB", (total_w, target_h), (255, 255, 255))
            x = 0
            for img in resized:
                merged.paste(img, (x, 0))
                x += img.size[0] + gap
        else:
            raise ValueError("direction must be 'vertical' or 'horizontal'")

    w, h = merged.size
    if max(w, h) > max_side:
        scale = max_side / max(w, h)
        merged = merged.resize((int(w * scale), int(h * scale)), Image.LANCZOS)

    return np.array(merged)


class VllmServerLLM(BaseLLM):
    def __init__(self, 
                 model_name: str, 
                 max_new_tokens: int = 512, 
                 temperature: float = 0.0, 
                 local_port: int = 8003, 
                 remote_port: int = 8003, 
                 max_retry: int = 3,
                 guided_regex: Optional[str] = None,
                 timeout: int = 60):
        
        self.model_name = model_name
        self.max_tokens = max_new_tokens
        self.temperature = temperature
        self.timeout = timeout
        self.max_retry = max_retry
        self.guided_regex = guided_regex
        
        self.base_url = f"http://127.0.0.1:{local_port}/v1"
        
        self._tunnel = SSHTunnelManager(
            local_port=local_port, 
            remote_port=remote_port,
            ssh_host=SERVER_HOST,
            ssh_user=USERNAME,
            ssh_port=PORT
        )
        
        self._tunnel.ensure()


        # Ignore proxy environment variables; the tunnel endpoint is local.
        self.http_client = httpx.Client(trust_env=False)
        
        self.client = OpenAI(
            api_key="EMPTY",  # vLLM doesn't require a real API key by default
            base_url=self.base_url,
            timeout=self.timeout,
            http_client=self.http_client,
        )

        self.max_retry = 5
        self.retry_interval = 0.5

    def predict_text(self, prompt: str) -> str:
        last_err = None

        for i in range(self.max_retry):
            try:
                print(f"[DEBUG] Sending request to {self.base_url} for model {self.model_name}")
                if self.guided_regex is None:
                    response = self.client.chat.completions.create(
                        model=self.model_name,
                        messages=[
                            {"role": "user", "content": prompt}
                        ],
                        max_tokens=self.max_tokens,
                        temperature=self.temperature,
                    )
                else:
                    response = self.client.chat.completions.create(
                        model=self.model_name,
                        messages=[
                            {"role": "user", "content": prompt}
                        ],
                        max_tokens=self.max_tokens,
                        temperature=self.temperature,
                        guided_regex=self.guided_regex,
                    )

                
                return response.choices[0].message.content

            except APIConnectionError as e:
                last_err = e
                print(f"[WARN] VllmServerLLM connection error, retry {i+1}/{self.max_retry}")

                ok = self._tunnel.ensure()
                if not ok:
                    raise RuntimeError("Failed to establish SSH tunnel for vLLM")

                time.sleep(self.retry_interval)

            except Exception as e:
                last_err = e
                raise RuntimeError(f"VllmServerLLM request error: {e}")

        raise RuntimeError(f"VllmServerLLM failed after retries: {last_err}")


    def _encode_image(self, image_array: np.ndarray, max_size: int = 1024) -> str:
        """Encode an image array as a base64 JPEG, downscaled so its longest side is at
        most ``max_size``.
        """
        start_time = time.time()
        try:
            if not isinstance(image_array, np.ndarray):
                print(f"[ERROR] image_array is not a numpy array, but {type(image_array)}")
                image_array = np.array(image_array)

            if image_array.ndim == 2:
                print("[DEBUG] Image is grayscale, converting to RGB")
                img = Image.fromarray(image_array).convert("RGB")
            elif image_array.ndim == 3:
                channels = image_array.shape[2]
                if channels == 4:
                    print("[DEBUG] Image has Alpha channel (RGBA), stripping it.")
                    img = Image.fromarray(image_array).convert("RGB")
                else:
                    # Three-channel input is assumed to be RGB, not OpenCV BGR.
                    img = Image.fromarray(image_array)
            else:
                raise ValueError(f"Invalid image dimensions: {image_array.shape}")

            w, h = img.size
            if max(w, h) > max_size:
                scale = max_size / max(w, h)
                new_size = (int(w * scale), int(h * scale))
                print(f"[DEBUG] Resizing image from {w}x{h} to {new_size[0]}x{new_size[1]}")
                img = img.resize(new_size, Image.LANCZOS)

            buffered = BytesIO()
            img.save(buffered, format="JPEG", quality=90) 
            
            img_str = base64.b64encode(buffered.getvalue()).decode('utf-8')
            
            duration = time.time() - start_time
            print(f"[INFO] Image encoded. Original shape: {image_array.shape}, "
                  f"Base64 length: {len(img_str)}, Time cost: {duration:.3f}s")
            
            return img_str

        except Exception as e:
            print(f"[ERROR] Failed to encode image: {str(e)}")
            raise RuntimeError(f"Image encoding error: {e}")


    def predict_mm(self, prompt: str, images: List[np.ndarray]) -> str:
        """Send the prompt with images; several images are stitched into one."""
        last_err = None
        
        
        print(f"[DEBUG] [./llm_interface/vllm_api.py] stitch_images images, len(images): {len(images)}")
        if images and len(images) > 1:
            # The server takes one image per request, so screenshots are stitched side by
            # side with a gap that marks the boundary between screens.
            
            stitch_direction = "horizontal"
            stitch_max_side = 1024
            stitch_gap = 8
            merged_img = stitch_images(images, direction=stitch_direction, max_side=stitch_max_side, gap=stitch_gap)
            print(f"[DEBUG] [./llm_interface/vllm_api.py] stitch_images merged_img shape: {merged_img.shape}")
            images = [merged_img]
            if stitch_direction == "horizontal":
                prompt = prompt + "\n(Note: multiple screenshots were stitched into one image horizontally.)"
            elif stitch_direction == "vertical":
                prompt = prompt + "\n(Note: multiple screenshots were stitched into one image vertically.)"

        
        content = [{"type": "text", "text": prompt}]
        

        for img_arr in images:
            print(f"[DEBUG] Multimodal, add picture")
            base64_image = self._encode_image(img_arr)
            content.append({
                "type": "image_url",
                "image_url": {
                    "url": f"data:image/jpeg;base64,{base64_image}"
                }
            })

        for i in range(self.max_retry):
            try:
                print(f"[DEBUG] Sending Multimodal request to {self.base_url}. predict_mm")
                
                if self.guided_regex is None:
                    response = self.client.chat.completions.create(
                        model=self.model_name,
                        messages=[
                            {"role": "user", "content": content}
                        ],
                        max_tokens=self.max_tokens,
                        temperature=self.temperature,
                    )
                else:
                    response = self.client.chat.completions.create(
                        model=self.model_name,
                        messages=[
                            {"role": "user", "content": content}
                        ],
                        max_tokens=self.max_tokens,
                        temperature=self.temperature,
                        guided_regex=self.guided_regex,
                    )
                
                print("[DEBUG] [./llm_interface/vllm_api.py] predict_mm response: ", response)
                
                
                if response.usage:
                    p_tokens = response.usage.prompt_tokens     
                    c_tokens = response.usage.completion_tokens 
                    t_tokens = response.usage.total_tokens
                    
                    print(f"[DEBUG] [./llm_interface/vllm_api.py] token usage | "
                          f"prompt (text+images): {p_tokens} | "
                          f"completion: {c_tokens} | "
                          f"total: {t_tokens}")
                
                
                return response.choices[0].message.content

            except APIConnectionError as e:
                last_err = e
                print(f"[WARN] VllmServerLLM connection error in MM, retry {i+1}/{self.max_retry}")
                self._tunnel.ensure()
                time.sleep(self.retry_interval)
            except Exception as e:
                last_err = e
                raise RuntimeError(f"VllmServerLLM MM request error: {e}")

        raise RuntimeError(f"VllmServerLLM MM failed after retries: {last_err}")


==> anc/code/prompt_template.py <==
import json


medium_shift_page_semantic_summary_prompt = """
    You are a page semantic understanding assistant for GUI automation.

    Given the HTML description of the current page, the task goal, and executed history actions, extract structured page semantics and output strict JSON only:
    {{
        "page_type": "Type of page (e.g. search results page / filter panel / detail page)",
        "task_intent": "The intent of the current page within the task",
        "page_summary": "A brief summary of the page",
        "page_key_functions": ["Function 1", "Function 2", "Function 3"],
        "app_intent": "The primary purpose of the app"
    }}

    [User Goal]
    {user_query}

    [Current Page HTML]
    {current_page_html}

    [History Actions]
    {history_actions}

    Rules to avoid progress hallucination:
    1) Progress inference must be grounded in executed history actions first, then confirmed by current-page evidence.
    2) Never claim a step is finished unless there is explicit evidence in history actions and/or clear UI evidence on this page.
    3) If evidence is insufficient, state uncertainty in "task_intent" and avoid over-committing.
""".strip()


medium_shift_subtask_inference_prompt = """
    You are a subtask decomposition assistant for GUI automation.

    Based on the overall task, the current page semantics, and the history of actions, infer the most reasonable next subtask for the current step.
    Output must be strict JSON only:
    {{
        "subtask": "The subtask to execute now",
        "purpose": "The purpose of this subtask",
        "action_desc": "Expected action description (abstract)",
        "effect": "What change should appear on the page after completion",
        "confidence": 0.0
    }}

    [User Goal]
    {user_query}

    [Current Page Semantic]
    {current_page_semantic_json}

    [Current Page HTML]
    {current_page_html}

    [History Actions （if empty, it means no history actions）]
    {history_actions}
""".strip()


medium_shift_edge_match_prompt = """
    You are an experience matching assistant for GUI automation.

    Based on the current subtask, select the most relevant items from the candidate historical edges.
    Output strict JSON only:
    {{
        "selected_edge_indices": [0, 1],
        "reason": "Brief explanation",
        "confidence": 0.0
    }}

    [Current Subtask]
    {current_subtask}

    [Candidate Historical Edges]
    {candidate_edges_json}
""".strip()


medium_shift_enhanced_action_selection_shot_center_prompt = """
    You are an action transfer expert in GUI automation. I am transferring historical experience to the current page.

    [Current Subtask]
    This is the immediate subtask that should be executed now.
    {current_subtask}

    [User Query]
    This is the overall end-to-end goal from the user. Use it to keep the action aligned with the full task direction.
    {user_query}

    [Historical Actions]
    These are already executed actions in the current run. Use them to infer progress and avoid repeating or regressing steps.
    {historical_actions_json}

    [Historical Experience (multi-shot)]
    These are retrieved historical edges relevant to the current subtask. Use them as supporting evidence, not as hard constraints.
    {memory_shots_json}

    [Current Page Semantics]
    {current_page_semantic_json}

    [Current Page HTML (full snippet)]
    {current_page_html_short}

    [Candidate Actions on Current Page]
    {candidates_json}

    [Core Principles]
    Your primary goal is to make the correct decision based on the current page.
    Historical experience is only auxiliary evidence and should not mechanically constrain the decision on the current page.

    Decision priority:
    1) Prioritize the current page: if a candidate action is semantically clear on the current page, directly matches the current subtask, and you have high confidence, choose it directly.
    2) If the current page is ambiguous, multiple candidates seem plausible, or the page signals are insufficient, then refer to historical experience, including text, local structure, and interaction purpose, to help disambiguate.
    3) If historical experience conflicts with direct evidence on the current page, prioritize the current page.
    4) Use user query and historical actions as global constraints: the chosen action should move the task forward and should not repeat already completed steps unless explicitly needed.
    5) You may only choose from the given candidates. Do not invent any id or index.
    6) If none of the candidates is appropriate, set candidate_action_index = -1.

    [Output Format Requirements]
    The output must be strict JSON and JSON only:
    {{
        "reasoning_steps": {{
            "step_1_current_evidence": "First determine which candidate on the current page most directly satisfies the current subtask, and explain why.",
            "step_2_history_reference": "If there is ambiguity, explain whether historical experience and historical actions provide supporting evidence or counter-evidence.",
            "step_3_final_decision": "Give the final choice and explain how the choice is consistent with current_subtask, user_query, and progress in historical_actions."
        }},
        "candidate_action_index": XX,
        "confidence": XX,
        "used_shot_indices": [XX]
    }}
""".strip()


medium_shift_enhanced_action_selection_memory_gate_prompt = """
    You are a conservative action-transfer judge for GUI automation.

    Your job is NOT to pick the best-looking action on the current page by intuition alone.
    You must first analyze whether the retrieved historical experience (memory) together with
    the current page context actually supports selecting exactly one of the given candidate actions.

    [Current Subtask]
    This is the immediate subtask that should be executed now.
    {current_subtask}

    [User Query]
    This is the overall end-to-end goal from the user. Use it to keep the analysis aligned with the full task direction.
    {user_query}

    [Historical Actions]
    These are already executed actions in the current run. Use them to infer progress and avoid repeating or regressing steps.
    {historical_actions_json}

    [Historical Experience (multi-shot) — MEMORY]
    These are retrieved historical edges relevant to the current subtask. Treat them as the only transferable evidence
    for whether a candidate action is justified by past experience on a similar step.
    {memory_shots_json}

    [Current Page Semantics]
    {current_page_semantic_json}

    [Current Page HTML (full snippet)]
    {current_page_html_short}

    [Candidate Actions on Current Page]
    {candidates_json}

    [Analysis Rules]
    1) Compare MEMORY (text in memory_shots, and any provided crop images) with the current subtask, user query, historical actions,
       and the current page semantics/HTML to see whether experience clearly supports taking one specific candidate now.
    2) "Support" means: you can explain which memory shot(s) imply the same interaction intent/stage/control role as one candidate
       on this screen (not mere keyword overlap).
    3) If NO candidate is supported by memory in this sense, you MUST refuse to choose: set candidate_action_index to -1,
       set memory_support_verdict to "none", and explain in unsupported_reason.
    4) If exactly one candidate is supported, set candidate_action_index to that candidate's candidate_action_index,
       set memory_support_verdict to "supported", set used_shot_indices to the shot_index values that justified the choice,
       and briefly explain the link in reasoning_steps.
    5) You may only use indices that appear in the candidate list. Do not invent ids or indices.
    6) If memory is empty or uninformative, verdict must be "none" and candidate_action_index must be -1.

    [Output Format Requirements]
    The output must be strict JSON and JSON only:
    {{
        "reasoning_steps": {{
            "step_1_current_evidence": "Summarize current page + subtask and how each candidate relates to the goal.",
            "step_2_history_reference": "For each plausible candidate, state whether MEMORY supports it and cite shot_index / edge evidence.",
            "step_3_final_decision": "Final verdict: either one supported candidate_action_index with justification, or -1 with why memory does not support any candidate."
        }},
        "memory_support_verdict": "supported" | "none",
        "unsupported_reason": "If verdict is none, explain why memory does not support any candidate; otherwise empty string.",
        "candidate_action_index": XX,
        "confidence": XX,
        "used_shot_indices": [XX]
    }}
""".strip()


PROMPT_PREFIX = (
    'You are an agent who can operate an Android phone on behalf of a user.'
    " Based on user's goal/request, you may\n"
    '- Answer back if the request/goal is a question (or a chat message),'
    ' like user asks "What is my schedule for today?".\n'
    '- Complete some tasks described in the requests/goals by'
    ' performing actions (step by step) on the phone.\n\n'
    'When given a user request, you will try to complete it step by step.'
    ' At each step, you will be given the current screenshot (including the'
    ' original screenshot and the same screenshot with bounding'
    ' boxes and numeric indexes added to some UI elements) and a history of'
    ' what you have done (in text). Based on these pieces of information and'
    ' the goal, you must choose to perform one of the'
    ' action in the following list (action description followed by the JSON'
    ' format) by outputing the action in the correct JSON format.\n'
    '- If you think the task has been completed, finish the task by using the'
    ' status action with complete as goal_status:'
    ' `{{"action_type": "status", "goal_status": "complete"}}`'
    "- Answer user's question:"
    ' `{{"action_type": "answer", "text": "<answer_text>"}}`\n'
    '- Click/tap on an element on the screen. We have added marks (bounding'
    ' boxes with numeric indexes on their TOP LEFT corner) to most of the UI'
    ' elements in the screenshot, use the numeric index to indicate which'
    ' element you want to click:'
    ' `{{"action_type": "click", "index": <target_index>}}`.\n'
    '- Long press on an element on the screen, similar with the click action'
    ' above, use the numeric label on the bounding box to indicate which'
    ' element you want to long press:'
    ' `{{"action_type": "long_press", "index": <target_index>}}`.\n'
    '- Type text into a text field (this action contains clicking the text'
    ' field, typing in the text and pressing the enter, so no need to click on'
    ' the target field to start), use the numeric label'
    ' on the bounding box to indicate the target text field:'
    ' `{{"action_type": "input_text", "text": <text_input>,'
    ' "index": <target_index>}}`\n'
    '- Press the Enter key: `{{"action_type": "keyboard_enter"}}`\n'
    '- Navigate to the home screen: `{{"action_type": "navigate_home"}}`\n'
    '- Navigate back: `{{"action_type": "navigate_back"}}`\n'
    '- Scroll the screen or a scrollable UI element in one of the four'
    ' directions, use the same numeric index as above if you want to scroll a'
    ' specific UI element, leave it empty when scroll the whole screen:'
    ' `{{"action_type": "scroll", "direction": <up, down, left, right>,'
    ' "index": <optional_target_index>}}`\n'
    ' You may try to scroll the UI element to left/right if you found up/down does not work.\n'
    '- Open an app (nothing will happen if the app is not'
    ' installed): `{{"action_type": "open_app", "app_name": <name>}}`\n'
    '- Wait for the screen to update: `{{"action_type": "wait"}}`\n'
)

ACTION_SELECTION_PROMPT_PREFIX = (
    'You are an agent capable of operating an Android phone on behalf of a user. Your task is to assist with user requests or goals by:\n'
    '1. Answering questions or chat-like messages, such as "What is my schedule for today?".\n'
    '2. Performing tasks step-by-step on the phone based on the user\'s instructions.\n\n'
    'For each step, you will be provided:\n'
    '- A history of actions you have taken so far.\n'
    '- The current screenshot\'s HTML description.\n\n'
)


REMOTE_ACTION_SELECTION_TEMPLATE = """
    You are an agent capable of operating an Android phone on behalf of a user.

    Your task in this step is to choose **one** action from a list of candidate actions
    that will best help complete the user's overall goal on the current screen.

    You will be given:
    - The user's overall goal.
    - A high-level recommended route for achieving the goal (a non-strict, linear plan for guidance only).
    - The history of actions taken so far.
    - The HTML description of the current screen.
    - A list of candidate actions (each with an index and a JSON description).

    --------------------
    [User Goal]
    {goal}


    --------------------
    [High Level Guidances]
    {high_level_guidances}

    --------------------
    [History of Actions]
    {history}

    If no action has been taken yet, the history may say so explicitly.

    --------------------
    [Current Screen (HTML Description)] (The id in [HTML Description] corresponds one-to-one with the index in [Candidate Actions])
    * IMPORTANT VISION NOTE: You are provided with an annotated screenshot of the current screen. The UI elements are enclosed in bounding boxes with numeric labels. 
    * The numeric label on the image exactly matches the 'element_index' attribute in the HTML below, and the 'element_index' in the [Candidate Actions].
    {before_elements}

    --------------------
    [Other Info]
    {other_info}

    --------------------
    [Candidate Actions]
    Each line contains: Action_ID (candidate action's id) | JSON action
    {cand_texts}

    --------------------
    [Your Decision Task]

    You must choose **exactly one** action from the candidate list that is
    the most helpful for achieving the user's goal, even if it does not complete the task immediately.

    Guidelines:
    - Evidence-based action: Choose the action that most likely advances the [User Goal] given the current UI. Prefer actions supported by visible UI evidence (texts, icons, tab labels, or structural cues) over guesses.
    - Mode/Stage awareness: Infer the current high-level stage. Choose actions that move to the next required stage; avoid actions that do not change the stage meaningfully (e.g., repeatedly opening/closing menus).
    - Critical attribute matching: Identify the goal’s key attributes (object/type, target location, required content, and final state). Do NOT choose actions that lead to a similar-but-wrong object/type/location. If multiple modes/sections/tabs exist, select the one that matches the goal’s key attributes before proceeding.
    - Loop avoidance (must use History): If the same action (same action_type + same element_index/cand_id) appears in the last 1-2 steps without visible progress, do NOT select it again. If you detect a loop, switch strategy (choose a different navigation action, close overlays, or go back one level).    
    - Prefer primary task controls: Prioritize actions that are likely primary controls (e.g., prominent tabs, main buttons, create/confirm controls) over low-signal/empty elements, unless the UI evidence clearly indicates otherwise.
    - Completion gate: Only output status complete when there is clear UI evidence that all key attributes of the goal have been satisfied AND you are in the requested final state. If evidence is missing, do not mark complete.
    - Safe recovery: If the UI seems blocked (modal/overlay/menu), first close it (back or close button) and then continue. If the current screen is unrelated to the goal, navigate back/home and re-enter the correct path.
    - Special cases:
        - If you are on an advertisement page with a visible countdown timer, you MUST choose to wait for a short period (by using {{"action_type": "wait", "duration": XX}}) before taking the next action, based on the remaining countdown time, in order to avoid accidentally interacting with the advertisement.
        - If you claim the task is finished, you MUST choose the status action cand_id (the one whose JSON is {{"action_type":"status","goal_status":"complete"}}).
        - If you are on the Home Screen/App Screen and the current goal is to find a specific app, but the app is not visible on the current page, you can scroll to the next page by using {{"action_type": "scroll", "index": 1, "direction": "left"}}.

    --------------------
    [Output Format]

    You MUST follow this output format strictly:

    - Output ONLY a json:
    {{
        "detailed_reason":<detailed reason>,
        "element_index":<UI element index in candidate JSON; for non-element actions use -1>,
        "cand_id":<candidate action's id, must be consistent with element_index if element_index != -1>
    }}

    IMPORTANT:
    - Prefer selecting by element_index from the candidate JSON action itself.
    - Use cand_id only as a back-reference to locate that candidate line.
    - Never output mismatched pair (e.g., element_index points to Search but cand_id points to another element).

    FINAL INSTRUCTION - this overrides any earlier formatting note. Reply with exactly this
    JSON object and nothing else, no markdown fence, no extra text:
    {{"detailed_reason": "<one short sentence>", "element_index": <the element index the action acts on, or -1 for a global action>, "cand_id": <the Action_ID you choose from the candidate table>}}

""".strip()


SUMMARY_PROMPT_TEMPLATE_VERIFIER = (
    "You are a step-level UI transition summarizer for a mobile GUI agent.\n"
    "Summarize ONLY what happened in THIS SINGLE STEP.\n"
    "In addition to the UI change, infer the LOCAL SUBTASK that this step is trying to accomplish.\n"
    "IMPORTANT: The subtask must be UI-level and reusable across different tasks.\n\n"

    "User goal (BACKGROUND ONLY; do NOT judge overall progress and do NOT restate it): {goal}\n"
    "History (CONTEXT ONLY; do NOT summarize it): {history}\n\n"

    "Previous UI (before):\n{before_elements}\n\n"
    "Current UI (after):\n{after_elements}\n\n"
    "Executed action:\n{action}\n\n"

    "OUTPUT REQUIREMENTS (MUST FOLLOW):\n"
    "- Output EXACTLY ONE JSON object on a SINGLE LINE (no \\n).\n"
    "- No markdown, no extra words.\n"
    "- Use double quotes for all keys and string values.\n\n"

    "JSON schema (flat, NO nested JSON):\n"
    "{{\"subtask\":\"...\",\"purpose\":\"...\",\"action_desc\":\"...\",\"effect\":\"...\",\"ui_before\":\"...\",\"ui_after\":\"...\",\"param_sensitive\":true/false}}\n\n"

    "FIELD DEFINITIONS:\n"

    "- subtask: The smallest “UI-stage objective” achieved by THIS step (what). It may be more abstract than the raw action, but MUST be directly supported by the observable UI change. Do NOT describe which specific button/control was clicked, and do NOT merge multiple different intents into one subtask."
    '  Examples: "enter a search/discovery entry", "narrow the candidate set", "apply a filtering/sorting rule", "enter the target content", "complete a content interaction", "handle an interrupting popup/overlay", "browse more candidates".'
    "- purpose: Explain WHY this step performs the subtask (why), limited to the current-stage motivation. It should justify actions like “narrowing”, “applying rules”, “confirming a target”, or “interacting”, without describing overall task progress."
    'Examples: "focus content on the target topic", "exclude irrelevant results", "prioritize high-like/high-signal content", "reach a concrete item where like/save can be executed".'

    
    "- action_desc: A natural-language description of the executed action (click/scroll/input/back/home/open). "
    "Do NOT output coordinates or indexes.\n"
    "- effect: ONLY the observable UI change caused by THIS step.\n"
    "- ui_before / ui_after: description of the UI state before/after that is relevant to understanding this subtask.\n"
    "- param_sensitive: true if selecting/typing/confirming a specific item/value/filter/sort/payment/auth; else false.\n\n"

    "STRICT RULES:\n"
    "- subtask and purpose MUST be inferred primarily from the UI change (before vs after) and the action.\n"
    "- Do NOT evaluate overall progress; do NOT say “尚未/接下来/下一步”.\n"
    "- Do NOT predict invisible outcomes.\n"
    "- If param_sensitive is true, NEVER output the concrete text/value/item name.\n"
    "- Keep each string short (prefer <= 25 Chinese characters for subtask; <= 35 for purpose).\n\n"

    "Return JSON values in Chinese.\n"
)


ACTION_COMPLETION_PROMPT_TEMPLATE = (
    PROMPT_PREFIX
    + '\nThe current user goal/request is: {goal}\n\n'
    'You may have tried to accomplish tasks for several iterations.'
    ' Here is a history of what you have done so far during the past iterations and current iterations:\n{history}\n\n'
    'Here is a list of detailed'
    ' information for some of the UI elements (notice that some elements in'
    ' this list may not be visible in the current screen and so you can not'
    ' interact with it, can try to scroll the screen to reveal it first),'
    ' the numeric indexes are'
    ' consistent with the ones in the labeled screenshot:\n{ui_desc}\n'
    'This is the action you select: {action}, which lacks some key information.'
    'Fill the missing placeholder fields like <text_input> / <answer_text> / <name>, and output only ONE JSON object (no extra text).\n'
    '\nNow please complete the action in the correct JSON format, '
    ' Action: {action}\n\n'
    'Your Answer:\n'
)


global_planning_template_prompt = """
    You are a GUI (Graphical User Interface) Action Reuse Planner.

    ====================
    Your GOAL
    ====================
    Given a historical step, decide if it can be reused for a New User Goal.

    You will receive:
    1. [Historical Task]: Context.
    2. [Historical Action's SUMMARY]: Context.
    3. [Current Step Summary]: A human-readable description of what the current step does (subtask, purpose, effect).
    4. [Original Executable Action]: The actual code/JSON used to execute the current step (e.g., coordinates, IDs).
    5. [New User Goal]: The target.

    ====================
    STRICT OUTPUT FORMAT
    ====================
    You MUST output a SINGLE JSON object exactly in this format:
    {{
            "reuse_action": <value>,
    }}

    Where <value> is EXACTLY ONE of:
    - 1: Reuse exactly as is.
    - -1: Cannot reuse (mismatch / invalid).
    - -2: The step is a **true deviation or unwanted extra action** (e.g., the New Goal is just "Read", but this step is "Like" or "Share"). Do NOT use -2 for UI cleanup or system status steps.
    - A JSON Object: A modified version of [Original Executable Action].
    
    CRITICAL RULE FOR OUTPUT:
    Do NOT use markdown code fences (like json). Output raw JSON only.

    ====================
    DECISION RULES (FOLLOW STRICTLY)
    ====================
    
    0) **IDENTITY OVERRIDE & GOLDEN TRAJECTORY (HIGHEST PRIORITY)**
        - The [Historical Task] is a "Golden Trajectory" (expert demonstration). 
        - If the [New User Goal] is semantically identical or nearly identical to the [Historical Task], you MUST strongly default to reusing the step (output 1). Respect the expert demonstration.

    1) **DATA SOURCE DISTINCTION (CRITICAL)**
        - The [Current Step Summary] is ONLY for your reasoning. NEVER output it.
        - The [Original Executable Action] is what you output/modify.
        - **Rule:** If you output a JSON object, it MUST have the EXACT SAME schema/keys as [Original Executable Action].
        - **Prohibition:** Do NOT add new keys like "subtask", "purpose", "search_keyword", or "排序方式".
        - **IMMUTABLE FIELDS:** You are STRICTLY FORBIDDEN from changing the `action_type` or `index`. You may ONLY modify the values of parameter fields (e.g., text inputs).
        - **APP / DOMAIN BOUNDARY (HARD REJECTION)**: If the [Current Step Summary] describes opening, launching, or navigating to a specific App or distinct platform (e.g., clicking the "京东" or "QQ音乐" icon), BUT the [New User Goal] explicitly targets a DIFFERENT App or platform (e.g., "去小红书搜索"), you MUST output -1.



    2) **Conservative Pruning & Temporal Reality (ANTI-AGGRESSIVE-TRUNCATION)**
        - **UI Cleanup & System Status Protection:** In real GUI environments, closing dropdowns/panels/modals is CRITICAL to prevent physical UI occlusion. Emitting system status (like {{'action_type': 'status', 'goal_status': 'complete'}}) is CRITICAL to terminate the agent loop safely. You MUST output 1 for these actions. Do NOT aggressively prune them as "redundant".
        - **True Truncation:** ONLY output -2 if the step represents a completely unwanted extra intention (e.g., historical task added item to cart, but new goal only wants to browse).
        - **Temporal Reality Check:** The [New User Goal] represents what the user *wants to achieve*, NOT what has already happened. If the [Current Step Summary] is executing the exact action that the goal demands (e.g., clicking the final article, returning to Home), it is the fulfilling step (output 1), NOT a redundant step.

    3) **Parameter Sensitivity**
        - If the step involves specific text/parameters (e.g., search keywords) that differ in the New Goal:
        - Output the [Original Executable Action] JSON, but REPLACE the value of the text field with the new requirement.
        - KEEP ALL OTHER KEYS UNCHANGED.

    4) **Dynamic-List Index Rule**
        - Distinguish between:
        (a) **Positional selection** (e.g., "the first item", "the first post", "第一个")
        (b) **Comparative/attribute-based selection** (e.g., "most liked", "highest rating", "lowest price")
        - **Positional selection** can be reused if the [New User Goal] asks for the same positional operation.
        - **Comparative/attribute-based selection** MUST output -1.
        - **FILTER SETUP EXEMPTION:** Setting up UI filter conditions (e.g., clicking a "type" tab like "图文", opening a filter menu, applying sorting) is considered a generic operation and should be reused (output 1). The -1 rule applies ONLY to selecting the final dynamic content items (e.g., the actual article cards).
    
    5) **No Hallucination**
        - If you output a JSON, it must be structurally identical to [Original Executable Action]. Do not invent new keys.

    6) **Opposite-State Rule**
        - If this step changes a state in one direction (e.g., on→off, off→on), but the [New User Goal] requires the opposite direction, NEVER output 1.
        
    7) **Reading Comprehension Check**
        - Read the [New User Goal] very carefully. Do not miss key adjectives (e.g., if it says "图文类型的文章", it means the content type "图文" IS explicitly required).


    ====================
    [New User Goal] (Current goal that user wants to achieve)
    {NEW_USER_GOAL}

    ====================
    [Historical Task] (Use this for understanding the historical actions, Historical Action's SUMMARY)
    {HISTORICAL_TASK}

    ====================
    [Historical Action's SUMMARY] (Use this for understanding the historical action and state)
    If there is no Historical Action's Step Summary, it indicates that this is the first step of the task.
    {ORIGINAL_ACTION_s_SUMMARY}

    ====================
    [Current Step Summary] (Use this for REASONING: determine if the step is valid, redundant, or requires parameter modification)
    {ONE_STEP_SUMMARY}

    ====================
    [Original Executable Action] (Use this for OUTPUT schema)
    {ORIGINAL_ACTION}
"""


priority_sorting_template_prompt = """
    You are a GUI Task Scheduler.

    ====================
    GOAL
    ====================
    The user has a Global Goal: "{NEW_USER_GOAL}"
    The agent is currently at a specific UI state (Page).
    There are multiple VALID candidate actions available from this page.
    To decide which one to execute FIRST, you must compare their "Source Task" (historical context) against the Global Goal.

    ====================
    INPUT - CANDIDATE ACTIONS
    ====================
    {CANDIDATE_LIST}

    (Note: Each candidate includes a "Source Task" indicating the original purpose when this action was recorded. Use this to determine relevance.)

    ====================
    DECISION RULES
    ====================
    1. **Decompose the Goal**: Analyze the logical dependency in the User Goal (e.g., "First X, then Y").
    2. **Match Source Context**:
       - Look at the "Source Task" of each candidate.
       - Identify which candidate's Source Task aligns with the *first* part of the Global Goal (X). -> Assign **Rank 1**.
       - Identify which candidate's Source Task aligns with the *second* part of the Global Goal (Y). -> Assign **Rank 2**.
    3. **Ambiguity Resolution**: If Step Summaries are similar (e.g., both are "Click App Icon"), rely strictly on the "Source Task" to differentiate intent (e.g., Source "Listen to Music" vs Source "Write Memo").
    
    ====================
    OUTPUT CONSTRAINTS (STRICT)
    ====================
    You MUST output ONLY ONE valid JSON object and NOTHING ELSE.
    - No markdown, no explanation, no extra text.
    - Must include every Candidate Action ID exactly once.
    - Ranks must be a permutation of integers 1..N (no duplicates, no missing numbers).
    - Output schema must match exactly:
    {{
        "priority_map": {{
            "<edge_uid_1>": 1,
            "<edge_uid_2>": 2,
            ...
        }}
    }}
"""


def action_completion_prompt(
        goal: str,
        action: str,
        history: list[str],
        ui_desc: str,
    ) -> str:
        """Build the prompt that asks the model to fill the placeholder fields of a selected action."""
        if history:
            history = '\n'.join(history)
        else:
            history = 'You just started, no action has been performed yet.'

        return ACTION_COMPLETION_PROMPT_TEMPLATE.format(
            goal=goal,
            action=action,
            history=history,
            ui_desc=ui_desc,
        )


def summarize_prompt(
    action: str,
    reason: str,
    goal: str,
    before_elements: str,
    after_elements: str,
    history: list[str],
    input_type: str = "html",
) -> str:
    """Build the prompt that summarizes one executed step as a single-line JSON record.

    `reason` and `input_type` are unused.
    """

    return SUMMARY_PROMPT_TEMPLATE_VERIFIER.format(
        goal=goal,
        before_elements=before_elements,
        after_elements=after_elements,
        action=action,
        history=history,
    )   


def action_selection_prompt_with_verifier_remoteVersion(
    cand_list: list[dict],
    history: list[str],
    goal: str,
    before_elements: str,
    high_level_guidances: str,
    other_info: str,
    action_selection_mode: str,
    action_selection_model_name: str,
) -> str:


    if history:
        history = '\n'.join(history)
    else:
        history = 'You just started, no action has been performed yet.'

    prompt_prefix = ACTION_SELECTION_PROMPT_PREFIX


    cand_texts = ""
    for cand in cand_list:
        action_id = cand['index']
        action_dict = cand['action_output_json'].copy()

        if 'index' in action_dict:
            action_dict['element_index'] = action_dict.pop('index')

        cand_texts += f"Action_ID: {action_id} | {json.dumps(action_dict, ensure_ascii=False)}\n"

    # Extra mapping section so the model does not confuse Action_ID with element_index.
    cand_texts += "\n[Element-to-Action Mapping]\n"
    for cand in cand_list:
        action_id = cand["index"]
        action_dict = cand["action_output_json"] or {}
        elem_idx = action_dict.get("index", None)
        if elem_idx is None:
            elem_idx = action_dict.get("element_index", -1)
        act_type = action_dict.get("action_type", "")
        cand_texts += f"Action_ID: {action_id} -> element_index: {elem_idx}, action_type: {act_type}\n"


    if action_selection_mode == "remote_server_vllm":
        print(f"[INFO] action selection mode: {action_selection_mode}")
        print(f"[INFO] action selection model: {action_selection_model_name}")

        prompt = REMOTE_ACTION_SELECTION_TEMPLATE.format(
            prompt_prefix=prompt_prefix,
            goal=goal,
            history=history,
            before_elements=before_elements,
            cand_texts=cand_texts,
            high_level_guidances=high_level_guidances,
            other_info=other_info,
        )

    else:
        # Every remote_api reply is parsed as a JSON object (_parse_action_index_json),
        # so every backbone gets the JSON-contract template.
        print(f"[INFO] action selection template: JSON contract, model: {action_selection_model_name}")
        prompt = REMOTE_ACTION_SELECTION_TEMPLATE.format(
            prompt_prefix=prompt_prefix,
            goal=goal,
            history=history,
            before_elements=before_elements,
            cand_texts=cand_texts,
            high_level_guidances=high_level_guidances,
            other_info=other_info,
        )


    return prompt


==> anc/code/provider/ReuseGUI_agent/__init__.py <==
from provider.ReuseGUI_agent.mobile_task import ReuseGUIMobileTask


__all__ = ["ReuseGUIMobileTask"]


==> anc/code/provider/ReuseGUI_agent/mobile_task.py <==
import os
import json
import base64
import io
import re
import time
import uuid
from pathlib import Path
import numpy as np
from typing import Any, Dict, List, Optional, Tuple
from concurrent.futures import ThreadPoolExecutor, as_completed

from PIL import Image
from tasks import BaseTask, ExecuteStepReturn
from MCTS.mcts_node import MCTSNode
from llm_interface.factory import create_llm

from android_world.env.android_tree_adapter import android_dump_layout_to_forest
from android_world.env.ui_representation import (
    assign_display_ids,
    forest_to_html_v2,
    build_available_actions,
    forest_to_html_slim,

)
from typing import Union
from prompt_template import (
    action_selection_prompt_with_verifier_remoteVersion,
    summarize_prompt,
    global_planning_template_prompt,
    priority_sorting_template_prompt,
    medium_shift_page_semantic_summary_prompt,
    medium_shift_subtask_inference_prompt,
    medium_shift_edge_match_prompt,
    medium_shift_enhanced_action_selection_shot_center_prompt,
    medium_shift_enhanced_action_selection_memory_gate_prompt,
)
from utils.annotate_bbox import draw_boxes_no_collision_dedup_nested, build_actionable
from runtime_paths import resolve_project_internal_dir
from reuse_runtime import (runtime_reuse_overrides, apply_reuse_overrides, route_a_prompt_header,
                           loop_dedupe_action_key, loop_dedupe_seen_counts)
from provider.ReuseGUI_agent import same_task_replay as _same_task_replay_mod
import copy


from gui_graph.graph import PageGraph

from android_world.utils.ui_tree_matcher import remap_action, parse_ui_nodes
from rapidfuzz.fuzz import ratio


MEMORY_DECIDED_SOURCES = ("low", "middle")


POLICY_VARIANTS = (
    "full",
    "no_semfilter",
    "no_route_c",
    "naive_replay",
    "rag_prompting",
)


def normalize_policy_variant(value: Any) -> str:
    """Validate the ablation / baseline switch; empty means the full method."""

    variant = str(value or "full").strip().lower().replace("-", "_")
    if variant not in POLICY_VARIANTS:
        raise ValueError(f"unknown policy_variant {value!r}; expected one of {POLICY_VARIANTS}")
    return variant


def apply_policy_variant(task: Any, variant: str) -> None:
    """Apply the settings that define a policy variant; all other settings keep their values."""

    task.policy_variant = variant
    if variant in ("naive_replay", "rag_prompting"):
        task.decision_enable_low_policy = False
    if variant in ("no_semfilter", "no_route_c", "rag_prompting"):
        task.medium_shift_cfg["overall_threshold"] = 0.0
    if variant == "no_semfilter":
        task.medium_shift_cfg["use_llm_rerank"] = False
    if variant in ("no_route_c", "rag_prompting"):
        task.medium_shift_cfg["enhanced_memory_relaxed"] = True


def credit_route_b_param(task: Any, candidate_results: Dict[str, Dict[str, Any]],
                          route_trace: Optional[Dict[str, Dict[str, Any]]] = None) -> bool:
    """Re-attribute a replayed step whose parameters Route B rewrote to Route B.

    Route A ran the replay, but the parameter adaptation decided the step.  Returns True when the
    step was moved to Route B; the adaptation note is then recorded in ``route_trace``.
    """
    note = getattr(task, "_route_b_param_note", None)
    task._route_b_param_note = None
    if not note or candidate_results["low"].get("selected") is None:
        return False
    candidate_results["middle"] = dict(candidate_results["low"])
    candidate_results["low"] = {"selected": None, "action_completion_elapsed_time": 0.0, "action_selection_elapsed_time": 0.0}
    if route_trace is not None:
        route_trace["middle"] = {"selected": True, "exit_note": f"route_b_param_adapted: {note}"}
        route_trace["low"] = {"selected": False, "exit_note": "delegated_to_route_b_param"}
    return True


def _step_used_memory(chosen_source: Any) -> bool:
    """Did the memory (low- or middle-shift policy) decide this step?
    The base fallback ("high") is a fresh model decision, not reuse."""
    return str(chosen_source or "").strip().lower() in MEMORY_DECIDED_SOURCES


def _load_query_only_page_graph(
    *,
    repo_root: str,
    db_dir: str,
    mask_task_ids: Union[list, tuple] = (),
    mask_task_queries: Union[list, tuple] = (),
) -> PageGraph:
    """Load existing memory without construction-only LLM side effects.

    ``mask_task_ids`` / ``mask_task_queries`` hide the memory recorded for the task being
    evaluated (reuse_mask_own_task, off by default).
    """
    graph = PageGraph(
        repo_root=repo_root,
        db_dir=db_dir,
        use_multimodal_llm_for_dedupe=False,
        use_llm_for_semantic_enrich=False,
    )
    if mask_task_ids or mask_task_queries:
        evidence = graph.mask_source_tasks(
            task_ids=tuple(mask_task_ids),
            task_queries=tuple(mask_task_queries),
        )
        print(
            "[INFO][MemoryMask] hid own-task memory: "
            f"nodes {evidence['nodes_before']}->{evidence['nodes_after']}, "
            f"edges {evidence['edges_before']}->{evidence['edges_after']}, "
            f"matched={evidence['matched_task_ids']}"
        )
    return graph


class ReuseGUIMobileTask(BaseTask):
    """Memory-reusing mobile GUI agent task; each execute_step call runs one closed-loop step.

    A step parses the UI tree into HTML and candidate actions, lets Route A (replay), Route B
    (re-grounding) or the base agent choose an action, and records the step in the MCTS
    trajectory.
    """

    def __init__(
        self,
        query,
        bundle_name_dict,
        adb_command="adb",
        max_retries=3,
        factor=0.5,  # screenshot scaling factor (device layer)
        max_operate_steps=30,
        args=None,

        task_status="running",
        task_finished=False,
        use_cache_steps=0,

        # Base agent LLMs: action selection, step summary, action completion (fills missing
        # parameters), high-level guidance and semantic recognition (labels elements without text).
        action_selection_model_name="qwen3-vl-30b-a3b-instruct",

        action_selection_mode="remote_api",

        use_image_in_action_selection=True,

        summary_model_name="qwen3-vl-30b-a3b-instruct",
        summary_mode="remote_api",
        use_image_in_summary=True,

        action_completion_model_name="qwen3-vl-30b-a3b-instruct",
        action_completion_mode="remote_api",

        use_image_in_action_completion=True,

        high_level_guidance_model_name = "gpt-5",
        high_level_guidance_mode = "remote_api",

        semantic_recognition_llm_name="qwen2.5-vl-72b-instruct",
        semantic_recognition_llm_mode="remote_api",
        is_use_semantic_recognition=False,

        show_operation_capability=True,
        show_note=True,
        show_checked=True,

        is_slim_html_in_action_selection=True,
        is_slim_html_in_step_summary=True,
        is_slim_html_in_action_completion=True,

        is_use_GUIGraph=False,
        mode_of_use_GUIGraph="local", 
        is_wait_for_global_on_global_and_local_mix = True,  # global_and_local_mix: wait for global planning when the local policy fails
        is_filter_relative_task = True,
        num_of_relative_task = 4, # keep at most this many stored tasks, dropping the least similar

        GUIGraph_global_planning_llm_mode="remote_server_vllm",

        GUIGraph_global_planning_llm_model_name="qwen3-vl-30b-a3b-instruct",
        is_all_task_parallel_planning = True,

        enhanced_interactive_keywords=("搜索", "换一换", "反馈", "删除", "清空", "返回", "关注", "发送"),
        all_clickable_mode=True,
        annotate_mode="all",

        is_input_html_desc_in_GUIGraph_action_select=False,

        is_input_edge_constraint_in_GUIGraph_action_select=True,

        # History in the Route A selector prompt: none, all, or mode1 (only when two candidates
        # share a source task).
        mode_of_hitsory_action_in_GUIGraph_action_select="all",  

        is_output_reason_in_summary=True,  
        mode_of_output_reason_in_summary="short", # short / detailed

        is_output_reason_GUIGraph_post_check_stage = False,

        GUIGraph_mode="remote_api",
        GUIGraph_model_name='gpt-5',

        GUIGraph_llm_retry_times=3,

        GUIGraph_global_planning_llm_retry_times=3,

        # The default is overridden by the enable_cache / enable_medium_shift runtime arguments.
        is_use_medium_shift=False,
        medium_shift_topk=5,  # pages kept by semantic page matching
        medium_shift_overall_threshold=0.65,  # page-match score threshold; below it Route B abstains
        medium_shift_num_top_similar_node=5,  # pages passed on to edge matching
        medium_shift_use_llm_rerank=False,
        medium_shift_num_top_similar_edge=3,  # memory edges (shots) used for action transfer
        medium_shift_html_context_window=6,
        medium_shift_use_intent=True,
        medium_shift_use_html_desc=True,
        medium_shift_use_image_crop=True,
        medium_shift_max_candidates=1000,
        medium_shift_enhanced_type="action_center",  # action-transfer prompt: shot_center / action_center
        # True: current-page-first prompt with memory as support; False: memory-gate prompt that
        # may pick a candidate only when memory clearly supports it (otherwise -1).
        medium_shift_enhanced_memory_relaxed=False,

        medium_shift_llm_mode="remote_api",
        medium_shift_llm_model_name="gpt-5",
        medium_shift_rerank_llm_mode="remote_api",
        medium_shift_rerank_llm_model_name="gpt-5",
        medium_shift_subtask_llm_mode="remote_api",
        medium_shift_subtask_llm_model_name="gpt-5",

        # Multi-policy orchestration (low = Route A, middle = Route B, high = base agent).
        decision_parallel_low_middle_high=True,
        decision_enable_final_aggregation=False,   # let an LLM arbitrate between the route candidates

        decision_enable_low_policy=True,
        decision_enable_middle_policy=True,
        reuse_summary_thinking_budget=128,        # Route B descriptive calls; None keeps the backbone's budget
        reuse_selection_thinking_budget=512,      # Route B rerank and transfer judgement, Route A replay selector; None keeps the backbone's budget

        # Loop detection (similar page + same action => drop the candidate action).
        enable_loop_dedupe=True,
        loop_dedupe_history_window=6,
        # Allowed repeats of one action on similar pages (1 = never again after the first).
        loop_dedupe_max_repeat=2,
        # Action identity: type+index; type+index+text (typed text included); full (the whole
        # action dict).
        loop_action_key_mode="type+index",
        loop_dedupe_max_cosine_distance=0.25,
        loop_dedupe_min_fuzzy_ratio=10,
        loop_dedupe_min_struct_ratio=0.84,
        # The weights only affect diag.fused_score; matching uses the three thresholds.
        loop_dedupe_w_vec=0.6,
        loop_dedupe_w_fuzzy=0.3,
        loop_dedupe_w_struct=0.1,
        loop_dedupe_use_html_slim=True,
        loop_dedupe_dump_debug=True,

    ):
        super().__init__(
            query=query,
            bundle_name_dict=bundle_name_dict,
            adb_command=adb_command,
            max_retries=max_retries,
            factor=factor,
            max_operate_steps=max_operate_steps,
            args=args,
        )

        runtime_args = args or {}
        reuse_overrides = runtime_reuse_overrides(runtime_args)
        project_root = Path(__file__).resolve().parents[2]
        self.gui_graph_dir = resolve_project_internal_dir(
            project_root,
            str(runtime_args.get("gui_graph_dir", ".db/gui_graph") or ".db/gui_graph"),
            label="gui_graph_dir",
        )
        runtime_backbone = str(runtime_args.get("agent_llm", "") or "").strip()
        runtime_cache_model = str(runtime_args.get("cache_llm", "") or runtime_backbone).strip()
        self.llm_temperature = float(runtime_args.get("temperature", 0.0))
        if runtime_backbone:

            action_selection_model_name = runtime_backbone
            summary_model_name = runtime_backbone
            action_completion_model_name = runtime_backbone
            high_level_guidance_model_name = runtime_backbone
            semantic_recognition_llm_name = runtime_backbone
        if runtime_cache_model:
            GUIGraph_model_name = runtime_cache_model
            GUIGraph_global_planning_llm_model_name = runtime_cache_model
            medium_shift_llm_model_name = runtime_cache_model
            medium_shift_rerank_llm_model_name = runtime_cache_model
            medium_shift_subtask_llm_model_name = runtime_cache_model

        is_use_GUIGraph = str(runtime_args.get("enable_cache", "false")).strip().lower() == "true"
        is_use_medium_shift = (
            is_use_GUIGraph
            and str(runtime_args.get("enable_medium_shift", "true")).strip().lower()
            == "true"
        )
        action_selection_mode = "remote_api"
        summary_mode = "remote_api"
        action_completion_mode = "remote_api"
        high_level_guidance_mode = "remote_api"
        semantic_recognition_llm_mode = "remote_api"
        GUIGraph_mode = "remote_api"
        GUIGraph_global_planning_llm_mode = "remote_api"
        medium_shift_llm_mode = "remote_api"
        medium_shift_rerank_llm_mode = "remote_api"
        medium_shift_subtask_llm_mode = "remote_api"

        self.max_operate_steps = max_operate_steps
        # Number of steps the memory decided (low/middle shift).
        self.use_cache_steps = 0
        self.task_status =  task_status               # set to complete by a status action
        self.task_finished = task_finished                  # read by run.py

        self.use_image_in_action_selection = use_image_in_action_selection
        self.use_image_in_summary = use_image_in_summary
        self.show_operation_capability = show_operation_capability
        self.show_note = show_note
        self.show_checked = show_checked

        self.high_level_guidances = ""

        self._mcts_root: Optional[MCTSNode] = None
        self._mcts_cur: Optional[MCTSNode] = None
        self._last_action: Optional[Dict[str, Any]] = None
        self._mcts_path = os.path.join(os.environ["DATA_DIR"], "mcts_tree.json")

        self._history: List[str] = []
        # Track where the last action came from for step summary routing.
        self.last_action_source = "base_agent"

        self.enhanced_interactive_keywords = enhanced_interactive_keywords
        self.all_clickable_mode = bool(all_clickable_mode)
        self.annotate_mode = str(annotate_mode or "actionable").strip().lower()
        if self.annotate_mode not in {"actionable", "all"}:
            self.annotate_mode = "actionable"

        self.is_use_GUIGraph = is_use_GUIGraph
        self.GUIGraph_mode = GUIGraph_mode
        self.GUIGraph_model_name = GUIGraph_model_name
        self.GUIGraph_llm_retry_times = GUIGraph_llm_retry_times
        self.is_filter_relative_task = is_filter_relative_task
        self.num_of_relative_task = num_of_relative_task

        self.GUIGraph_global_planning_llm_mode = GUIGraph_global_planning_llm_mode
        self.GUIGraph_global_planning_llm_model_name = GUIGraph_global_planning_llm_model_name
        self.is_wait_for_global_on_global_and_local_mix = is_wait_for_global_on_global_and_local_mix

        print(f"[INFO] action_selection_mode: {action_selection_mode}, action_selection_model_name: {action_selection_model_name}")
        self.action_selection_mode = action_selection_mode
        self.action_selection_model_name = action_selection_model_name
        if action_selection_mode == "remote_server_vllm":
            self.action_selection_llm_model_cfg = {
                "type": "remote_server_vllm",
                "model": action_selection_model_name,
                "local_port": 18003,
                "remote_port": 8003,
                "max_new_tokens": 512,
                "temperature": 0.0,
                "max_retry": 3,
            }
            self.action_selection_llm = self._build_llm(action_selection_mode, action_selection_model_name, self.action_selection_llm_model_cfg, usage_purpose="action_decision")
        else:
            self.action_selection_llm = self._build_llm(action_selection_mode, action_selection_model_name, usage_purpose="action_decision")

        self.is_slim_html_in_action_selection = is_slim_html_in_action_selection

        print(f"[INFO] summary_mode: {summary_mode}, summary_model_name: {summary_model_name}")

        self.summary_mode = summary_mode
        self.summary_model_name = summary_model_name

        if summary_mode == "remote_server_vllm":
            self.summary_llm_model_cfg = {
                "type": "remote_server_vllm",
                "model": summary_model_name,
                "local_port": 18003,
                "remote_port": 8003,
                "max_new_tokens": 512,
                "temperature": 0.0
            }
            self.summary_llm = self._build_llm(summary_mode, summary_model_name, self.summary_llm_model_cfg, usage_purpose="other")
        else:
            self.summary_llm = self._build_llm(summary_mode, summary_model_name, usage_purpose="other")

        self.is_slim_html_in_step_summary = is_slim_html_in_step_summary

        print(f"[INFO] action_completion_mode: {action_completion_mode}, action_completion_model_name: {action_completion_model_name}")
        self.action_completion_mode = action_completion_mode
        self.action_completion_model_name = action_completion_model_name
        if action_completion_mode == "remote_server_vllm":
            self.action_completion_llm_model_cfg = {
                "type": "remote_server_vllm",
                "model": action_completion_model_name,
                "local_port": 18003,
                "remote_port": 8003,
                "max_new_tokens": 128,
                "temperature": 0.0
            }
            self.action_completion_llm = self._build_llm(action_completion_mode, action_completion_model_name, self.action_completion_llm_model_cfg, usage_purpose="action_decision")
        else:
            self.action_completion_llm = self._build_llm(action_completion_mode, action_completion_model_name, usage_purpose="action_decision")
        self.is_slim_html_in_action_completion = is_slim_html_in_action_completion

        print(f"[INFO] high_level_guidance_mode: {high_level_guidance_mode}, high_level_guidance_model_name: {high_level_guidance_model_name}")
        self.high_level_guidance_mode = high_level_guidance_mode
        self.high_level_guidance_model_name = high_level_guidance_model_name
        if high_level_guidance_mode == "remote_server_vllm":
            self.high_level_guidance_llm_model_cfg = {
                "type": "remote_server_vllm",
                "model": high_level_guidance_model_name,
                "local_port": 18003,
                "remote_port": 8003,
                "max_new_tokens": 1024,
                "temperature": 0.0,

            }
            self.high_level_guidance_llm = self._build_llm(high_level_guidance_mode, high_level_guidance_model_name, self.high_level_guidance_llm_model_cfg, usage_purpose="action_decision")
        else:
            self.high_level_guidance_llm = self._build_llm(high_level_guidance_mode, high_level_guidance_model_name, usage_purpose="action_decision")

        self.semantic_recognition_llm_mode = semantic_recognition_llm_mode
        self.semantic_recognition_llm_model_name = semantic_recognition_llm_name
        self.is_use_semantic_recognition = is_use_semantic_recognition
        if semantic_recognition_llm_mode == "remote_server_vllm":
            self.semantic_recognition_llm_model_cfg = {
                "type": "remote_server_vllm",
                "model": semantic_recognition_llm_name,
                "local_port": 18003,
                "remote_port": 8003,
                "max_new_tokens": 128,
                "temperature": 0.0,
            }
            self.semantic_recognition_llm = self._build_llm(semantic_recognition_llm_mode, semantic_recognition_llm_name, self.semantic_recognition_llm_model_cfg, usage_purpose="reuse_judgment")
        else:
            self.semantic_recognition_llm = self._build_llm(semantic_recognition_llm_mode, semantic_recognition_llm_name, usage_purpose="reuse_judgment")

        self.page_graph: Optional[PageGraph] = None
        self.last_pg_node_uid: Optional[str] = None
        self.last_pg_action_uid: Optional[str] = None

        self.executed_pg_edge_uids: set[str] = set()    

        self.pg_topk_pages = 7
        self.pg_max_cos_dist = 0.20
        self.pg_verify = True        # check predicted and retrieved pages by structural similarity before reuse

        # Page-match thresholds: relocation is stricter than following the recorded trajectory.
        self.pg_verify_params_of_relocation = dict(
                    max_cosine_distance=0.35,
                    min_struct_ratio=0.80,
                    w_vec=0.1,
                    w_fuzzy=0.1,
                    w_struct=0.8,
                )

        self.pg_verify_params_of_alongTrajectory = dict(
                    max_cosine_distance=0.40,
                    min_struct_ratio=0.70,
                    w_vec=0.1, 
                    w_fuzzy=0.1, 
                    w_struct=0.8
                )

        self.is_input_html_desc_in_GUIGraph_action_select = is_input_html_desc_in_GUIGraph_action_select
        self.mode_of_hitsory_action_in_GUIGraph_action_select = mode_of_hitsory_action_in_GUIGraph_action_select
        self.is_output_reason_in_summary = is_output_reason_in_summary
        self.mode_of_output_reason_in_summary = mode_of_output_reason_in_summary
        self.is_output_reason_GUIGraph_post_check_stage = is_output_reason_GUIGraph_post_check_stage
        self.is_input_edge_constraint_in_GUIGraph_action_select = is_input_edge_constraint_in_GUIGraph_action_select

        self.is_use_medium_shift = is_use_medium_shift
        self.medium_shift_cfg = {
            "topk": medium_shift_topk,
            "overall_threshold": medium_shift_overall_threshold,
            "num_top_similar_node": medium_shift_num_top_similar_node,
            "use_llm_rerank": medium_shift_use_llm_rerank,
            "num_top_similar_edge": medium_shift_num_top_similar_edge,
            "html_context_window": medium_shift_html_context_window,
            "use_intent": medium_shift_use_intent,
            "use_html_desc": medium_shift_use_html_desc,
            "use_image_crop": medium_shift_use_image_crop,
            "max_candidates": medium_shift_max_candidates,
            "enhanced_type": str(medium_shift_enhanced_type or "shot_center").strip(),
            "llm_mode": medium_shift_llm_mode,
            "llm_model_name": medium_shift_llm_model_name,
            "rerank_llm_mode": medium_shift_rerank_llm_mode,
            "rerank_llm_model_name": medium_shift_rerank_llm_model_name,
            "subtask_llm_mode": medium_shift_subtask_llm_mode,
            "subtask_llm_model_name": medium_shift_subtask_llm_model_name,
            "enhanced_memory_relaxed": bool(medium_shift_enhanced_memory_relaxed),
        }
        self.medium_shift_prompt_templates = {
            "page_semantic_summary": medium_shift_page_semantic_summary_prompt,
            "subtask_inference": medium_shift_subtask_inference_prompt,
            "edge_match": medium_shift_edge_match_prompt,
            "enhanced_action_selection_shot_center": medium_shift_enhanced_action_selection_shot_center_prompt,
            "enhanced_action_selection_action_center": medium_shift_enhanced_action_selection_shot_center_prompt,
            "enhanced_action_selection_memory_gate": medium_shift_enhanced_action_selection_memory_gate_prompt,
        }
        self.decision_parallel_low_middle_high = bool(decision_parallel_low_middle_high)
        self.decision_enable_final_aggregation = bool(decision_enable_final_aggregation)
        self.decision_enable_low_policy = bool(decision_enable_low_policy)
        self.decision_enable_middle_policy = bool(decision_enable_middle_policy)
        apply_policy_variant(self, normalize_policy_variant(runtime_args.get("policy_variant")))
        apply_reuse_overrides(self, reuse_overrides)
        # With reuse_route_b_impl=param, Route B adapts the parameter steps of the run Route A
        # replays; naive_replay keeps Route A on because it replays the recorded run verbatim.
        self._route_b_param_note = None
        if self.reuse_route_b_impl == "param" and self.policy_variant == "naive_replay":
            self.decision_enable_low_policy = True
        print(f"[CONFIG][PolicyVariant] policy_variant={self.policy_variant}")

        self.enable_loop_dedupe = bool(enable_loop_dedupe)
        self.loop_dedupe_history_window = max(1, int(loop_dedupe_history_window))
        self.loop_dedupe_max_repeat = max(1, int(loop_dedupe_max_repeat))
        # How many times one step may re-ask the model when its reply cannot be parsed into a
        # candidate action (the action_retry_limit argument).
        try:
            self.action_selection_retry_limit = max(
                1, int((self.args or {}).get("action_retry_limit", 5))
            )
        except (TypeError, ValueError):
            self.action_selection_retry_limit = 5

        self.loop_action_key_mode = str(loop_action_key_mode or "type+index").strip().lower()
        if self.loop_action_key_mode not in {"type+index", "type+index+text", "full"}:
            self.loop_action_key_mode = "type+index"

        self.loop_dedupe_sim_params = {
            "max_cosine_distance": float(loop_dedupe_max_cosine_distance),
            "min_fuzzy_ratio": int(loop_dedupe_min_fuzzy_ratio),
            "min_struct_ratio": float(loop_dedupe_min_struct_ratio),
            "w_vec": float(loop_dedupe_w_vec),
            "w_fuzzy": float(loop_dedupe_w_fuzzy),
            "w_struct": float(loop_dedupe_w_struct),
        }
        self.loop_dedupe_use_html_slim = bool(loop_dedupe_use_html_slim)
        self.loop_dedupe_dump_debug = bool(loop_dedupe_dump_debug)

        self._loop_dedupe_history: List[Dict[str, Any]] = []
        # Compares pages for the loop filter when no memory graph is loaded (the base agent).
        self.loop_dedupe_graph: Optional[PageGraph] = None
        print(
            "[INFO][MiddleShift][Init] "
            f"enabled={self.is_use_medium_shift}, "
            f"topk={self.medium_shift_cfg['topk']}, "
            f"overall_threshold={self.medium_shift_cfg['overall_threshold']}, "
            f"num_top_similar_edge={self.medium_shift_cfg['num_top_similar_edge']}, "
            f"enhanced_type={self.medium_shift_cfg.get('enhanced_type', 'shot_center')}, "
            f"enhanced_memory_relaxed={self.medium_shift_cfg.get('enhanced_memory_relaxed', True)}"
        )
        print(
            "[INFO][PolicyOrchestrator][Init] "
            f"parallel_low_middle_high={self.decision_parallel_low_middle_high}, "
            f"final_aggregation={self.decision_enable_final_aggregation}, "
            f"enable_low={self.decision_enable_low_policy}, "
            f"enable_middle={self.decision_enable_middle_policy}"
        )
        print(
            "[INFO][LoopDedupe][Init] "
            f"enabled={self.enable_loop_dedupe}, "
            f"history_window={self.loop_dedupe_history_window}, "
            f"max_repeat={self.loop_dedupe_max_repeat}, "
            f"action_key_mode={self.loop_action_key_mode}, "
            f"use_html_slim={self.loop_dedupe_use_html_slim}, "
            f"sim_params={self.loop_dedupe_sim_params}"
        )

        self.is_all_task_parallel_planning = is_all_task_parallel_planning

        if self.is_use_GUIGraph:
            print(f"[INFO] use GUIGraph: {self.is_use_GUIGraph}")

            print(f"[INFO] GUIGraph_mode: {self.GUIGraph_mode}, GUIGraph_model_name: {self.GUIGraph_model_name}")

            if self.GUIGraph_mode == "remote_server_vllm":
                self.GUIGraph_llm_model_cfg = {
                    "type": "remote_server_vllm",
                    "model": self.GUIGraph_model_name,
                    "local_port": 18003,
                    "remote_port": 8003,
                    "max_new_tokens": 128,
                    "temperature": 0.0
                }

                self.GUIGraph_llm = self._build_llm(self.GUIGraph_mode, self.GUIGraph_model_name, self.GUIGraph_llm_model_cfg, usage_purpose="reuse_judgment")
            else:
                self.GUIGraph_llm = self._build_llm(self.GUIGraph_mode, self.GUIGraph_model_name, usage_purpose="reuse_judgment")

            # Records are retrieved by task identity; reuse_mask_own_task hides this task's own records.
            _self_task_id = str((self.args or {}).get("current_task_id", "") or "").strip()
            _self_task_query = str(
                (self.args or {}).get("current_task_query", "") or self.query or ""
            ).strip()
            _mask_own = bool(self.reuse_mask_own_task)
            print(f"[INFO][MemoryMask] reuse_mask_own_task={_mask_own}")
            self.page_graph = _load_query_only_page_graph(
                repo_root=str(project_root),
                db_dir=str(self.gui_graph_dir),
                mask_task_ids=(_self_task_id,) if (_self_task_id and _mask_own) else (),
                mask_task_queries=(_self_task_query,) if (_self_task_query and _mask_own) else (),
            )
            # The same-task replay index lives next to the graph and is masked with it.
            self._replay_mask_own = bool(_mask_own)
            self._replay_task_id = _self_task_id
            self._replay_graph_dir = (
                str(self.gui_graph_dir) if os.path.isabs(str(self.gui_graph_dir))
                else os.path.join(str(project_root), str(self.gui_graph_dir))
            )

            self.mode_of_use_GUIGraph = mode_of_use_GUIGraph
            print(f"[INFO] GUIGraph_mode mode_of_use_GUIGraph: {self.mode_of_use_GUIGraph}")
            print(f"[INFO] GUIGraph_global_planning_llm_mode: {self.GUIGraph_global_planning_llm_mode}")
            print(f"[INFO] is_wait_for_global_on_global_and_local_mix: {self.is_wait_for_global_on_global_and_local_mix}")

            if self.mode_of_use_GUIGraph == "global" or self.mode_of_use_GUIGraph == "global_and_local_mix":
                if self.GUIGraph_global_planning_llm_mode == "remote_server_vllm":

                    self.GUIGraph_global_planning_llm_model_cfg = {
                        "type": "remote_server_vllm",
                        "model": self.GUIGraph_global_planning_llm_model_name,
                        "local_port": 18003,
                        "remote_port": 8003,
                        "max_new_tokens": 256,
                        "temperature": 0.0

                    }

                    print(f"[INFO] GUIGraph_global_planning_llm_model_cfg: {self.GUIGraph_global_planning_llm_model_cfg}")

                    self.GUIGraph_global_planning_llm = self._build_llm(self.GUIGraph_global_planning_llm_mode, 
                                                                        self.GUIGraph_global_planning_llm_model_name,
                                                                        self.GUIGraph_global_planning_llm_model_cfg,
                                                                        usage_purpose="reuse_judgment")
                    print(f"[INFO] GUIGraph_global_planning_llm: {self.GUIGraph_global_planning_llm}")

                elif self.GUIGraph_global_planning_llm_mode == "remote_api":

                    print(f"[INFO] GUIGraph_global_planning_llm_model_name: {self.GUIGraph_global_planning_llm_model_name}")
                    self.GUIGraph_global_planning_llm = self._build_llm(self.GUIGraph_global_planning_llm_mode, self.GUIGraph_global_planning_llm_model_name, usage_purpose="reuse_judgment")
                    print(f"[INFO] GUIGraph_global_planning_llm: {self.GUIGraph_global_planning_llm}")

        self.global_planning_status_when_LocalAndGlobal_mix = "idle" # idle, running, finished, failed
        self.global_planning_future_when_LocalAndGlobal_mix = None
        # One worker thread for background planning, so the step loop is not blocked.
        self.global_planning_executor_when_LocalAndGlobal_mix = ThreadPoolExecutor(max_workers=1)

        self.reuse_summary_thinking_budget = reuse_summary_thinking_budget
        self.reuse_selection_thinking_budget = reuse_selection_thinking_budget
        self.reuse_summary_llm = self._with_thinking_budget(getattr(self, "summary_llm", None), reuse_summary_thinking_budget)
        self.reuse_selection_llm = self._with_thinking_budget(getattr(self, "action_selection_llm", None), reuse_selection_thinking_budget)

    @staticmethod
    def _with_thinking_budget(llm, budget):
        """Copy of a remote LLM whose calls use `budget` thinking tokens; the original object is left untouched."""
        if budget is None or llm is None or not hasattr(getattr(llm, "client", None), "thinking_budget"):
            return llm
        clone = copy.copy(llm)
        clone.client = copy.copy(llm.client)
        clone.client.thinking_budget = int(budget)
        return clone

    def _build_llm(
        self,
        mode: str,
        model_name: str,
        model_cfg: Optional[dict] = None,
        usage_purpose: str = "other",
    ):
        print(f"[INFO] _build_llm() mode: {mode}, model_name: {model_name}")
        mode = (mode or "").lower()

        if mode == "skip":
            return None

        elif mode == "local":
            llm = create_llm({"type": "local", "model_obj": model_name})

        elif mode == "remote_api":
            llm = create_llm(
                {
                    "type": "remote_api",
                    "model": model_name,
                    "temperature": self.llm_temperature,
                    "usage_purpose": usage_purpose,
                }
            )

        elif mode == "remote_server":
            llm = create_llm({"type": "remote_server", "endpoint": model_name})

        elif mode == "remote_server_vllm":
            llm = create_llm({"type": "remote_server_vllm", "model": model_name, "model_cfg": model_cfg})

        elif mode == "rule":
            return None

        else:
            raise ValueError(f"Unknown mode: {mode}")

        print(f"[INFO] LLM initialized\n")
        return llm

    def _parse_json_from_llm(self, raw: str) -> Dict[str, Any]:
        s = str(raw or "").strip()
        if not s:
            return {}
        if s.startswith("```"):
            s = re.sub(r"^```(?:json)?", "", s).strip()
            s = re.sub(r"```$", "", s).strip()
        try:
            return json.loads(s)
        except Exception:
            m = re.search(r"\{.*\}", s, flags=re.DOTALL)
            if m:
                try:
                    return json.loads(m.group(0))
                except Exception:
                    return {}
            return {}

    def _llm_predict_mm_text(self, prompt: str, image_paths: Optional[List[str]] = None, llm_obj=None) -> str:
        image_paths = image_paths or []
        llm_inst = llm_obj or self.action_selection_llm
        if llm_inst is None:
            return ""
        try:
            if image_paths:
                images = []
                for p in image_paths:
                    if p and os.path.isfile(p):
                        img = Image.open(p).convert("RGB")
                        images.append(np.array(img))
                if images:
                    resp = llm_inst.predict_mm(prompt, images)
                else:
                    resp = llm_inst.predict_text(prompt)
            else:
                resp = llm_inst.predict_text(prompt)
        except Exception as ex:
            print(f"[WARN] [./provider/ReuseGUI_agent/mobile_task.py _llm_predict_mm_text()] middle_shift_llm_call_failed [MiddleShift] LLM call failed: {ex}")
            return ""
        if isinstance(resp, tuple):
            resp = resp[0]
        return str(resp) if resp is not None else ""

    def _dump_frame_text(self, step_id: int, relative_path: str, text: str) -> None:
        try:
            out_path = os.path.join(_frame_dir(step_id), relative_path)
            os.makedirs(os.path.dirname(out_path), exist_ok=True)
            with open(out_path, "w", encoding="utf-8") as f:
                f.write("" if text is None else str(text))
        except Exception as ex:
            print(f"[WARN] dump frame text failed: step={step_id}, path={relative_path}, err={ex}")

    def _dump_frame_json(self, step_id: int, relative_path: str, payload: Any) -> None:
        try:
            out_path = os.path.join(_frame_dir(step_id), relative_path)
            os.makedirs(os.path.dirname(out_path), exist_ok=True)
            with open(out_path, "w", encoding="utf-8") as f:
                json.dump(payload, f, ensure_ascii=False, indent=2)
        except Exception as ex:
            print(f"[WARN] dump frame json failed: step={step_id}, path={relative_path}, err={ex}")

    def _cosine_sim(self, a: List[float], b: List[float]) -> float:
        a = np.asarray(a, dtype=np.float32)
        b = np.asarray(b, dtype=np.float32)
        na = float(np.linalg.norm(a))
        nb = float(np.linalg.norm(b))
        if na < 1e-12 or nb < 1e-12:
            return 0.0
        return float(np.dot(a, b) / (na * nb))

    def _build_semantic_text_for_node(self, node) -> str:
        attrs = getattr(node, "attributes", {}) or {}
        parts = [
            str(attrs.get("semantic_summary", "") or "").strip(),
            str(attrs.get("key_functions", "") or "").strip(),
            str(attrs.get("searchable_intent", "") or "").strip(),
        ]
        s = "\n".join([p for p in parts if p]).strip()
        if not s:
            s = str(getattr(node, "html_desc", "") or "")
        return s

    def _summarize_current_page_semantic_medium_shift(
        self,
        *,
        html_slim: str,
        screenshot_path: str,
    ) -> Dict[str, str]:
        prompt = self.medium_shift_prompt_templates["page_semantic_summary"].format(
            user_query=self.query,
            current_page_html=(html_slim or ""),
            history_actions="\n".join(self._history[-8:]) if isinstance(self._history, list) and self._history else "No history actions yet.",
        )
        raw = self._llm_predict_mm_text(prompt, [screenshot_path] if screenshot_path else [], llm_obj=getattr(self, "reuse_summary_llm", self.summary_llm))
        data = self._parse_json_from_llm(raw)
        page_key_functions = data.get("page_key_functions", [])
        if isinstance(page_key_functions, list):
            page_key_functions = " | ".join([str(x) for x in page_key_functions if str(x).strip()])
        else:
            page_key_functions = str(page_key_functions or "")
        sem = {
            "task_intent": str(data.get("task_intent", "") or "").strip(),
            "page_summary": str(data.get("page_summary", "") or "").strip(),
            "page_key_functions": str(page_key_functions or "").strip(),
            "app_intent": str(data.get("app_intent", "") or "").strip(),
            "raw": raw,
        }
        print(
            "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _summarize_current_page_semantic_medium_shift() [MiddleShift][A] page semantic summary:] "
            f"middle_shift_stage_A_page_semantic_summary: task_intent={sem['task_intent']}, page_summary={sem['page_summary']}"
        )
        return sem

    def _match_current_page_to_graph_by_semantic_medium_shift(
        self,
        *,
        current_semantic: Dict[str, str],
        topk: int,
    ) -> List[Dict[str, Any]]:
        if self.page_graph is None:
            return []
        q_task = str(current_semantic.get("task_intent", "") or "").strip()
        q_page = "\n".join(
            [
                str(current_semantic.get("page_summary", "") or "").strip(),
                str(current_semantic.get("page_key_functions", "") or "").strip(),
            ]
        ).strip()
        q_app = str(current_semantic.get("app_intent", "") or "").strip()

        q_task_vec = self.page_graph._get_embedding(q_task) if q_task else None
        q_page_vec = self.page_graph._get_embedding(q_page) if q_page else None
        q_app_vec = self.page_graph._get_embedding(q_app) if q_app else None

        scored = []
        for uid, node in self.page_graph.nodes.items():
            cand_page_text = self._build_semantic_text_for_node(node)
            if not cand_page_text:
                continue
            attrs = node.attributes or {}
            cand_task = str(attrs.get("searchable_intent", "") or "").strip()
            cand_app = str(attrs.get("app_intent", "") or "").strip()

            s_task = self._cosine_sim(q_task_vec, self.page_graph._get_embedding(cand_task)) if (q_task_vec is not None and cand_task) else 0.0
            s_page = self._cosine_sim(q_page_vec, self.page_graph._get_embedding(cand_page_text)) if (q_page_vec is not None and cand_page_text) else 0.0
            s_app = self._cosine_sim(q_app_vec, self.page_graph._get_embedding(cand_app)) if (q_app_vec is not None and cand_app) else 0.0

            score = 0.35 * s_task + 0.50 * s_page + 0.15 * s_app
            scored.append(
                {
                    "uid": uid,
                    "sim": float(score),
                    "s_task": float(s_task),
                    "s_page": float(s_page),
                    "s_app": float(s_app),
                    "node": node,
                }
            )

        scored.sort(key=lambda x: x["sim"], reverse=True)
        topk_scored = scored[: max(1, int(topk))]
        print(
            "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _match_current_page_to_graph_by_semantic_medium_shift() [MiddleShift][B] page match candidates] "
            f"middle_shift_stage_B_page_match_candidate_count: {len(topk_scored)}"
        )
        for i, one in enumerate(topk_scored[:3], 1):
            print(f"    [Top{i}] uid={one['uid']} sim={one['sim']:.4f}")
        return topk_scored

    def _rerank_pages_by_llm_medium_shift(
        self,
        *,
        candidates: List[Dict[str, Any]],
        current_semantic: Dict[str, str],
        screenshot_path: str,
    ) -> List[Dict[str, Any]]:
        if not candidates:
            return []
        if not self.medium_shift_cfg.get("use_llm_rerank", False):
            return candidates

        cand_text = []
        for i, c in enumerate(candidates):
            uid = c.get("uid", "")
            node = c.get("node")
            sem_text = self._build_semantic_text_for_node(node)
            cand_text.append({"rank_index": i, "uid": uid, "semantic": sem_text})

        prompt = (
            "你是页面匹配重排助手。请根据当前页面语义，在候选页面中选最匹配的一项。"
            "输出严格 JSON：{\"best_rank_index\":0}\n\n"
            f"[Current Semantic]\n{json.dumps(current_semantic, ensure_ascii=False, indent=2)}\n\n"
            f"[Candidates]\n{json.dumps(cand_text, ensure_ascii=False, indent=2)}"
        )
        raw = self._llm_predict_mm_text(prompt, [screenshot_path] if screenshot_path else [], llm_obj=getattr(self, "reuse_selection_llm", self.action_selection_llm))
        data = self._parse_json_from_llm(raw)
        best_idx = int(data.get("best_rank_index", 0) or 0)
        if not (0 <= best_idx < len(candidates)):
            best_idx = 0
        best = candidates[best_idx]
        rest = [x for i, x in enumerate(candidates) if i != best_idx]
        print(
            "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _rerank_pages_by_llm_medium_shift() [MiddleShift][C] LLM rerank choice] "
            f"middle_shift_stage_C_llm_rerank_best_uid: {best.get('uid', '')}"
        )
        return [best] + rest

    def _infer_current_subtask_medium_shift(
        self,
        *,
        current_semantic: Dict[str, str],
        current_page_html: str,
    ) -> Dict[str, Any]:
        history_actions = self._history[-8:] if isinstance(self._history, list) else []
        prompt = self.medium_shift_prompt_templates["subtask_inference"].format(
            user_query=self.query,
            current_page_semantic_json=json.dumps(current_semantic, ensure_ascii=False, indent=2),
            current_page_html=(current_page_html or ""),
            history_actions="\n".join([str(x) for x in history_actions]) if history_actions else "",
        )

        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py _infer_current_subtask_medium_shift() [MiddleShift][D] subtask inference prompt] "
            f"middle_shift_stage_D_subtask_inference_prompt: {prompt}")

        raw = self._llm_predict_mm_text(prompt, [], llm_obj=getattr(self, "reuse_summary_llm", self.summary_llm))

        data = self._parse_json_from_llm(raw)
        out = {
            "subtask": str(data.get("subtask", "") or "").strip(),
            "purpose": str(data.get("purpose", "") or "").strip(),
            "action_desc": str(data.get("action_desc", "") or "").strip(),
            "effect": str(data.get("effect", "") or "").strip(),
            "confidence": float(data.get("confidence", 0.0) or 0.0),
            "raw": raw,
        }
        print(
            "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _infer_current_subtask_medium_shift() [MiddleShift][D] current subtask] "
            f"middle_shift_stage_D_current_subtask: {out}"
        )
        return out

    def _parse_step_summary_text(self, step_summary: str) -> str:
        s = str(step_summary or "").strip()
        if not s:
            return ""
        try:
            obj = json.loads(s)
            if isinstance(obj, dict):
                return " | ".join(
                    [
                        str(obj.get("subtask", "") or ""),
                        str(obj.get("purpose", "") or ""),
                        str(obj.get("action_desc", "") or ""),
                        str(obj.get("effect", "") or ""),
                    ]
                ).strip(" |")
        except Exception:
            pass
        return s

    def _match_subtask_to_edges_medium_shift(
        self,
        *,
        node_uids: List[str],
        current_subtask: Dict[str, Any],
        topk: int,
    ) -> List[Dict[str, Any]]:
        if self.page_graph is None:
            return []
        subtask_text = " | ".join(
            [
                str(current_subtask.get("subtask", "") or "").strip(),
                str(current_subtask.get("purpose", "") or "").strip(),
                str(current_subtask.get("action_desc", "") or "").strip(),
            ]
        ).strip(" |")
        if not subtask_text:
            return []
        q_vec = self.page_graph._get_embedding(subtask_text)

        scored = []
        for uid in node_uids:
            node = self.page_graph.nodes.get(uid)
            if node is None:
                continue
            for edge_uid in getattr(node, "edges", []) or []:
                edge_obj = self.page_graph.edges.get(edge_uid)
                if edge_obj is None:
                    continue
                step_text = self._parse_step_summary_text(getattr(edge_obj, "step_summary", ""))
                action_text = str(getattr(edge_obj, "action_summary", "") or "")
                cand_text = (step_text + "\n" + action_text).strip()
                if not cand_text:
                    continue
                sim = self._cosine_sim(q_vec, self.page_graph._get_embedding(cand_text))
                scored.append(
                    {
                        "edge_uid": edge_uid,
                        "from_node_uid": uid,
                        "sim": float(sim),
                        "step_summary": getattr(edge_obj, "step_summary", "") or "",
                        "action_summary": getattr(edge_obj, "action_summary", "") or "",
                        "task_desc": getattr(edge_obj, "task_desc", "") or "",
                        "edge_raw": edge_obj,
                    }
                )

        scored.sort(key=lambda x: x["sim"], reverse=True)
        top_edges = scored[: max(1, int(topk))]
        print(
            "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _match_subtask_to_edges_medium_shift() [MiddleShift][E] edges matched to the subtask] "
            f"middle_shift_stage_E_subtask_match_edge_count: {len(top_edges)}"
        )
        for i, e in enumerate(top_edges[:3], 1):
            print(f"    [EdgeTop{i}] uid={e['edge_uid']} sim={e['sim']:.4f}")
        return top_edges

    def _edges_in_page_order_medium_shift(
        self,
        *,
        node_uids: List[str],
        page_sims: Dict[str, float],
        topk: int,
    ) -> List[Dict[str, Any]]:
        """Ablation w/o semantic matching: outgoing edges of the retrieved pages, in page order."""

        if self.page_graph is None:
            return []
        out: List[Dict[str, Any]] = []
        for uid in node_uids:
            node = self.page_graph.nodes.get(uid)
            if node is None:
                continue
            for edge_uid in getattr(node, "edges", []) or []:
                edge_obj = self.page_graph.edges.get(edge_uid)
                if edge_obj is None:
                    continue
                out.append(
                    {
                        "edge_uid": edge_uid,
                        "from_node_uid": uid,
                        "sim": float(page_sims.get(str(uid), 0.0)),
                        "step_summary": getattr(edge_obj, "step_summary", "") or "",
                        "action_summary": getattr(edge_obj, "action_summary", "") or "",
                        "task_desc": getattr(edge_obj, "task_desc", "") or "",
                        "edge_raw": edge_obj,
                    }
                )
                if len(out) >= max(1, int(topk)):
                    return out
        return out

    def _replay_top_edge_medium_shift(
        self,
        *,
        matched_edges: List[Dict[str, Any]],
        available_actions: List[Dict[str, Any]],
        current_page_html: str,
        mode: str,
    ) -> Dict[str, Any]:
        """Replay a retrieved edge without LLM selection.

        naive_replay matches the target by text/resource-id similarity without a gate;
        forced_no_abstain uses the Route A mapper and action-type matching.
        """

        tried: List[Dict[str, Any]] = []
        for me in matched_edges or []:
            edge_raw = me.get("edge_raw")
            attrs = (getattr(edge_raw, "attributes", None) or {}) if edge_raw is not None else {}
            stored = attrs.get("action", {}) or {}
            if not isinstance(stored, dict) or not stored.get("action_type"):
                tried.append({"edge_uid": me.get("edge_uid", ""), "reason": "no_stored_action"})
                continue
            action_type = str(stored.get("action_type"))
            chosen_idx = -1
            if mode == "naive_replay":
                source = self.page_graph.nodes.get(me.get("from_node_uid", "")) if self.page_graph is not None else None
                previous_nodes = parse_ui_nodes(getattr(source, "html_desc", "") or "")
                target = next((node for node in previous_nodes if node.id is not None and node.id == stored.get("index")), None)

                def target_fields(node):
                    if node is None:
                        return "", ""
                    resource = re.search(r"\bresource[-_]id\s*=\s*['\"]([^'\"]*)['\"]", node.raw, re.IGNORECASE)
                    return node.text.strip().lower(), resource.group(1).strip().lower() if resource else ""

                target_text, target_resource = target_fields(target)
                if not (target_text or target_resource):
                    tried.append({"edge_uid": me.get("edge_uid", ""), "reason": "targetless_edge"})
                    continue
                current_nodes = {node.id: node for node in parse_ui_nodes(current_page_html or "") if node.id is not None}
                best_score = -1.0
                for i, cand in enumerate(available_actions or []):
                    if not isinstance(cand, dict):
                        continue
                    text, resource = target_fields(current_nodes.get(cand.get("index")))
                    score = max(ratio(target_text, text) if target_text else 0.0,
                                ratio(target_resource, resource) if target_resource else 0.0)
                    if score > best_score:
                        best_score, chosen_idx = score, i
                tried.append({"edge_uid": me.get("edge_uid", ""), "similarity": best_score})
            elif action_type in ("click", "long_press", "scroll", "input_text") and stored.get("index") is not None:
                source = self.page_graph.nodes.get(me.get("from_node_uid", "")) if self.page_graph is not None else None
                prev_html = getattr(source, "html_desc", "") or ""
                try:
                    remap_res = remap_action(prev_html, stored, current_page_html or "", use_llm=False) if prev_html else {}
                except Exception as ex:
                    remap_res = {"index": None, "reason": f"remap_error:{type(ex).__name__}"}
                new_index = remap_res.get("index")
                for i, cand in enumerate(available_actions or []):
                    if (
                        isinstance(cand, dict)
                        and cand.get("action_type") == action_type
                        and new_index is not None
                        and cand.get("index") == new_index
                        and (action_type != "scroll" or cand.get("direction") == stored.get("direction"))
                    ):
                        chosen_idx = i
                        break
                tried.append({"edge_uid": me.get("edge_uid", ""), "remap_index": new_index})
            else:
                for i, cand in enumerate(available_actions or []):
                    if isinstance(cand, dict) and cand.get("action_type") == action_type and (
                        action_type != "status" or cand.get("goal_status") == stored.get("goal_status")
                    ):
                        chosen_idx = i
                        break
                tried.append({"edge_uid": me.get("edge_uid", ""), "type_match": chosen_idx >= 0})
            if chosen_idx >= 0:
                selected = dict(available_actions[chosen_idx])
                selected["candidate_action_index"] = chosen_idx
                selected["replayed_edge_uid"] = me.get("edge_uid", "")
                selected["llm_reason"] = f"{mode}: replayed stored action of edge {me.get('edge_uid', '')}"
                print(f"[INFO][PolicyVariant] {mode} selected candidate {chosen_idx} from edge {me.get('edge_uid', '')}")
                return {"selected": selected, "mode": mode, "llm_raw": "", "replay_tried": tried}
        print(f"[INFO][PolicyVariant] {mode} fallback: no retrieved edge maps onto the current UI")
        return {"selected": None, "mode": f"{mode}_unmapped", "llm_raw": "", "replay_tried": tried}

    def _build_medium_shift_candidates(
        self,
        *,
        available_actions: List[Dict[str, Any]],
    ) -> Tuple[List[Dict[str, Any]], List[Dict[str, Any]]]:
        action_pool = available_actions or []
        max_candidates = int(self.medium_shift_cfg.get("max_candidates", 40) or 40)
        candidates = []
        for i, action in enumerate(action_pool):
            if not isinstance(action, dict):
                continue
            one = {
                "candidate_action_index": i,
                "action_type": str(action.get("action_type", "") or "").strip(),
            }
            if "index" in action:
                one["target_id"] = action.get("index")
            if action.get("direction"):
                one["direction"] = action.get("direction")
            if action.get("action_type") == "input_text" and action.get("text"):
                one["input_text"] = action.get("text")
            if action.get("action_type") == "status" and action.get("goal_status"):
                one["goal_status"] = action.get("goal_status")
            candidates.append(one)
        if len(candidates) > max_candidates:
            candidates = candidates[:max_candidates]
            action_pool = action_pool[:max_candidates]
        return candidates, action_pool

    def _parse_action_index_from_action_summary(self, action_summary: str) -> Optional[int]:
        m = re.search(r"index\s*=\s*(\d+)", str(action_summary or ""))
        if not m:
            return None
        try:
            return int(m.group(1))
        except Exception:
            return None

    def _generate_medium_shift_annotated_screenshot(
        self,
        *,
        screenshot_path: str,
        id2elem: Dict[int, Dict[str, Any]],
        step_id: int,
    ) -> Optional[str]:
        if not screenshot_path or not os.path.isfile(screenshot_path):
            return None
        if not id2elem:
            return None
        actionable = build_actionable(
            id2elem=id2elem,
            markable_fields=("is_clickable", "is_long_clickable", "is_editable", "is_scrollable"),
            require_visible=False,
            use_heuristic_clickable=True,
            annotate_mode=self.annotate_mode,
            interactive_keywords=self.enhanced_interactive_keywords,
        )
        if not actionable:
            actionable = {did: {"bounds": e["bounds"]} for did, e in id2elem.items() if isinstance(e, dict) and "bounds" in e}
        out_path = os.path.join(_frame_dir(step_id), "medium_shift_annotated.jpeg")
        try:
            draw_boxes_no_collision_dedup_nested(screenshot_path, actionable, out_path)

            return out_path
        except Exception as ex:
            print(
                "[WARN] [./provider/ReuseGUI_agent/mobile_task.py _generate_medium_shift_annotated_screenshot() annotated screenshot failed] "
                f"middle_shift_generate_annotated_screenshot_failed: {ex}"
            )
            return None

    def _get_historical_element_crop_medium_shift(
        self,
        *,
        ui_elements_path: str,
        screenshot_path: str,
        action_index: int,
        step_id: int,
        padding: int = 30,
    ) -> Optional[str]:
        if not ui_elements_path or not screenshot_path:
            return None
        if not os.path.isfile(ui_elements_path) or not os.path.isfile(screenshot_path):
            return None
        try:
            with open(ui_elements_path, "r", encoding="utf-8") as f:
                elements = json.load(f)
        except Exception:
            return None

        target_elem = None
        if isinstance(elements, dict):
            for _, elem in elements.items():
                if isinstance(elem, dict) and int(elem.get("display_id", -1)) == int(action_index):
                    target_elem = elem
                    break
        bounds = (target_elem or {}).get("bounds", [])
        if not (isinstance(bounds, list) and len(bounds) == 4):
            return None

        try:
            x1, y1, x2, y2 = [int(v) for v in bounds]
            img = Image.open(screenshot_path).convert("RGB")
            w, h = img.size
            crop_box = (
                max(0, x1 - padding),
                max(0, y1 - padding),
                min(w, x2 + padding),
                min(h, y2 + padding),
            )
            cropped = img.crop(crop_box)
            out_path = os.path.join(_frame_dir(step_id), f"medium_shift_crop_{action_index}_{uuid.uuid4().hex[:8]}.jpeg")
            cropped.save(out_path, "JPEG", quality=90)
            return out_path
        except Exception as ex:
            print(
                "[WARN] [./provider/ReuseGUI_agent/mobile_task.py _get_historical_element_crop_medium_shift() historical element crop failed] "
                f"middle_shift_generate_historical_crop_failed: {ex}"
            )
            return None

    def _select_action_with_medium_shift_enhanced(
        self,
        *,
        matched_edges: List[Dict[str, Any]],
        available_actions: List[Dict[str, Any]],
        current_page_html: str,
        current_page_screenshot: str,
        current_page_semantic: Dict[str, Any],
        current_page_id2elem: Optional[Dict[int, Dict[str, Any]]],
        current_subtask: str = "",
        user_query: str = "",
        historical_actions: Optional[List[str]] = None,
        step_id: int,
    ) -> Dict[str, Any]:
        candidates, action_pool = self._build_medium_shift_candidates(available_actions=available_actions)
        if not candidates:
            return {"selected": None, "mode": "no_candidate", "llm_raw": ""}

        memory_shots = []
        extra_images = []
        for i, me in enumerate(matched_edges or []):
            action_index = self._parse_action_index_from_action_summary(me.get("action_summary", ""))
            edge_raw = me.get("edge_raw")
            if edge_raw is not None and action_index is not None:
                attrs = edge_raw.attributes if hasattr(edge_raw, "attributes") else {}
                attrs = attrs or {}
                parent_paths = attrs.get("parent_state_paths", {}) if isinstance(attrs.get("parent_state_paths", {}), dict) else {}
                ui_elements_rel = str(parent_paths.get("ui_elements", "") or "")
                screenshot_rel = str(parent_paths.get("screenshot", "") or "")
                if ui_elements_rel and screenshot_rel:
                    ui_elements_abs = os.path.join(os.getcwd(), ui_elements_rel)
                    screenshot_abs = os.path.join(os.getcwd(), screenshot_rel)
                    crop_path = self._get_historical_element_crop_medium_shift(
                        ui_elements_path=ui_elements_abs,
                        screenshot_path=screenshot_abs,
                        action_index=action_index,
                        step_id=step_id,
                    )
                    if crop_path:
                        extra_images.append(crop_path)

            memory_shots.append(
                {
                    "shot_index": i,
                    "from_node_uid": me.get("from_node_uid", ""),
                    "edge_uid": me.get("edge_uid", ""),
                    "subtask": self._parse_step_summary_text(me.get("step_summary", "")),
                    "action_summary": me.get("action_summary", ""),
                    "match_sim": round(float(me.get("sim", 0.0) or 0.0), 4),
                    "task_desc": me.get("task_desc", ""),
                }
            )

        annotated_current = self._generate_medium_shift_annotated_screenshot(
            screenshot_path=current_page_screenshot,
            id2elem=current_page_id2elem or {},
            step_id=step_id,
        )

        enhanced_type = str(self.medium_shift_cfg.get("enhanced_type", "shot_center") or "shot_center").strip()
        if enhanced_type == "shot_center":
            prompt_template = self.medium_shift_prompt_templates["enhanced_action_selection_shot_center"]
        elif enhanced_type == "action_center":
            prompt_template = self.medium_shift_prompt_templates["enhanced_action_selection_action_center"]
        else:
            print(f"[WARN] [./provider/ReuseGUI_agent/mobile_task.py _select_action_with_medium_shift_enhanced()] "
                  f"unknown medium_shift_enhanced_type={enhanced_type}; fallback to the shot_center prompt")
            prompt_template = self.medium_shift_prompt_templates["enhanced_action_selection_shot_center"]

        if not self.medium_shift_cfg.get("enhanced_memory_relaxed", True):
            prompt_template = self.medium_shift_prompt_templates["enhanced_action_selection_memory_gate"]

        prompt = prompt_template.format(
            current_subtask=str(current_subtask or "").strip(),
            user_query=str(user_query or "").strip(),
            historical_actions_json=json.dumps(historical_actions or [], ensure_ascii=False, indent=2),
            memory_shots_json=json.dumps(memory_shots, ensure_ascii=False, indent=2),
            current_page_semantic_json=json.dumps(current_page_semantic or {}, ensure_ascii=False, indent=2),
            current_page_html_short=(current_page_html or ""),
            candidates_json=json.dumps(candidates, ensure_ascii=False, indent=2),
        )
        print(
            "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _select_action_with_medium_shift_enhanced() [MiddleShift][F] multi-shot stats] "
            f"middle_shift_stage_F_multishot_stats: multi_shot={len(memory_shots)}, candidates={len(candidates)}, "
            f"extra_images={len(extra_images)}, annotated={'yes' if annotated_current else 'no'}, "
            f"enhanced_memory_relaxed={self.medium_shift_cfg.get('enhanced_memory_relaxed', True)}"
        )

        print(
            "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _select_action_with_medium_shift_enhanced() [MiddleShift][F] prompt] "
            f"middle_shift_stage_F_prompt: {prompt}"
        )

        mm_images = []
        if annotated_current and os.path.isfile(annotated_current):
            mm_images.append(annotated_current)
        elif current_page_screenshot and os.path.isfile(current_page_screenshot):
            mm_images.append(current_page_screenshot)
        mm_images.extend([p for p in extra_images if p and os.path.isfile(p)])

        raw = self._llm_predict_mm_text(
            prompt,
            mm_images,
            llm_obj=getattr(self, "reuse_selection_llm", self.action_selection_llm),
        )
        data = self._parse_json_from_llm(raw)
        if not isinstance(data, dict):
            data = {}

        try:
            value = data.get("candidate_action_index", -1)
            chosen_idx = int(value) if type(value) in (int, str) else -1
        except Exception:
            chosen_idx = -1

        # Memory-gate mode: if model claims no memory support, ignore any positive index (hallucination guard).
        if not self.medium_shift_cfg.get("enhanced_memory_relaxed", True):
            verdict = str(data.get("memory_support_verdict", "") or "").strip().lower()
            if verdict == "none" and 0 <= chosen_idx < len(action_pool):
                chosen_idx = -1

        try:
            llm_confidence = float(data.get("confidence", 0.0) or 0.0)
        except Exception:
            llm_confidence = 0.0

        used_shot_indices = data.get("used_shot_indices", [])
        if not isinstance(used_shot_indices, list):
            used_shot_indices = [used_shot_indices] if used_shot_indices not in (None, "") else []

        reasoning = data.get("reasoning_steps", "")
        if isinstance(reasoning, dict):
            step_1 = str(
                reasoning.get("step_1_current_evidence", reasoning.get("step_1_history_anchor", ""))
            ).strip()
            step_2 = str(
                reasoning.get("step_2_history_reference", reasoning.get("step_2_current_scan", ""))
            ).strip()
            step_3 = str(
                reasoning.get("step_3_final_decision", reasoning.get("step_3_conclusion", ""))
            ).strip()
            llm_reason = f"1. {step_1} | 2. {step_2} | 3. {step_3}".strip()
        else:
            llm_reason = str(reasoning or "").strip()
        if not llm_reason and "reason" in data:
            llm_reason = str(data.get("reason", "")).strip()
        if (
            not self.medium_shift_cfg.get("enhanced_memory_relaxed", True)
            and str(data.get("memory_support_verdict", "") or "").strip().lower() == "none"
        ):
            ur = str(data.get("unsupported_reason", "") or "").strip()
            if ur:
                llm_reason = (llm_reason + " | memory_gate: " + ur).strip(" |") if llm_reason else ("memory_gate: " + ur)
        print(
            "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _select_action_with_medium_shift_enhanced()] "
            f"middle_shift_stage_F_llm_reasoning: {llm_reason if llm_reason else '(empty)'}"
        )

        if not (0 <= chosen_idx < len(action_pool)):
            self._dump_frame_json(
                step_id,
                "medium_shift_debug/F_action_selection.json",
                {
                    "step_id": step_id,
                    "enhanced_memory_relaxed": self.medium_shift_cfg.get("enhanced_memory_relaxed", True),
                    "prompt": prompt,
                    "llm_raw": raw,
                    "llm_parsed": data,
                    "chosen_idx": chosen_idx,
                    "memory_shots": memory_shots,
                    "candidates": candidates,
                    "used_shot_indices": used_shot_indices,
                    "extra_images": extra_images,
                    "selected_action": None,
                    "mode": "explore_needed",
                },
            )
            return {
                "selected": None,
                "mode": "explore_needed",
                "llm_raw": raw,
                "memory_shots": memory_shots,
            }

        selected = dict(action_pool[chosen_idx])
        selected["candidate_action_index"] = chosen_idx
        selected["llm_reason"] = llm_reason
        selected["llm_confidence"] = llm_confidence
        selected["used_shot_indices"] = used_shot_indices
        self._dump_frame_json(
            step_id,
            "medium_shift_debug/F_action_selection.json",
            {
                "step_id": step_id,
                "enhanced_memory_relaxed": self.medium_shift_cfg.get("enhanced_memory_relaxed", True),
                "prompt": prompt,
                "llm_raw": raw,
                "llm_parsed": data,
                "chosen_idx": chosen_idx,
                "memory_shots": memory_shots,
                "candidates": candidates,
                "used_shot_indices": used_shot_indices,
                "extra_images": extra_images,
                "selected_action": selected,
                "mode": "llm_direct",
            },
        )
        return {
            "selected": selected,
            "mode": "llm_direct",
            "llm_raw": raw,
            "memory_shots": memory_shots,
        }

    def _try_medium_shift_policy(
        self,
        *,
        available_actions: List[Dict[str, Any]],
        current_page_html: str,
        current_page_html_slim: str,
        current_page_screenshot: str,
        current_page_id2elem: Optional[Dict[int, Dict[str, Any]]],
        step_id: int,
    ) -> Optional[Dict[str, Any]]:
        if not self.is_use_medium_shift:
            return None
        if self.page_graph is None:
            print("[INFO] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy() [MiddleShift][A] page graph unavailable] ")
            return None

        try:
            sem = self._summarize_current_page_semantic_medium_shift(
                html_slim=current_page_html_slim,
                screenshot_path=current_page_screenshot,
            )
            self._dump_frame_json(
                step_id,
                "medium_shift_debug/A_page_semantic.json",
                {
                    "step_id": step_id,
                    "query": self.query,
                    "semantic": sem,
                },
            )
            topk_pages = self._match_current_page_to_graph_by_semantic_medium_shift(
                current_semantic=sem,
                topk=int(self.medium_shift_cfg.get("topk", 5) or 5),
            )
            self._dump_frame_json(
                step_id,
                "medium_shift_debug/B_topk_pages.json",
                {
                    "step_id": step_id,
                    "topk_pages": [
                        {
                            "uid": x.get("uid", ""),
                            "sim": float(x.get("sim", 0.0) or 0.0),
                            "s_task": float(x.get("s_task", 0.0) or 0.0),
                            "s_page": float(x.get("s_page", 0.0) or 0.0),
                            "s_app": float(x.get("s_app", 0.0) or 0.0),
                        }
                        for x in (topk_pages or [])
                    ],
                },
            )
            if not topk_pages:
                print("[INFO] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy() [MiddleShift] no page matched; fallback ")
                return None

            threshold = float(self.medium_shift_cfg.get("overall_threshold", 0.0) or 0.0)
            if getattr(self, "policy_variant", "full") not in ("no_semfilter", "no_route_c", "rag_prompting") and float(topk_pages[0].get("sim", 0.0)) < threshold:
                print(
                    "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy() [MiddleShift] best similarity below threshold; fallback] "
                    f"middle_shift_best_similarity_below_threshold_fallback: best={topk_pages[0].get('sim', 0.0):.4f}, threshold={threshold:.4f}"
                )
                return None

            reranked = self._rerank_pages_by_llm_medium_shift(
                candidates=topk_pages,
                current_semantic=sem,
                screenshot_path=current_page_screenshot,
            )
            self._dump_frame_json(
                step_id,
                "medium_shift_debug/C_reranked_pages.json",
                {
                    "step_id": step_id,
                    "reranked_pages": [
                        {
                            "uid": x.get("uid", ""),
                            "sim": float(x.get("sim", 0.0) or 0.0),
                            "s_task": float(x.get("s_task", 0.0) or 0.0),
                            "s_page": float(x.get("s_page", 0.0) or 0.0),
                            "s_app": float(x.get("s_app", 0.0) or 0.0),
                        }
                        for x in (reranked or [])
                    ],
                },
            )
            node_uids = [x.get("uid") for x in reranked[: int(self.medium_shift_cfg.get("num_top_similar_node", 5) or 5)] if x.get("uid")]
            if not node_uids:
                return None

            cur_subtask = self._infer_current_subtask_medium_shift(
                current_semantic=sem,
                current_page_html=current_page_html_slim,
            )
            self._dump_frame_json(
                step_id,
                "medium_shift_debug/D_current_subtask.json",
                {
                    "step_id": step_id,
                    "current_subtask": cur_subtask,
                    "node_uids": node_uids,
                },
            )
            if getattr(self, "policy_variant", "full") != "no_semfilter" and not str(cur_subtask.get("subtask", "") or "").strip():
                print("[INFO] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy()] middle_shift_subtask_inference_empty_fallback [MiddleShift] subtask inference returned nothing; fallback")
                return None

            if getattr(self, "policy_variant", "full") == "no_semfilter":
                matched_edges = self._edges_in_page_order_medium_shift(
                    node_uids=node_uids,
                    page_sims={str(x.get("uid")): float(x.get("sim", 0.0) or 0.0) for x in (reranked or [])},
                    topk=int(self.medium_shift_cfg.get("num_top_similar_edge", 1) or 1),
                )
            else:
                matched_edges = self._match_subtask_to_edges_medium_shift(
                    node_uids=node_uids,
                    current_subtask=cur_subtask,
                    topk=int(self.medium_shift_cfg.get("num_top_similar_edge", 1) or 1),
                )
            self._dump_frame_json(
                step_id,
                "medium_shift_debug/E_matched_edges.json",
                {
                    "step_id": step_id,
                    "matched_edges": [
                        {
                            "edge_uid": e.get("edge_uid", ""),
                            "from_node_uid": e.get("from_node_uid", ""),
                            "sim": float(e.get("sim", 0.0) or 0.0),
                            "step_summary": e.get("step_summary", ""),
                            "action_summary": e.get("action_summary", ""),
                            "task_desc": e.get("task_desc", ""),
                        }
                        for e in (matched_edges or [])
                    ],
                },
            )
            if not matched_edges:
                print("[INFO] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy()] middle_shift_edge_match_empty_fallback [MiddleShift] no edge matched the subtask; fallback")
                return None
            # Edge gate (reuse_route_b_min_edge_sim): when the best edge's subtask similarity is below it,
            # Route B abstains and the base agent decides. Variants that must not filter skip the gate.
            _edge_gate = float(self.medium_shift_cfg.get("edge_gate", 0.0) or 0.0)
            _best_edge_sim = float(matched_edges[0].get("sim", 0.0) or 0.0)
            if (_edge_gate > 0.0 and getattr(self, "policy_variant", "full") not in ("no_semfilter", "no_route_c", "rag_prompting")
                    and _best_edge_sim < _edge_gate):
                self._dump_frame_json(step_id, "medium_shift_debug/E_edge_gate.json",
                                      {"step_id": step_id, "edge_gate": _edge_gate, "best_edge_sim": _best_edge_sim, "abstained": True})
                print("[INFO] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy()] middle_shift_edge_gate_fallback "
                      f"[MiddleShift] best edge similarity below the gate; fallback: best={_best_edge_sim:.4f}, gate={_edge_gate:.2f}")
                return None

            _variant = getattr(self, "policy_variant", "full")
            if _variant == "naive_replay":
                result = self._replay_top_edge_medium_shift(
                    matched_edges=matched_edges,
                    available_actions=available_actions,
                    current_page_html=current_page_html,
                    mode="naive_replay",
                )
            else:
                result = self._select_action_with_medium_shift_enhanced(
                    matched_edges=matched_edges,
                    available_actions=available_actions,
                    current_page_html=current_page_html,
                    current_page_screenshot=current_page_screenshot,
                    current_page_semantic=sem,
                    current_page_id2elem=current_page_id2elem,
                    current_subtask=cur_subtask.get("subtask", ""),
                    user_query=self.query,
                    historical_actions=self._history[-8:] if isinstance(self._history, list) else [],
                    step_id=step_id,
                )
                if (
                    _variant == "no_route_c"
                    and not (isinstance(result, dict) and result.get("selected") is not None)
                ):
                    forced = self._replay_top_edge_medium_shift(
                        matched_edges=matched_edges,
                        available_actions=available_actions,
                        current_page_html=current_page_html,
                        mode="forced_no_abstain",
                    )
                    forced["declined_result_mode"] = result.get("mode") if isinstance(result, dict) else "unknown"
                    result = forced
            selected = result.get("selected") if isinstance(result, dict) else None
            self._dump_frame_json(
                step_id,
                "medium_shift_debug/pipeline_summary.json",
                {
                    "step_id": step_id,
                    "selected_action": selected,
                    "result_mode": result.get("mode") if isinstance(result, dict) else "unknown",
                    "is_success": selected is not None,
                },
            )
            if selected is not None:
                print(
                    "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy() [MiddleShift] selection succeeded (no fallback)] "
                    f"middle_shift_select_success: candidate_action_index={selected.get('candidate_action_index', selected.get('index'))}, "
                    f"action_type={selected.get('action_type')}"
                )
                return selected

            print(
                "[INFO] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy() [MiddleShift] enhanced selection returned nothing; fallback] "
                f"middle_shift_enhanced_selection_empty_fallback: mode={result.get('mode') if isinstance(result, dict) else 'unknown'}"
            )
            return None

        except Exception as ex:
            print(
                "[WARN] [./provider/ReuseGUI_agent/mobile_task.py _try_medium_shift_policy() [MiddleShift] medium-shift pipeline error; fallback] "
                f"middle_shift_pipeline_exception_fallback_to_base_agent: {str(ex)}"
            )
            return None

    def _same_task_edges_by_node(self) -> Dict[str, list]:
        """Memory edges recorded for exactly this goal, grouped by their source page uid.

        Keyed on the goal text normalised for whitespace and case only, so another instance of the
        same task family never counts (its parameter-sensitive steps would be wrong); with
        reuse_template_memory the task id is the key. Empty whenever the own-task memory is masked.
        Cached per (graph, goal, template id).
        """
        graph = self.page_graph
        goal = " ".join(str(getattr(self, "query", "") or "").split()).lower()
        template_id = str(getattr(self, "_replay_task_id", "") or "").strip() if self.reuse_template_memory else ""
        key = (id(graph), goal, template_id)
        cached = getattr(self, "_same_task_edges_cache", None)
        if cached is not None and cached[0] == key:
            return cached[1]
        grouped: Dict[str, list] = {}
        if graph is not None and (goal or template_id):
            for edge in graph.edges.values():
                if template_id:
                    same = self._edge_source_task_id(edge) == template_id
                else:
                    desc = " ".join(str(getattr(edge, "task_desc", "") or "").split()).lower()
                    same = desc == goal
                if same and getattr(edge, "from_node_uid", None):
                    grouped.setdefault(edge.from_node_uid, []).append(edge)
        self._same_task_edges_cache = (key, grouped)
        print(f"[INFO][TaskAwareRelocation] goal has {sum(len(v) for v in grouped.values())} same-task edges "
              f"on {len(grouped)} memory pages")
        return grouped

    def _edge_source_task_id(self, edge) -> str:
        """Task id of the trajectory an edge was recorded in: memory_bank/trajectories/<bench>/<split>/<task>/<run>/...
        Terminal edges carry no parent paths; their source page's trajectory is used."""
        attrs = getattr(edge, "attributes", None) or {}
        paths = attrs.get("parent_state_paths") if isinstance(attrs.get("parent_state_paths"), dict) else {}
        for value in (paths or {}).values():
            parts = [p for p in str(value or "").replace("\\", "/").split("/") if p]
            if "trajectories" in parts and len(parts) > parts.index("trajectories") + 3:
                return parts[parts.index("trajectories") + 3]
        graph = self.page_graph
        if graph is not None and getattr(edge, "from_node_uid", None):
            return str(graph.node_source_task_id(edge.from_node_uid) or "")
        return ""

    def _same_task_edge_uids(self) -> set:
        return {e.uid for edges in self._same_task_edges_by_node().values() for e in edges}

    @staticmethod
    def _edge_step(edge) -> int:
        try:
            return int(getattr(edge, "edge_step_id", -9999))
        except (TypeError, ValueError):
            return -9999

    @staticmethod
    def _element_text(html: str, index) -> Optional[str]:
        """Text of the element with display id `index` in a slim html page, None if absent."""
        if index is None or not html:
            return None
        try:
            m = re.search(r"\bid=%d\b[^>]*?\btext='([^']*)'" % int(index), html)
        except (TypeError, ValueError):
            return None
        return m.group(1) if m else None

    def _describe_recorded_step(self, edge) -> str:
        """What a memory edge of this goal actually did, read from its recorded page."""
        action = (getattr(edge, "attributes", {}) or {}).get("action", {}) or {}
        node = self.page_graph.nodes.get(edge.from_node_uid) if self.page_graph is not None else None
        page = getattr(node, "html_desc", "") or ""
        parts = [f"recorded step {self._edge_step(edge)} of a successful run of this exact goal"]
        head = [t for t in re.findall(r"text='([^']+)'", page)[:4] if t.strip()]
        if head:
            parts.append("recorded page shows: " + " / ".join(head))
        target = self._element_text(page, action.get("index"))
        if target is not None:
            parts.append(f"it acted on element [{action.get('index')}] text='{target}'")
        for field in ("text", "direction", "app_name", "name"):
            if action.get(field):
                parts.append(f"{field}='{action.get(field)}'")
        return "; ".join(parts)

    def _sync_same_task_pointer(self, action, html: str) -> None:
        """Advance the same-task trajectory pointer when another route executed a recorded step.

        If the executed action equals one of this goal's recorded steps offered at this step (same
        type, same target text or typed text), the pointer moves past it; otherwise it stays reset
        so the next step relocates.
        """
        offer = getattr(self, "_same_task_offer", None)
        self._same_task_offer = None
        if not offer or not isinstance(action, dict) or self.page_graph is None:
            return
        a_type = action.get("action_type")
        last_sid = getattr(self, "_same_task_last_step", None)
        cur_target = self._element_text(html, action.get("index"))
        for edge in sorted(offer, key=self._edge_step):
            if last_sid is not None and self._edge_step(edge) <= last_sid:
                continue
            rec = (edge.attributes or {}).get("action", {}) or {}
            if rec.get("action_type") != a_type:
                continue
            if a_type in ("click", "long_press"):
                node = self.page_graph.nodes.get(edge.from_node_uid)
                rec_target = self._element_text(getattr(node, "html_desc", "") or "", rec.get("index"))
                if not rec_target or rec_target != cur_target:
                    continue
            elif a_type == "input_text":
                if str(rec.get("text", "")).strip() != str(action.get("text", "")).strip():
                    continue
            elif a_type == "scroll":
                if rec.get("direction") != action.get("direction"):
                    continue
            elif a_type == "open_app":
                rec_app = str(rec.get("app_name") or rec.get("name") or "").strip().lower()
                if not rec_app or rec_app != str(action.get("app_name") or action.get("name") or "").strip().lower():
                    continue
            elif a_type not in ("navigate_back", "navigate_home", "keyboard_enter"):
                continue
            self.last_pg_node_uid = edge.from_node_uid
            self.last_pg_action_uid = edge.uid
            self._same_task_last_step = self._edge_step(edge)
            self.executed_pg_edge_uids.add(edge.uid)
            print(f"[INFO][TaskAwareReplay] another route executed recorded step {self._edge_step(edge)}; "
                  f"trajectory pointer advanced")
            return

    def _screen_key(self, html: str) -> int:
        """Identity of the current screen for the stall gate, the per-screen replay cap and the
        selector memory.

        Uses the app's own texts (status bar left out, so the clock does not make every screen look
        new) when this step's tree is available, otherwise every text of the html.
        """
        sig = self._screen_signature(getattr(self, "_current_forest", None))
        if sig is not None:
            return hash(sig)
        return hash(tuple(re.findall(r"text='([^']*)'", html or "")))

    def _note_step_for_stall(self, html: str, action) -> None:
        recent = getattr(self, "_stall_recent", None)
        if recent is None:
            recent = self._stall_recent = []
        try:
            act = json.dumps(action, sort_keys=True, ensure_ascii=False, default=str)
        except Exception:
            act = str(action)
        recent.append((self._screen_key(html), act))
        del recent[:-6]

    def _route_b_allowed(self, html: str) -> bool:
        """Route B gate.

        "always": Route B runs on every step.
        "stall": Route B runs only when the agent is stuck: the screen text has not changed over the
        last two executed steps, or the same action was repeated on the same screen within the last
        four. With reuse_route_b_impl=param the LLM pipeline runs only in stall mode.
        """
        if self.reuse_route_b_impl == "param" and self.reuse_route_b_mode != "stall":
            return False
        if self.reuse_route_b_mode != "stall":
            return True
        recent = list(getattr(self, "_stall_recent", None) or [])
        screen = self._screen_key(html)
        same_screen = len(recent) >= 2 and all(s == screen for s, _ in recent[-2:])
        last4 = recent[-4:]
        repeated = len(last4) != len(set(last4))
        allowed = same_screen or repeated
        print(f"[INFO][RouteBGate] mode=stall same_screen={same_screen} repeated_action={repeated} -> "
              f"{'run' if allowed else 'skip'} Route B")
        return allowed

    def _same_task_replay(self):
        """Replay state (same_task_replay.SameTaskReplay), or None when the own-task memory is masked
        or no usable recorded run exists. Created once per episode.
        """
        cached = getattr(self, "_same_task_replay_state", False)
        if cached is not False:
            return cached
        state = None
        if not getattr(self, "_replay_mask_own", True) and getattr(self, "_replay_graph_dir", None):
            index = _same_task_replay_mod.load_index(self._replay_graph_dir)
            # The same goal text can belong to another task (e.g. a variant that starts in the goal
            # state); runs recorded under another task id are cross-task memory and go to Route B.
            if self.reuse_template_memory:
                trajs, other = _same_task_replay_mod.runs_for_template(index, getattr(self, "_replay_task_id", "")), 0
            else:
                trajs, other = _same_task_replay_mod.runs_for_task(
                    index, getattr(self, "query", ""), getattr(self, "_replay_task_id", ""))
            if other:
                print(f"[INFO][SameTaskReplay] {other} recorded run(s) of this goal text belong to another task: "
                      f"not replayed")
            if self.reuse_family_memory:
                # reuse_family_memory: without a run of exactly this goal, runs of easier tasks of the same
                # family supply the first steps; their end and goal-specific values stay with the other routes.
                goal_key = _same_task_replay_mod.normalise_goal(getattr(self, "query", ""))
                if not any(_same_task_replay_mod.normalise_goal(t.get("goal", "")) == goal_key for t in trajs):
                    family = _same_task_replay_mod.runs_for_family(index, getattr(self, "_replay_task_id", ""))
                    if family:
                        print(f"[INFO][SameTaskReplay] reuse_family_memory: {len(family)} recorded run(s) of easier "
                              f"members of this task's family: "
                              f"{', '.join(str(r.get('task_id')) for r in family)}")
                        trajs = list(trajs) + family
            if not trajs and self.reuse_cross_template_memory:
                # reuse_cross_template_memory: without a run of this task, template or family, the runs of the other
                # tasks of the same app are replayed for navigation (booked as Route B); their values and end stay
                # with the other routes.
                cross = _same_task_replay_mod.runs_for_same_app(index, getattr(self, "_replay_task_id", ""))
                if cross:
                    print(f"[INFO][SameTaskReplay] reuse_cross_template_memory: no run of this task; "
                          f"{len(cross)} recorded run(s) of other tasks of the same app: "
                          + ", ".join(str(r.get("task_id")) for r in cross))
                    trajs = cross
            if trajs:
                # For another task's run (cross_template), a detour that leaves a screen and returns is dropped
                # before replay (prune_loops); runs of this template keep loops that may be part of the task.
                trajs = [_same_task_replay_mod.prune_loops(t) if t.get("cross_template") else t for t in trajs]
                pruned = [(t.get("task_id"), t.get("pruned_steps")) for t in trajs if t.get("pruned_steps")]
                if pruned:
                    print(f"[INFO][SameTaskReplay] detours dropped before replay: "
                          + ", ".join(f"{tid}: {n} step(s)" for tid, n in pruned))
                state = _same_task_replay_mod.SameTaskReplay(trajs)
                if state.cross_template and self.reuse_borrow_mode == "step":
                    # reuse_borrow_mode=step: borrowed runs are a pool of screen -> action steps looked up afresh
                    # at every step, without position tracking.
                    state.track_position = False
                    print("[INFO][SameTaskReplay] reuse_borrow_mode=step: borrowed steps are looked up per screen, "
                          "no position tracking")
                print(f"[INFO][SameTaskReplay] {len(trajs)} recorded run(s) of this goal, "
                      f"{sum(len(t['steps']) for t in trajs)} steps")
        self._same_task_replay_state = state
        return state

    @staticmethod
    def _screen_signature(forest) -> Optional[Tuple[str, ...]]:
        """The app's own texts on screen, status bar (com.android.systemui) left out.  A scroll that changed
        them moved the list; the clock ticking in the status bar must not look like that."""
        try:
            out: List[str] = []
            for w in forest.windows:
                for n in w.tree.nodes:
                    if str(getattr(n, "package_name", "") or "") == "com.android.systemui":
                        continue
                    t = (getattr(n, "text", "") or getattr(n, "content_description", "") or "").strip()
                    if t:
                        out.append(t)
            return tuple(out)
        except Exception:
            return None

    def _replay_same_task_step(self, replay, *, html: str, _depth: int = 0) -> Optional[Dict[str, Any]]:
        """One Route A decision in replay mode. Returns the action or None (fallback)."""
        graph = self.page_graph

        def skip_filled(t: int, k: int, act: Dict[str, Any]) -> Optional[Dict[str, Any]]:

            # A field that already holds the text is not typed into again; the step is booked as
            # replayed and the next one is decided.
            if act.get("action_type") != "input_text" or _depth >= 3:
                return act
            if not _same_task_replay_mod.field_already_holds(html, act.get("index"), act.get("text", "")):
                return act
            replay.replayed(t, k)
            print(f"[INFO][SameTaskReplay] recorded step {k + 1} of run {t + 1}: field [{act.get('index')}] already "
                  f"holds {str(act.get('text', ''))[:40]!r}; skipped, deciding the next step")
            return self._replay_same_task_step(replay, html=html, _depth=_depth + 1)
        # reuse_route_b_impl=param ablations: no_semfilter replays without a screen check (grounding kept);
        # naive_replay replays the recorded action verbatim (no screen check, grounding or adaptation).
        param_impl = self.reuse_route_b_impl == "param"
        variant = getattr(self, "policy_variant", "full")
        blind = param_impl and variant in ("no_semfilter", "naive_replay")
        naive = param_impl and variant == "naive_replay"

        def along_match(cur: str, rec: str) -> bool:
            if blind:
                return True
            return bool(graph.compare_html_similarity(cur, rec, **self.pg_verify_params_of_alongTrajectory).matched)

        def reloc_match(cur: str, rec: str) -> bool:
            if blind:
                return True
            return bool(graph.compare_html_similarity(cur, rec, **self.pg_verify_params_of_relocation).matched)

        if blind and replay.track_position and replay.active is None and replay.trajs:
            # without screen verification the position is simply the next unreplayed step of the first run
            replay.active = (0, replay.done.get(0, -1) + 1)
            print(f"[INFO][SameTaskReplay] {variant}: no screen verification; position set to step "
                  f"{replay.active[1] + 1} of run 1")

        template_mode = bool(self.reuse_template_memory)

        def carries(tk) -> bool:
            rec_tk = replay.step(*tk)
            traj = replay.trajs[tk[0]]
            # a run of an easier family member (reuse_family_memory) is another task's run in either mode
            return (template_mode or bool(traj.get("family_of"))) and _same_task_replay_mod.carries_parameters(
                rec_tk["action"], rec_tk["html"], traj.get("goal", ""), getattr(self, "query", ""),
                end_is_instance_data=_same_task_replay_mod.end_is_instance_data(traj),
                strict=bool(traj.get("cross_template")), current_html=html)

        replay.current_screen = self._screen_key(html)
        if blind and not naive and not replay.track_position:

            return self._replay_blind_step(replay, html=html, carries=carries, variant=variant, param_impl=param_impl)
        pos = replay.along(html, along_match)
        how = "along"
        if pos is None:
            cands = replay.relocation_candidates(html, reloc_match)
            print(f"[INFO][SameTaskReplay] relocation: {len(cands)} recorded step(s) match the current screen")
            if not cands:
                return None
            if all(carries(c) for c in cands):
                # Only parameter steps match: skip the selector and delegate the earliest step, so an
                # equivalent action can still move the position.
                pos, how = cands[0], "relocated without selector (only parameter steps match)"
            else:
                replay.offered = list(cands)
                screen_key = self._screen_key(html)
                allowed, why_not = replay.selector_allowed(screen_key, cands)
                if not allowed:
                    print(f"[INFO][SameTaskReplay] {why_not}; fallback without a selector call")
                    if replay.cross_template:
                        replay.offered = []
                    return None
                lines = [f"{i} | {replay.describe(t, k)}" for i, (t, k) in enumerate(cands)]
                prompt = _same_task_replay_mod.selector_prompt(
                    getattr(self, "goal", self.query), html, list(getattr(self, "_history", []) or []), lines,
                    recorded_goals=[replay.trajs[t].get("goal", "") for t, _ in cands] if template_mode else None,
                    family_goals=[replay.trajs[t].get("goal", "") for t, _ in cands
                                  if replay.trajs[t].get("family_of") and not replay.trajs[t].get("cross_template")],
                    cross_goals=[replay.trajs[t].get("goal", "") for t, _ in cands if replay.trajs[t].get("cross_template")])
                start = time.time()

                selector_llm = getattr(self, "_replay_selector_llm", None)
                if selector_llm is None:
                    selector_llm = self._with_thinking_budget(self.GUIGraph_llm,
                                                              getattr(self, "reuse_selection_thinking_budget", None))
                    self._replay_selector_llm = selector_llm
                resp = selector_llm.predict_text(prompt)
                idx = _same_task_replay_mod.parse_selector(resp, len(cands))
                replay.note_selector(screen_key, idx, cands)
                print(f"[INFO][SameTaskReplay] selector {time.time() - start:.1f}s idx={idx} candidates:\n"
                      + "\n".join(lines) + f"\nresponse: {resp}")
                if idx < 0:
                    if replay.cross_template:

                        # A declined offer must not be matched by the pointer sync later.
                        replay.offered = []
                    return None
                pos = cands[idx]
                how = "relocated"
        t, k = pos
        replay.offered = [pos]
        rec = replay.step(t, k)
        action = dict(rec["action"])
        if naive:
            replay.replayed(t, k)
            self.last_step_summary = replay.describe(t, k)
            print(f"[INFO][SameTaskReplay] naive_replay: recorded step {k + 1} of run {t + 1} verbatim: {action}")
            return action
        if carries(pos):
            # The recorded run is another instance of this template, so this step's values belong to it:
            # Route B (param) rewrites it from the two goals, otherwise it is delegated to the other routes.
            if param_impl and self.decision_enable_middle_policy:
                adapted = self._adapt_parameter_step(replay, t, k, html, lenient=(variant == "no_semfilter"))
                if adapted is not None:
                    adapted_action, why = adapted
                    if adapted_action.get("action_type") == "input_text" and _same_task_replay_mod.field_already_holds(
                            html, adapted_action.get("index"), adapted_action.get("text", "")):
                        return skip_filled(t, k, adapted_action)
                    replay.replayed(t, k)
                    self.last_step_summary = replay.describe(t, k) + f"; adapted to this instance: {why}"
                    self._route_b_param_note = (f"cross-template {replay.trajs[t].get('task_id')}: {why}"
                                                if replay.trajs[t].get("cross_template") else why)
                    print(f"[INFO][SameTaskReplay] {how}: recorded step {k + 1} of run {t + 1} carries another "
                          f"instance's values; Route B adapted it ({why}): {adapted_action}")
                    return adapted_action
            replay.delegate(t, k)
            print(f"[INFO][SameTaskReplay] {how}: recorded step {k + 1} of run {t + 1} carries another instance's "
                  f"values ({action.get('action_type')}); delegated to the other routes, replay resumes after an "
                  f"equivalent action")
            return None
        if action.get("action_type") in ("click", "long_press", "scroll", "input_text") and action.get("index") is not None:
            remap_res = remap_action(rec["html"], action, html, use_llm=False) or {}
            new_index = remap_res.get("index", None)
            why = remap_res.get("reason", "")
            if action.get("action_type") in ("click", "long_press"):
                new_index, why = _same_task_replay_mod.anchor_click_index(
                    rec["html"], action.get("index"), html, new_index)
            if new_index is None:
                print(f"[INFO][SameTaskReplay] recorded step {k + 1} of run {t + 1}: element could not be mapped "
                      f"onto the current screen ({why}); fallback")
                return None
            print(f"[INFO][SameTaskReplay] target mapping: {why}")
            action["index"] = new_index
        if action.get("action_type") == "input_text" and _same_task_replay_mod.field_already_holds(
                html, action.get("index"), action.get("text", "")):
            return skip_filled(t, k, action)
        replay.replayed(t, k)
        self.last_step_summary = replay.describe(t, k)
        print(f"[INFO][SameTaskReplay] {how}: replaying recorded step {k + 1} of run {t + 1}: {action}")
        if replay.trajs[t].get("cross_template"):
            # a step borrowed from another task's run is Route B (cross-task reuse): credit_route_b_param books it
            self._route_b_param_note = (f"cross-template {replay.trajs[t].get('task_id')}: recorded step {k + 1} "
                                        f"replayed ({action.get('action_type')})")
        return action

    def _replay_blind_step(self, replay, *, html: str, carries, variant: str, param_impl: bool):
        """no_semfilter under reuse_borrow_mode=step: replay without the screen-similarity gate.

        Every recorded step of every borrowed run is a candidate, earliest first. A value-carrying
        step is adapted for this instance or skipped, and the first remaining step whose target
        can be mapped onto the current screen is replayed. The per-screen cap
        (STEP_MODE_REPLAYS_PER_SCREEN) still applies.
        """
        cap = _same_task_replay_mod.STEP_MODE_REPLAYS_PER_SCREEN
        cands: List[Tuple[int, int]] = []
        for t, traj in enumerate(replay.trajs):
            for k in range(replay.done.get(t, -1) + 1, len(traj["steps"])):
                if replay.replayed_here.get((replay.current_screen, t, k), 0) >= cap:
                    continue
                cands.append((t, k))
        cands.sort(key=lambda tk: (tk[1], tk[0]))
        skipped = 0
        for t, k in cands:
            rec = replay.step(t, k)
            action = dict(rec["action"])
            a_type = action.get("action_type")
            if carries((t, k)):
                if param_impl and getattr(self, "decision_enable_middle_policy", True):
                    adapted = self._adapt_parameter_step(replay, t, k, html, lenient=True)
                    if adapted is not None:
                        adapted_action, why = adapted
                        if adapted_action.get("action_type") == "input_text" and _same_task_replay_mod.field_already_holds(
                                html, adapted_action.get("index"), adapted_action.get("text", "")):
                            skipped += 1
                            continue
                        replay.offered = [(t, k)]
                        replay.replayed(t, k)
                        self.last_step_summary = replay.describe(t, k) + f"; adapted to this instance: {why}"
                        self._route_b_param_note = (f"cross-template {replay.trajs[t].get('task_id')}: {why}"
                                                    if replay.trajs[t].get("cross_template") else why)
                        print(f"[INFO][SameTaskReplay] {variant} blind step: recorded step {k + 1} of run {t + 1} carries "
                              f"another instance's values; adapted ({why}) after {skipped} ungrounded candidate(s): "
                              f"{adapted_action}")
                        return adapted_action
                skipped += 1
                continue
            if a_type not in ("click", "long_press", "scroll", "input_text") or action.get("index") is None:
                # no target element: nothing on this screen can ground it (back / home / end / answer / wait)
                skipped += 1
                continue
            remap_res = remap_action(rec["html"], action, html, use_llm=False) or {}
            new_index = remap_res.get("index", None)
            why = remap_res.get("reason", "")
            if a_type in ("click", "long_press"):
                new_index, why = _same_task_replay_mod.anchor_click_index(rec["html"], action.get("index"), html, new_index)
            if new_index is None:
                skipped += 1
                continue
            action["index"] = new_index
            if a_type == "input_text" and _same_task_replay_mod.field_already_holds(html, new_index, action.get("text", "")):
                skipped += 1
                continue
            replay.offered = [(t, k)]
            replay.replayed(t, k)
            self.last_step_summary = replay.describe(t, k)
            if replay.trajs[t].get("cross_template"):
                self._route_b_param_note = (f"cross-template {replay.trajs[t].get('task_id')}: recorded step {k + 1} "
                                            f"replayed blind ({a_type})")
            print(f"[INFO][SameTaskReplay] {variant} blind step (no screen gate, no selector): recorded step {k + 1} of "
                  f"run {t + 1} grounded ({why}) after {skipped} ungrounded candidate(s): {action}")
            return action
        print(f"[INFO][SameTaskReplay] {variant} blind step: none of {len(cands)} borrowed step(s) grounds on this "
              f"screen; fallback")
        return None

    def _adapt_parameter_step(self, replay, t: int, k: int, html: str, *, lenient: bool = False):
        """Route B under reuse_route_b_impl=param: rewrite recorded step k of run t for this instance
        without a model call.

        Aligning the recorded and current goals (two instances of one template) gives value pairs used
        to rewrite typed text or a parameter click's label; anything the goals do not determine returns
        None. Returns (action, why) or None.
        """
        rec = replay.step(t, k)
        traj = replay.trajs[t]
        action = dict(rec["action"])
        a_type = action.get("action_type")
        pairs = _same_task_replay_mod.parameter_pairs(traj.get("goal", ""), getattr(self, "query", ""))
        if not pairs:
            return None
        current_goal = getattr(self, "query", "")
        if a_type == "input_text":
            new_text = _same_task_replay_mod.adapt_text(action.get("text", ""), pairs, lenient=lenient,
                                                        current_goal=current_goal)
            if new_text is None:
                print(f"[INFO][RouteBParam] typed text {action.get('text')!r} is not determined by the goals; left to the model")
                return None
            remap_res = remap_action(rec["html"], action, html, use_llm=False) or {}
            new_index = remap_res.get("index")
            if new_index is None:
                print(f"[INFO][RouteBParam] field of the recorded text could not be mapped ({remap_res.get('reason', '')}); left to the model")
                return None
            action["index"] = new_index
            action["text"] = new_text
            return action, f"typed {rec['action'].get('text')!r} -> {new_text!r} (field mapped to index {new_index})"
        if a_type in ("click", "long_press"):
            label = _same_task_replay_mod.click_label(rec["html"], action.get("index")) or ""
            new_label = _same_task_replay_mod.adapt_label(label, pairs, lenient=lenient, current_goal=current_goal)
            if not new_label:
                print(f"[INFO][RouteBParam] click label {label!r} is not determined by the goals; left to the model")
                return None
            rec_cls = _same_task_replay_mod.element_cls(rec["html"], action.get("index"))
            new_index, why = _same_task_replay_mod.find_by_label(html, new_label, rec_cls, lenient=lenient)
            if new_index is None:
                print(f"[INFO][RouteBParam] {why}; left to the model")
                return None
            action["index"] = new_index
            return action, f"click {label!r} -> {why}"
        return None

    def _try_low_shift(
        self,
        *,
        available_actions: List[Dict[str, Any]],
        html: str,
        screenshot_path: str,
        step_id: int,
    ) -> Optional[Dict[str, Any]]:
        if not (self.is_use_GUIGraph and self.page_graph is not None):
            print("[INFO][LowShift] GUI Graph disabled or not loaded; skipping low shift (fallback)")
            return None

        if self.mode_of_use_GUIGraph == "local":
            print("[INFO][LowShift] using the GUI Graph local policy")
            return self._select_action_by_gui_graph_with_local_policy(
                available_actions=available_actions,
                html=html,
                screenshot_path=screenshot_path,
            )

        if self.mode_of_use_GUIGraph == "global":
            print("[INFO][LowShift] using the GUI Graph global policy")
            return self._select_action_by_gui_graph_with_global_policy(
                available_actions=available_actions,
                html=html,
                screenshot_path=screenshot_path,
            )

        if self.mode_of_use_GUIGraph == "global_and_local_mix":
            print("[INFO][LowShift] using the GUI Graph global_and_local_mix policy")
            if self.global_planning_status_when_LocalAndGlobal_mix == "finished":
                print(f"[INFO][LowShift] [STEP {step_id}] GLOBAL policy")
                return self._select_action_by_gui_graph_with_global_policy(
                    available_actions=available_actions,
                    html=html,
                    screenshot_path=screenshot_path,
                )

            print(f"[INFO][LowShift] [STEP {step_id}] global planning not finished; using LOCAL first")
            selected_action = self._select_action_by_gui_graph_with_local_policy(
                available_actions=available_actions,
                html=html,
                screenshot_path=screenshot_path,
            )

            if selected_action is None and self.is_wait_for_global_on_global_and_local_mix and self.global_planning_status_when_LocalAndGlobal_mix == "running":
                print("[WAIT][LowShift] local policy failed; waiting for global planning to retry")
                try:
                    success = self.global_planning_future_when_LocalAndGlobal_mix.result()
                    if success:
                        self.global_planning_status_when_LocalAndGlobal_mix = "finished"
                        print("[WAIT DONE][LowShift] global planning ready; retrying with the global policy")
                        selected_action = self._select_action_by_gui_graph_with_global_policy(
                            available_actions=available_actions,
                            html=html,
                            screenshot_path=screenshot_path,
                        )
                    else:
                        self.global_planning_status_when_LocalAndGlobal_mix = "failed"
                except Exception as e:
                    print(f"[WAIT ERROR][LowShift] {e}")
                    self.global_planning_status_when_LocalAndGlobal_mix = "failed"
            return selected_action

        print(f"[INFO][LowShift] unknown mode_of_use_GUIGraph={self.mode_of_use_GUIGraph}; skipping (fallback)")
        return None

    def _try_medium_shift(
        self,
        *,
        available_actions: List[Dict[str, Any]],
        html: str,
        html_slim: str,
        screenshot_path: str,
        id2elem: Dict[int, Dict[str, Any]],
        step_id: int,
    ) -> Optional[Dict[str, Any]]:
        if not self.is_use_medium_shift:
            print("[INFO][MiddleShift] disabled; skipping (fallback)")
            return None
        print("[INFO][MiddleShift] trying the medium-shift policy (stages A-F)")
        return self._try_medium_shift_policy(
            available_actions=available_actions,
            current_page_html=html,
            current_page_html_slim=html_slim,
            current_page_screenshot=screenshot_path,
            current_page_id2elem=id2elem,
            step_id=step_id,
        )

    def _try_base_agent(
        self,
        *,
        available_actions: List[Dict[str, Any]],
        html: str,
        html_slim: str,
        anno_path: str,
    ) -> Tuple[Dict[str, Any], float, float]:
        start_time = time.time()
        selected_action, action_completion_elapsed_time = self._select_action_by_llm(available_actions, html, html_slim, anno_path)
        end_time = time.time()
        action_selection_elapsed_time = end_time - start_time
        print(f"[INFO][BaseFallback] action_selection_elapsed={action_selection_elapsed_time:.2f}s")
        return selected_action, action_completion_elapsed_time, action_selection_elapsed_time

    def _aggregate_policy_candidates_with_llm(
        self,
        *,
        step_id: int,
        html_slim: str,
        screenshot_path: str,
        candidate_results: Dict[str, Dict[str, Any]],
    ) -> Optional[str]:
        """Return chosen source among {'low','middle','high'} or None."""
        valid = {
            k: v
            for k, v in (candidate_results or {}).items()
            if isinstance(v, dict) and v.get("selected") is not None
        }
        if not valid:
            return None
        if len(valid) == 1:
            return next(iter(valid.keys()))

        payload = {}
        for src, info in valid.items():
            payload[src] = {
                "selected_action": info.get("selected"),
                "action_completion_elapsed_time": float(info.get("action_completion_elapsed_time", 0.0) or 0.0),
                "action_selection_elapsed_time": float(info.get("action_selection_elapsed_time", 0.0) or 0.0),
            }

        prompt = (
            "You are a policy arbitration judge for Android GUI automation.\n"
            "Given one-step candidates from low/middle/high policies, choose the best source for this step.\n\n"
            "Rules:\n"
            "1) Priority is correctness and immediate progress on current screen.\n"
            "2) Use history to avoid repeated wrong loops.\n"
            "3) If two options are similar, prefer lower-risk action.\n"
            "4) Output strict JSON only.\n\n"
            f"[User Goal]\n{self.query}\n\n"
            f"[History Actions]\n{json.dumps(self._history[-8:] if isinstance(self._history, list) else [], ensure_ascii=False, indent=2)}\n\n"
            f"[Current Page HTML]\n{(html_slim or '')}\n\n"
            f"[Candidates By Source]\n{json.dumps(payload, ensure_ascii=False, indent=2)}\n\n"
            "Output format:\n"
            "{\n"
            '  "chosen_source": "low|middle|high",\n'
            '  "reason": "short reason"\n'
            "}"
        )
        raw = self._llm_predict_mm_text(
            prompt,
            [screenshot_path] if screenshot_path and os.path.isfile(screenshot_path) else [],
            llm_obj=self.action_selection_llm,
        )
        data = self._parse_json_from_llm(raw)
        source = str((data or {}).get("chosen_source", "")).strip().lower()
        chosen = source if source in valid else None
        self._dump_frame_json(
            step_id,
            "policy_orchestrator/final_aggregation.json",
            {
                "prompt": prompt,
                "llm_raw": raw,
                "llm_parsed": data,
                "chosen_source": chosen,
                "candidates": payload,
                "fallback": None if chosen is not None else "priority_low_middle_high",
            },
        )
        return chosen

    def execute_step(self, pre_encoded_image: str, pre_fmt: str, ui_tree=None) -> ExecuteStepReturn:
        """Run one agent step; called by BaseTask.execute().

        Returns an ExecuteStepReturn whose action_list uses the device action schema, e.g.
        [{"type": "click", "params": {"x": 123, "y": 456}}].
        """
        step_id = self.step_id

        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py execute_step() step_id: {step_id}")

        if step_id == 0 and self.is_use_GUIGraph and self.mode_of_use_GUIGraph == "global":
            print(f"[INFO] use GUI Graph with global policy")
            tasks_and_steps_of_global_gui_graph = self.page_graph.get_all_tasks_and_steps_of_global_gui_graph(return_format="dict")

            if isinstance(tasks_and_steps_of_global_gui_graph, dict) and self.is_filter_relative_task:
                all_historical_tasks = list(tasks_and_steps_of_global_gui_graph.keys())
                if len(all_historical_tasks) > self.num_of_relative_task:
                    print(f"[INFO] Filtering global tasks: total {len(all_historical_tasks)} tasks, filtering to top {self.num_of_relative_task}")
                    filtered_task_names = self.page_graph.filter_relevant_tasks(
                        current_query=self.query,
                        task_desc_list=all_historical_tasks,
                        top_k=self.num_of_relative_task
                    )
                    tasks_and_steps_of_global_gui_graph = {
                        k: v for k, v in tasks_and_steps_of_global_gui_graph.items() if k in filtered_task_names
                    }
                    print(f"[INFO] Filtered global tasks: {list(tasks_and_steps_of_global_gui_graph.keys())}")

            print(f"[INFO] tasks_and_steps_of_global_gui_graph")
            if isinstance(tasks_and_steps_of_global_gui_graph, dict):
                print(json.dumps(tasks_and_steps_of_global_gui_graph, ensure_ascii=False, indent=2))
            else:
                for task in tasks_and_steps_of_global_gui_graph:
                    print(json.dumps(tasks_and_steps_of_global_gui_graph[task], ensure_ascii=False, indent=2))

            if not self.is_all_task_parallel_planning:
                HISTORICAL_TASK = ""
                self.global_planning_results = []

                for task in tasks_and_steps_of_global_gui_graph:  
                    # tasks_and_steps_of_global_gui_graph: {task query: [{step_id, step_summary, edge_uid, action}, ...]}
                    NEW_USER_GOAL = self.query
                    HISTORICAL_TASK = task

                    the_steps_of_this_task = tasks_and_steps_of_global_gui_graph[task]

                    STEP_SUMMARY_LIST = []
                    EDGE_UID_LIST = []
                    ACTION_LIST = []

                    the_steps_of_this_task.sort(key=lambda x: x["step_id"])
                    for step in the_steps_of_this_task:
                        STEP_SUMMARY_LIST.append(step["step_summary"])
                        EDGE_UID_LIST.append(step["edge_uid"])
                        ACTION_LIST.append(step["action"])

                    prompts = []
                    for index, one_step in enumerate(the_steps_of_this_task):

                        hist_steps_summary = STEP_SUMMARY_LIST[:index]
                        this_step_action_json = ACTION_LIST[index]

                        prompt = global_planning_template_prompt.format(
                            HISTORICAL_TASK=HISTORICAL_TASK,

                            ORIGINAL_ACTION_s_SUMMARY=json.dumps(hist_steps_summary, ensure_ascii=False),

                            ONE_STEP_SUMMARY=one_step["step_summary"], 

                            ORIGINAL_ACTION=json.dumps(this_step_action_json, ensure_ascii=False),

                            NEW_USER_GOAL=NEW_USER_GOAL
                        )

                        prompts.append(prompt)

                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py this task: {HISTORICAL_TASK}")
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py the_steps_of_this_task: {the_steps_of_this_task}")
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py EDGE_UID_LIST: {EDGE_UID_LIST}")
                    print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py STEP_SUMMARY_LIST:")
                    print("[")
                    for i, summary in enumerate(STEP_SUMMARY_LIST):
                        print(json.dumps(summary, ensure_ascii=False, indent=2) + ",")
                    print("]")


                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py ACTION_LIST")
                    print("[")
                    for action in ACTION_LIST:
                        print(json.dumps(action, ensure_ascii=False, indent=2) + ",")
                    print("]")


                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py prompts (last one):")
                    print(prompts[-1])

                    max_workers = len(prompts)

                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py max_workers: {max_workers}")

                    retry_count = getattr(self, "GUIGraph_global_planning_llm_retry_times", 3)

                    if not hasattr(self, "GUIGraph_global_planning_llm") or self.GUIGraph_global_planning_llm is None:
                        cfg = {
                            "type": "remote_api",
                            "model": f"{self.GUIGraph_global_planning_model_name}",
                            "usage_purpose": "reuse_judgment",
                        }
                        self.GUIGraph_global_planning_llm = create_llm(cfg)

                    global_planning_parallel_start_time = time.time()
                    results = self.predict_mm_parallel_with_retry(
                        self.GUIGraph_global_planning_llm, 
                        prompts=prompts, 
                        images_list=None, 
                        max_workers=max_workers,
                        retry_times=retry_count
                    )
                    global_planning_parallel_end_time = time.time()
                    global_planning_parallel_time = global_planning_parallel_end_time - global_planning_parallel_start_time
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py global_planning_parallel_time: {global_planning_parallel_time:.2f} seconds")

                    current_task_result = {
                        "user_query": HISTORICAL_TASK,
                        "steps": []
                    }

                    results_map = {r["index"]: r for r in results}

                    for idx, original_step_info in enumerate(the_steps_of_this_task):

                        llm_result_item = results_map.get(idx)
                        final_reuse_action = -1
                        detailed_reasoning = ''

                        if llm_result_item and llm_result_item["ok"]:

                            parsed_json = llm_result_item.get("parsed_json")

                            try:

                                if isinstance(parsed_json, dict):
                                    if "reuse_action" in parsed_json:
                                        final_reuse_action = parsed_json["reuse_action"]

                                        detailed_reasoning = parsed_json.get("detailed_reasoning", "")

                                    else:
                                        print(f"[WARN] 'reuse_action' key missing in step {idx}, using raw dict as action.")
                                        final_reuse_action = parsed_json

                                elif isinstance(parsed_json, int):
                                    final_reuse_action = parsed_json

                                else:
                                    print(f"[WARN] Unexpected format for step {idx}: {type(parsed_json)}")
                                    final_reuse_action = -1

                            except Exception as e:
                                print(f"[WARN] Logic parse failed for step idx {idx}: {e}")
                                final_reuse_action = -1
                        else:
                            print(f"[WARN] Failed to get valid plan for step {idx} after retries. Defaulting to -1.")
                            final_reuse_action = -1

                        step_result = {
                            "step_id": original_step_info["step_id"],
                            "step_summary": original_step_info["step_summary"],
                            "edge_uid": original_step_info.get("edge_uid"),
                            "reuse_action": final_reuse_action,
                            "detailed_reasoning": detailed_reasoning,
                            "llm_raw_data":llm_result_item,

                        }
                        current_task_result["steps"].append(step_result)

                    self.global_planning_results.append(current_task_result)
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py mobile_task.py global_planning_results:")
                print(self.global_planning_results)

                for history_task in self.global_planning_results:
                    print(json.dumps(self.global_planning_results, ensure_ascii=False, indent=2) + ",")

            else:

                HISTORICAL_TASK = ""
                self.global_planning_results = []

                if step_id == 0 and self.is_use_GUIGraph and self.mode_of_use_GUIGraph == "global":
                    print(f"[INFO] use GUI Graph with global policy")
                    tasks_and_steps_of_global_gui_graph = self.page_graph.get_all_tasks_and_steps_of_global_gui_graph(return_format="dict")

                    print(f"[INFO] tasks_and_steps_of_global_gui_graph")
                    if isinstance(tasks_and_steps_of_global_gui_graph, dict):
                        print(json.dumps(tasks_and_steps_of_global_gui_graph, ensure_ascii=False, indent=2))
                    else:
                        print(tasks_and_steps_of_global_gui_graph)

                    self.global_planning_results = []

                    all_prompts = []
                    all_metadata = []

                    if isinstance(tasks_and_steps_of_global_gui_graph, dict):
                        iterator_items = tasks_and_steps_of_global_gui_graph.items()
                    else:
                        iterator_items = []
                        print("[WARN] tasks_and_steps_of_global_gui_graph is not dict, skip global planning.")

                    for task_query, the_steps_of_this_task in iterator_items:

                        the_steps_of_this_task.sort(key=lambda x: x["step_id"])

                        STEP_SUMMARY_LIST = [s["step_summary"] for s in the_steps_of_this_task]
                        ACTION_LIST = [s["action"] for s in the_steps_of_this_task]

                        for index, one_step in enumerate(the_steps_of_this_task):

                            hist_steps_summary = STEP_SUMMARY_LIST[:index]
                            this_step_action_json = ACTION_LIST[index]

                            prompt = global_planning_template_prompt.format(
                                HISTORICAL_TASK=task_query,
                                ORIGINAL_ACTION_s_SUMMARY=json.dumps(hist_steps_summary, ensure_ascii=False),
                                ONE_STEP_SUMMARY=one_step["step_summary"], 
                                ORIGINAL_ACTION=json.dumps(this_step_action_json, ensure_ascii=False),
                                NEW_USER_GOAL=self.query
                            )

                            all_prompts.append(prompt)

                            all_metadata.append({
                                "task_query": task_query,
                                "original_step_info": one_step,
                                "index_in_task": index
                            })

                        print(f"[INFO] final prompts of this task: {all_prompts[-1]}")

                    print(f"[INFO] Total prompts generated across all tasks: {len(all_prompts)}")

                    if len(all_prompts) > 0:

                        max_workers = len(all_prompts)
                        print(f"[INFO] max_workers set to: {max_workers}")

                        retry_count = getattr(self, "GUIGraph_global_planning_llm_retry_times", 3)
                        if not hasattr(self, "GUIGraph_global_planning_llm") or self.GUIGraph_global_planning_llm is None:
                            cfg = {
                                "type": "remote_api",
                                "model": f"{self.GUIGraph_global_planning_model_name}",
                                "usage_purpose": "reuse_judgment",
                            }
                            self.GUIGraph_global_planning_llm = create_llm(cfg)

                        global_planning_parallel_start_time = time.time()

                        results = self.predict_mm_parallel_with_retry(
                            self.GUIGraph_global_planning_llm, 
                            prompts=all_prompts, 
                            images_list=None, 
                            max_workers=max_workers,
                            retry_times=retry_count
                        )

                        global_planning_parallel_end_time = time.time()
                        print(f"\n\n[INFO] Global planning parallel time (ALL tasks): {global_planning_parallel_end_time - global_planning_parallel_start_time:.2f} seconds\n\n")

                        temp_grouped_results = {} 

                        for i, result_item in enumerate(results):
                            meta = all_metadata[i]
                            task_query = meta["task_query"]
                            original_step_info = meta["original_step_info"]

                            if task_query not in temp_grouped_results:
                                temp_grouped_results[task_query] = []

                            final_reuse_action = -1
                            detailed_reasoning = ''

                            if result_item and result_item["ok"]:
                                parsed_json = result_item.get("parsed_json")
                                try:
                                    if isinstance(parsed_json, dict):
                                        if "reuse_action" in parsed_json:
                                            final_reuse_action = parsed_json["reuse_action"]
                                            detailed_reasoning = parsed_json.get("detailed_reasoning", "")
                                        else:
                                            print(f"[WARN] 'reuse_action' key missing in task '{task_query}' step {meta['index_in_task']}")
                                            final_reuse_action = parsed_json
                                    elif isinstance(parsed_json, int):
                                        final_reuse_action = parsed_json
                                    else:
                                        final_reuse_action = -1
                                except Exception as e:
                                    print(f"[WARN] Logic parse failed: {e}")
                                    final_reuse_action = -1
                            else:
                                final_reuse_action = -1

                            step_result = {
                                "step_id": original_step_info["step_id"],
                                "step_summary": original_step_info["step_summary"],
                                "edge_uid": original_step_info.get("edge_uid"),
                                "reuse_action": final_reuse_action,
                                "detailed_reasoning": detailed_reasoning,
                                "llm_raw_data":result_item,
                            }

                            temp_grouped_results[task_query].append(step_result)

                        for task_query, steps_result in temp_grouped_results.items():
                            steps_result.sort(key=lambda x: x["step_id"])

                            self.global_planning_results.append({
                                "user_query": task_query,
                                "steps": steps_result
                            })

                    else:
                        print("[WARN] No prompts generated (empty graph?), skipping global planning.")

                    # Resolve conflicts: where several reusable edges leave one node, the LLM ranks them.
                    print("\n[INFO] Resolving edge conflicts (priority sorting)...")

                    node_to_valid_edges = {}

                    for task_res in self.global_planning_results:
                        for step in task_res.get("steps", []):
                            reuse_act = step.get("reuse_action")
                            e_uid = step.get("edge_uid")

                            is_valid_reuse = False
                            if isinstance(reuse_act, dict): 
                                is_valid_reuse = True
                            elif isinstance(reuse_act, int) and reuse_act == 1:
                                is_valid_reuse = True

                            if is_valid_reuse and e_uid:
                                edge_obj = self.page_graph.edges.get(e_uid)
                                if edge_obj:
                                    from_uid = edge_obj.from_node_uid
                                    if from_uid:
                                        if from_uid not in node_to_valid_edges:
                                            node_to_valid_edges[from_uid] = []

                                        node_to_valid_edges[from_uid].append({
                                            "edge_uid": e_uid,
                                            "step_summary": step.get("step_summary"),
                                            "reuse_action": reuse_act
                                        })

                    priority_prompts = []
                    conflict_node_uids = []

                    for node_uid, candidates in node_to_valid_edges.items():
                        if len(candidates) > 1:
                            print(f"[INFO] Conflict detected at Node {node_uid}: {len(candidates)} valid actions.")

                            cand_str_list = []
                            for cand in candidates:
                                s_sum = cand["step_summary"]
                                e_id = cand["edge_uid"]
                                src_task = cand.get("task_desc", "Unknown Task")

                                cand_str_list.append(
                                    f"- Candidate Action (ID: {e_id}):\n"
                                    f"    * Source Task: \"{src_task}\"\n"
                                    f"    * Step Summary: {s_sum}"
                                )

                            cand_text = "\n".join(cand_str_list)

                            prompt = priority_sorting_template_prompt.format(
                                NEW_USER_GOAL=self.query,
                                CANDIDATE_LIST=cand_text
                            )
                            priority_prompts.append(prompt)
                            conflict_node_uids.append(node_uid)

                    print(f"[INFO] Total priority prompts: ")
                    print(json.dumps(priority_prompts, ensure_ascii=False, indent=2))

                    # Initialized here so lookups work even when there is no conflict.
                    self._global_priority_lookup = {}

                    if priority_prompts:

                        pirority_prompts_start_time = time.time()

                        print(f"[INFO] Resolving {len(priority_prompts)} conflicts...")
                        p_results = self.predict_mm_parallel_with_retry(
                            self.GUIGraph_global_planning_llm,
                            prompts=priority_prompts,
                            max_workers=len(priority_prompts),
                            retry_times=2
                        )

                        pirority_prompts_end_time = time.time()
                        print(f"\n\n[INFO] Priority prompts parallel time: {pirority_prompts_end_time - pirority_prompts_start_time:.2f} seconds\n\n")

                        for i, res in enumerate(p_results):
                            if res and res["ok"]:
                                try:
                                    # Expected reply: {"priority_map": {"<edge uid>": rank, ...}}
                                    parsed = res.get("parsed_json")
                                    if not parsed and res.get("resp"):
                                        import re
                                        m = re.search(r"\{.*\}", res["resp"], re.DOTALL)
                                        if m: parsed = json.loads(m.group(0))

                                    if parsed and "priority_map" in parsed:
                                        p_map = parsed["priority_map"]
                                        for e_uid, rank in p_map.items():
                                            self._global_priority_lookup[e_uid] = int(rank)
                                            print(f"[INFO] Edge {e_uid} assigned Rank {rank}")
                                except Exception as e:
                                    print(f"[WARN] Failed to parse priority for Node {conflict_node_uids[i]}: {e}")
                    else:
                        print("[INFO] No conflicts detected. Standard priority applies.")

                    print(f"[INFO] global_planning_results (Combined):")
                    print(json.dumps(self.global_planning_results, ensure_ascii=False, indent=2))

                    print(f"\n\n[INFO] _global_priority_lookup :")
                    print(json.dumps(self._global_priority_lookup, ensure_ascii=False, indent=2))

        elif step_id == 0 and self.is_use_GUIGraph and self.mode_of_use_GUIGraph == "global_and_local_mix":
            if self.global_planning_status_when_LocalAndGlobal_mix == "idle":
                print("[POLICY] Launching background Global Planning...")
                self.global_planning_status_when_LocalAndGlobal_mix = "running"
                self.global_planning_future_when_LocalAndGlobal_mix = self.global_planning_executor_when_LocalAndGlobal_mix.submit(self._background_global_planning_task)

        if self.global_planning_status_when_LocalAndGlobal_mix == "running":
            if self.global_planning_future_when_LocalAndGlobal_mix.done():
                if self.global_planning_future_when_LocalAndGlobal_mix.result():
                    self.global_planning_status_when_LocalAndGlobal_mix = "finished"
                    print("[INFO][LowShift] global planning ready; this step uses the global policy")
                else:
                    self.global_planning_status_when_LocalAndGlobal_mix = "failed"

        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py execute_step()] loading the UI tree")
        tree = _load_tree(step_id)

        print("[INFO] parsing Android UI hierarchy")
        forest = android_dump_layout_to_forest(tree)
        self._current_forest = forest   # used by _screen_key

        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py execute_step()] assigning display ids")
        extra, id2elem = assign_display_ids(forest)

        temp_screenshot = _save_pre_image(self.step_id, pre_encoded_image, self.factor)

        enriched_forest = forest 

        if getattr(self, "is_use_semantic_recognition", False):
            print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py execute_step()] semantic enrichment on")
            enriched_forest = self._enrich_silent_elements(temp_screenshot, id2elem, forest)
        else:
            print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py execute_step()] semantic enrichment off")

        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py execute_step()] self.is_use_semantic_recognition: {self.is_use_semantic_recognition}")

        if not self.is_use_semantic_recognition:
            html = forest_to_html_v2(
                forest,
                extra,
                indent_spaces=2,
                show_operation_capability=self.show_operation_capability,
                show_note=self.show_note,
                show_checked=self.show_checked,
            )

            html_slim = forest_to_html_slim(
                forest,
                extra,
                indent_spaces=2,
            )

        else:
            html = forest_to_html_v2(
                enriched_forest,
                extra,
                indent_spaces=2,
                show_operation_capability=self.show_operation_capability,
                show_note=self.show_note,
                show_checked=self.show_checked,
            )

            html_slim = forest_to_html_slim(
                enriched_forest,
                extra,
                indent_spaces=2,
            )

        if self.is_use_semantic_recognition:
            html_slim_original = forest_to_html_slim(
                forest,
                extra,
                indent_spaces=2,
            )

            html_slim_enriched = forest_to_html_slim(
                enriched_forest,
                extra,
                indent_spaces=2,
            )
            print(f"    [INFO] [./provider/ReuseGUI_agent/mobile_task.py execute_step()] html_slim_original: {html_slim_original}")
            print(f"    [INFO] [./provider/ReuseGUI_agent/mobile_task.py execute_step()] html_slim_enriched: {html_slim_enriched}")

        available_actions = build_available_actions(id2elem, 
                                                    use_heuristic_clickable=True,
                                                    all_clickable_mode=self.all_clickable_mode,
                                                    interactive_keywords=self.enhanced_interactive_keywords)

        # Loop detection: drop candidate actions already repeated on near-identical recent pages, so
        # every route explores something else.
        loop_dedupe_debug: Dict[str, Any] = {"enabled": self.enable_loop_dedupe}
        if self.enable_loop_dedupe:
            compare_graph = self.page_graph if self.page_graph is not None else self.loop_dedupe_graph
            if compare_graph is None:
                loop_dedupe_debug.update({"skipped": True, "reason": "page_graph_is_none"})
            else:
                hist = self._loop_dedupe_history[-self.loop_dedupe_history_window:]
                cur_html_for_compare = html_slim if self.loop_dedupe_use_html_slim else html
                cur_signature = self._screen_signature(forest)

                matched_pages: List[Dict[str, Any]] = []
                matched_ids = set()
                for h in hist:
                    h_html = str(h.get("html", "") or "")
                    if not h_html:
                        continue
                    diag = compare_graph.compare_html_similarity(
                        cur_html_for_compare,
                        h_html,
                        max_cosine_distance=self.loop_dedupe_sim_params["max_cosine_distance"],
                        min_fuzzy_ratio=self.loop_dedupe_sim_params["min_fuzzy_ratio"],
                        min_struct_ratio=self.loop_dedupe_sim_params["min_struct_ratio"],
                        w_vec=self.loop_dedupe_sim_params["w_vec"],
                        w_fuzzy=self.loop_dedupe_sim_params["w_fuzzy"],
                        w_struct=self.loop_dedupe_sim_params["w_struct"],
                    )
                    if not getattr(diag, "matched", False):
                        continue
                    matched_ids.add(id(h))
                    matched_pages.append({
                        "step_id": h.get("step_id"),
                        "action_key": h.get("action_key"),
                        "diag": {
                            "cos_distance": getattr(diag, "cos_distance", None),
                            "fuzzy_ratio": getattr(diag, "fuzzy_ratio", None),
                            "struct_sim": getattr(diag, "struct_sim", None),
                            "fused_score": getattr(diag, "fused_score", None),
                        }
                    })

                # Count each action key on the similar pages; scrolls that moved the list and Route A replay
                # steps are not counted (see reuse_runtime.loop_dedupe_seen_counts).
                seen_counts, ignored_entries = loop_dedupe_seen_counts(
                    hist, cur_signature, lambda entry: id(entry) in matched_ids)
                ignored = [{"step_id": hist[i].get("step_id"), "action_key": hist[i].get("action_key"), "reason": why}
                           for i, why in ignored_entries]

                before_n = len(available_actions)
                filtered: List[Dict[str, Any]] = []
                dropped: List[Dict[str, Any]] = []
                for a in available_actions:
                    ak = loop_dedupe_action_key(a, self.loop_action_key_mode)
                    if seen_counts.get(ak, 0) >= self.loop_dedupe_max_repeat:
                        dropped.append({"action": a, "action_key": ak, "seen_count": seen_counts.get(ak, 0)})
                        continue
                    filtered.append(a)

                if filtered:
                    available_actions = filtered
                else:
                    loop_dedupe_debug.update({"fallback_keep_all": True, "reason": "filtered_empty"})

                loop_dedupe_debug.update({
                    "skipped": False,
                    "before_count": before_n,
                    "after_count": len(available_actions),
                    "max_repeat": self.loop_dedupe_max_repeat,
                    "history_window": self.loop_dedupe_history_window,
                    "action_key_mode": self.loop_action_key_mode,
                    "use_html_slim": self.loop_dedupe_use_html_slim,
                    "sim_params": self.loop_dedupe_sim_params,
                    "matched_pages_count": len(matched_pages),
                    "matched_pages": matched_pages[:10],
                    "dropped_count": len(dropped),
                    "ignored": ignored[:20],
                    "dropped": dropped[:20],
                })

        try:
            if self.loop_dedupe_dump_debug:
                self._dump_frame_json(step_id, "loop_dedupe.json", loop_dedupe_debug)
        except Exception as ex:
            print(f"[WARN] dump loop_dedupe debug failed: {ex}")

        frame_dir = _frame_dir(step_id)
        _ensure_dir(frame_dir)

        screenshot_path = _save_pre_image(step_id, pre_encoded_image, self.factor)

        with open(os.path.join(frame_dir, "forest.json"), "w", encoding="utf-8") as f:
            json.dump(forest.to_dict(), f, ensure_ascii=False, indent=2)

        with open(os.path.join(frame_dir, "elements.json"), "w", encoding="utf-8") as f:
            json.dump(id2elem, f, ensure_ascii=False, indent=2)

        with open(os.path.join(frame_dir, "html.html"), "w", encoding="utf-8") as f:
            f.write(html)

        with open(os.path.join(frame_dir, "html_slim.html"), "w", encoding="utf-8") as f:
            f.write(html_slim)

        actionable = build_actionable(
            id2elem=id2elem,
            markable_fields=("is_clickable", "is_long_clickable", "is_editable", "is_scrollable"),
            require_visible=True,
            use_heuristic_clickable=True,
            annotate_mode=self.annotate_mode,
            interactive_keywords=self.enhanced_interactive_keywords,
        )

        anno_path = os.path.join(frame_dir, "annotated.jpeg")
        try:
            draw_boxes_no_collision_dedup_nested(screenshot_path, actionable, anno_path)
        except Exception as ex:
            print(f"[WARN] draw_boxes failed: {ex}")

        state = {
            "step_id": step_id,
            "user_query": self.query,
            "screenshot": os.path.relpath(screenshot_path, os.environ["DATA_DIR"]),
            "ui_tree": os.path.relpath(os.path.join(frame_dir, "tree_origin.json"), os.environ["DATA_DIR"]),
            "forest": os.path.relpath(os.path.join(frame_dir, "forest.json"), os.environ["DATA_DIR"]),
            "ui_elements": os.path.relpath(os.path.join(frame_dir, "elements.json"), os.environ["DATA_DIR"]),
            "html": os.path.relpath(os.path.join(frame_dir, "html.html"), os.environ["DATA_DIR"]),
            "html_slim": os.path.relpath(os.path.join(frame_dir, "html_slim.html"), os.environ["DATA_DIR"]),
            "annotated": os.path.relpath(anno_path, os.environ["DATA_DIR"]),
        }

        prev_node = None
        if step_id == 0:

            self._mcts_root = MCTSNode(state=state, node_info={"html_desc": html}, action=None, parent=None)
            self._mcts_cur = self._mcts_root
        else:
            prev_node = self._mcts_cur
            node = MCTSNode(state=state, node_info={"html_desc": html}, action=self._last_action, parent=self._mcts_cur)
            if self._mcts_cur.children is None:
                self._mcts_cur.children = []
            self._mcts_cur.children.append(node)
            self._mcts_cur = node

        print("[INFO] step summary")
        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py step()] step id: {step_id}")
        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py step()] self.summary_mode: {self.summary_mode}")
        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py step()] self.summary_llm: {self.summary_llm}")
        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py step()] self.use_image_in_summary: {self.use_image_in_summary}")
        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py step()] prev_node: {prev_node}")
        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py step()] self._history: \n")
        for h in self._history:
            print(h)

        if step_id > 0 and self.summary_mode != "skip" and self.summary_llm is not None and prev_node is not None:
            try:
                prev_frame_dir = _frame_dir(step_id - 1)
                prev_before_img = os.path.join(prev_frame_dir, "screenshot.jpeg")
                prev_before_html_path = os.path.join(prev_frame_dir, "html.html")
                prev_before_html_slim_path = os.path.join(prev_frame_dir, "html_slim.html")

                curr_after_img = screenshot_path
                curr_after_html = html
                curr_after_html_slim = html_slim

                if os.path.exists(prev_before_img):
                    try:
                        import shutil
                        shutil.copyfile(curr_after_img, os.path.join(prev_frame_dir, "screenshot_after.jpeg"))
                    except Exception:
                        pass

                    before_html = ""
                    if os.path.exists(prev_before_html_path):
                        with open(prev_before_html_path, "r", encoding="utf-8") as f:
                            before_html = f.read()

                    before_html_slim = ""
                    if os.path.exists(prev_before_html_slim_path):
                        with open(prev_before_html_slim_path, "r", encoding="utf-8") as f:
                            before_html_slim = f.read()
                    if not before_html_slim or not before_html:
                        print(
                            "[WARN] [./provider/ReuseGUI_agent/mobile_task.py step()] "
                            f"summary before-UI missing: html={os.path.exists(prev_before_html_path)} "
                            f"slim={os.path.exists(prev_before_html_slim_path)} dir={prev_frame_dir}"
                        )

                    action_str = json.dumps(self._last_action or {}, ensure_ascii=False)

                    summary_elapsed_time = 0.0
                    action_source = getattr(self, "last_action_source", "base_agent")
                    # A replayed step whose parameters Route B rewrote also has a recorded summary.
                    if action_source == "gui_graph" or getattr(self, "last_step_param_adapted", False):
                        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py step()] summary use GUI Graph step summary")
                        summary_text = self.last_step_summary
                        summary_elapsed_time = 0.0

                    elif action_source in ("base_agent", "medium_shift", "support_guided"):
                        print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py step()] summary use LLM (source={action_source})")
                        if self.is_slim_html_in_step_summary:
                            before_UI_Tree = before_html_slim
                            after_UI_Tree = curr_after_html_slim
                        else:
                            before_UI_Tree = before_html
                            after_UI_Tree = curr_after_html

                        prompt_sum = summarize_prompt(
                            action=action_str,
                            reason="",
                            goal=self.query,
                            before_elements=before_UI_Tree,
                            after_elements=after_UI_Tree,
                            history=self._history,
                            input_type="html",
                        )
                        self._dump_frame_text(step_id - 1, "prompts/summary_prompt.txt", prompt_sum)

                        if self.use_image_in_summary:
                            img1 = Image.open(prev_before_img).convert("RGB")
                            img2 = Image.open(curr_after_img).convert("RGB")
                            print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py predict_mm] summary step use image")
                            print("[INFO] [./provider/ReuseGUI_agent/mobile_task.py predict_mm] summary step prompt_sum: " + prompt_sum)

                            start_time = time.time()
                            resp = self.summary_llm.predict_mm(prompt_sum, [np.array(img1), np.array(img2)])
                            end_time = time.time()
                            summary_elapsed_time = end_time - start_time
                            print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py predict_mm] summary step use image time: {end_time - start_time:.2f} seconds")
                        else:
                            print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py predict_mm] summary step use text")
                            print("[INFO] [./provider/ReuseGUI_agent/mobile_task.py predict_mm] summary step prompt_sum: " + prompt_sum)

                            start_time = time.time()
                            resp = self.summary_llm.predict_text(prompt_sum)
                            end_time = time.time()
                            summary_elapsed_time = end_time - start_time
                            print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py predict_mm] summary step use text time: {end_time - start_time:.2f} seconds")

                        if isinstance(resp, tuple):
                            resp = resp[0]
                        summary_text = str(resp) if resp is not None else ""
                        self._dump_frame_text(step_id - 1, "prompts/summary_response.txt", summary_text)
                        print("[INFO] [./provider/ReuseGUI_agent/mobile_task.py predict_mm] summary step response: " + summary_text)
                    else:
                        print(f"[WARN] [./provider/ReuseGUI_agent/mobile_task.py step()] unknown action source '{action_source}', fallback to LLM summary")
                        if self.is_slim_html_in_step_summary:
                            before_UI_Tree = before_html_slim
                            after_UI_Tree = curr_after_html_slim
                        else:
                            before_UI_Tree = before_html
                            after_UI_Tree = curr_after_html

                        prompt_sum = summarize_prompt(
                            action=action_str,
                            reason="",
                            goal=self.query,
                            before_elements=before_UI_Tree,
                            after_elements=after_UI_Tree,
                            history=self._history,
                            input_type="html",
                        )
                        self._dump_frame_text(step_id - 1, "prompts/summary_prompt.txt", prompt_sum)
                        if self.use_image_in_summary:
                            img1 = Image.open(prev_before_img).convert("RGB")
                            img2 = Image.open(curr_after_img).convert("RGB")
                            start_time = time.time()
                            resp = self.summary_llm.predict_mm(prompt_sum, [np.array(img1), np.array(img2)])
                            end_time = time.time()
                            summary_elapsed_time = end_time - start_time
                        else:
                            start_time = time.time()
                            resp = self.summary_llm.predict_text(prompt_sum)
                            end_time = time.time()
                            summary_elapsed_time = end_time - start_time
                        if isinstance(resp, tuple):
                            resp = resp[0]
                        summary_text = str(resp) if resp is not None else ""
                        self._dump_frame_text(step_id - 1, "prompts/summary_response.txt", summary_text)

                    if prev_node.node_info is None:
                        prev_node.node_info = {}
                    prev_node.node_info["step_summary"] = summary_text
                    prev_node.node_info["screenshot_after"] = os.path.relpath(curr_after_img, os.environ["DATA_DIR"])
                    prev_node.node_info["summary_elapsed_time"] = summary_elapsed_time

                    try:
                        last_action = getattr(self, "_pending_action_for_history", None) or self._last_action or {}
                        self._history.append(
                            "For action: " + json.dumps(last_action, ensure_ascii=False) + " , effect: " + summary_text
                        )
                    except Exception as ex:
                        print("[WARN] append history failed:", ex)

                    try:
                        with open(os.path.join(prev_frame_dir, "step_summary.json"), "w", encoding="utf-8") as f:
                            json.dump({
                                "step_id": step_id - 1,
                                "goal": self.query,
                                "action": self._last_action,
                                "summary": summary_text,
                                "after_screenshot": os.path.relpath(curr_after_img, os.environ["DATA_DIR"]),
                            }, f, ensure_ascii=False, indent=2)
                    except Exception:
                        pass

                    self._save_mcts()
            except Exception as ex:
                print(f"[WARN] summarize previous step failed: {ex}")
                raise Exception(f"[ERROR] summarize previous step failed: {ex}")

        action_completion_elapsed_time = 0.0
        action_selection_elapsed_time = 0.0
        action_source = "base_agent"

        candidate_results: Dict[str, Dict[str, Any]] = {
            "low": {"selected": None, "action_completion_elapsed_time": 0.0, "action_selection_elapsed_time": 0.0},
            "middle": {"selected": None, "action_completion_elapsed_time": 0.0, "action_selection_elapsed_time": 0.0},
            "high": {"selected": None, "action_completion_elapsed_time": 0.0, "action_selection_elapsed_time": 0.0},
        }

        route_b_param_step = False
        route_trace: Dict[str, Dict[str, Any]] = {}
        if self.decision_parallel_low_middle_high:
            print("[INFO][PolicyOrchestrator] running low/middle/high policies in parallel")
            # Route A runs first and alone when same-task memory can serve this step (it outranks the
            # other routes); if it declines, Route B and the base agent run in parallel.
            low_first = bool(self.decision_enable_low_policy
                             and (self._same_task_replay() is not None
                                  or (self.reuse_cross_task_route_a
                                      and self._same_task_edges_by_node())))
            if low_first:
                print("[INFO][PolicyOrchestrator] same-task memory: Route A first")
                try:
                    low_out = self._try_low_shift(
                        available_actions=available_actions,
                        html=html,
                        screenshot_path=screenshot_path,
                        step_id=step_id,
                    )
                    candidate_results["low"] = {
                        "selected": low_out if isinstance(low_out, dict) else None,
                        "action_completion_elapsed_time": 0.0,
                        "action_selection_elapsed_time": 0.0,
                    }
                except Exception as err:
                    print(f"[WARN][PolicyOrchestrator] low policy failed (Route A first): {err}")
            route_b_param_step = credit_route_b_param(self, candidate_results, route_trace)
            if candidate_results["low"]["selected"] is not None:
                print("[INFO][PolicyOrchestrator] Route A selected; Route B and base agent not run")
            elif candidate_results["middle"]["selected"] is not None:
                print("[INFO][PolicyOrchestrator] Route B adapted the replayed step's parameters; base agent not run")
            elif (self.reuse_route_b_impl == "param"
                  and getattr(self, "policy_variant", "full") == "no_route_c"):
                # no_route_c with reuse_route_b_impl=param has no model fallback: when memory offers
                # nothing for this step, the episode ends.
                print("[INFO][PolicyOrchestrator] no_route_c: memory offers nothing for this step; ending the episode")
                candidate_results["high"] = {"selected": {"action_type": "status", "goal_status": "complete"},
                                             "action_completion_elapsed_time": 0.0, "action_selection_elapsed_time": 0.0}
                route_trace["high"] = {"selected": True, "exit_note": "no_route_c:episode_ended_without_model"}
            else:
              with ThreadPoolExecutor(max_workers=3) as ex:
                futures = {}
                if self.decision_enable_low_policy and not low_first:
                    futures["low"] = ex.submit(
                        self._try_low_shift,
                        available_actions=available_actions,
                        html=html,
                        screenshot_path=screenshot_path,
                        step_id=step_id,
                    )
                elif not self.decision_enable_low_policy:
                    print("[INFO][PolicyOrchestrator] low policy disabled (parallel mode)")

                if self.decision_enable_middle_policy:
                    if self._route_b_allowed(html):
                        futures["middle"] = ex.submit(
                            self._try_medium_shift,
                            available_actions=available_actions,
                            html=html,
                            html_slim=html_slim,
                            screenshot_path=screenshot_path,
                            id2elem=id2elem,
                            step_id=step_id,
                        )
                else:
                    print("[INFO][PolicyOrchestrator] middle policy disabled (parallel mode)")

                futures.update({
                    "high": ex.submit(
                        self._try_base_agent,
                        available_actions=available_actions,
                        html=html,
                        html_slim=html_slim,
                        anno_path=anno_path,
                    ),
                })
                for src, f in futures.items():
                    try:
                        out = f.result()
                        if src == "high":
                            selected, comp_t, sel_t = out if isinstance(out, tuple) and len(out) == 3 else (None, 0.0, 0.0)
                            candidate_results[src] = {
                                "selected": selected,
                                "action_completion_elapsed_time": float(comp_t or 0.0),
                                "action_selection_elapsed_time": float(sel_t or 0.0),
                            }
                        else:
                            candidate_results[src] = {
                                "selected": out if isinstance(out, dict) else None,
                                "action_completion_elapsed_time": 0.0,
                                "action_selection_elapsed_time": 0.0,
                            }
                    except Exception as ex:
                        print(f"[WARN][PolicyOrchestrator] {src} policy failed in parallel: {ex}")
        else:
            print("[INFO][PolicyOrchestrator] running low -> middle -> high(base) in sequence")
            if self.decision_enable_low_policy:
                low_selected = self._try_low_shift(
                    available_actions=available_actions,
                    html=html,
                    screenshot_path=screenshot_path,
                    step_id=step_id,
                )
                candidate_results["low"]["selected"] = low_selected if isinstance(low_selected, dict) else None
                route_b_param_step = credit_route_b_param(self, candidate_results, route_trace)
            else:
                print("[INFO][PolicyOrchestrator] low policy disabled (serial mode)")

            if (candidate_results["low"]["selected"] is None and self.decision_enable_middle_policy
                    and self._route_b_allowed(html)):
                middle_selected = self._try_medium_shift(
                    available_actions=available_actions,
                    html=html,
                    html_slim=html_slim,
                    screenshot_path=screenshot_path,
                    id2elem=id2elem,
                    step_id=step_id,
                )
                candidate_results["middle"]["selected"] = middle_selected if isinstance(middle_selected, dict) else None
                route_b_param_step = False
                route_trace.pop("middle", None)
                if candidate_results["middle"]["selected"] is not None:
                    print(
                        "[INFO][MiddleShift] selection succeeded; base agent skipped: "
                        f"selected_action={candidate_results['middle']['selected']}"
                    )
            elif candidate_results["low"]["selected"] is None:
                print("[INFO][PolicyOrchestrator] middle policy disabled (serial mode)")

            if candidate_results["low"]["selected"] is None and candidate_results["middle"]["selected"] is None:
                high_selected, comp_t, sel_t = self._try_base_agent(
                    available_actions=available_actions,
                    html=html,
                    html_slim=html_slim,
                    anno_path=anno_path,
                )
                candidate_results["high"] = {
                    "selected": high_selected if isinstance(high_selected, dict) else None,
                    "action_completion_elapsed_time": float(comp_t or 0.0),
                    "action_selection_elapsed_time": float(sel_t or 0.0),
                }

        chosen_source = None
        if self.decision_enable_final_aggregation:
            chosen_source = self._aggregate_policy_candidates_with_llm(
                step_id=step_id,
                html_slim=html_slim,
                screenshot_path=screenshot_path,
                candidate_results=candidate_results,
            )
            if chosen_source is not None:
                print(f"[INFO][PolicyOrchestrator] aggregation chose source: {chosen_source}")

        if chosen_source is None:
            for src in ("low", "middle", "high"):
                if candidate_results[src].get("selected") is not None:
                    chosen_source = src
                    break

        if chosen_source is None:
            high_selected, comp_t, sel_t = self._try_base_agent(
                available_actions=available_actions,
                html=html,
                html_slim=html_slim,
                anno_path=anno_path,
            )
            candidate_results["high"] = {
                "selected": high_selected if isinstance(high_selected, dict) else None,
                "action_completion_elapsed_time": float(comp_t or 0.0),
                "action_selection_elapsed_time": float(sel_t or 0.0),
            }
            chosen_source = "high"

        selected_action = candidate_results[chosen_source]["selected"]
        candidate_results[chosen_source]["selected"] = selected_action
        action_completion_elapsed_time = float(candidate_results[chosen_source].get("action_completion_elapsed_time", 0.0) or 0.0)
        action_selection_elapsed_time = float(candidate_results[chosen_source].get("action_selection_elapsed_time", 0.0) or 0.0)
        # For memory baselines the low slot is an LLM choice over current candidates, not a recorded
        # edge, so it has its own action source and gets an LLM step summary.
        low_source = getattr(self, "LOW_ROUTE_ACTION_SOURCE", "gui_graph")
        action_source = {"low": low_source, "middle": "medium_shift", "high": "base_agent"}.get(chosen_source, "base_agent")
        self.last_action_source = action_source
        self._note_step_for_stall(html, selected_action)
        self.last_step_param_adapted = route_b_param_step
        if chosen_source != "low" and not route_b_param_step:
            try:
                self._sync_same_task_pointer(selected_action, html)
                _replay = self._same_task_replay()
                if _replay is not None:
                    _replay.sync(selected_action, html)
            except Exception as err:
                print(f"[WARN][TaskAwareReplay] pointer sync failed: {err}")
        else:
            # Route A replayed, or Route B adapted the replayed step: the replay position already advanced
            self._same_task_offer = None
        self._dump_frame_json(
            step_id,
            "policy_orchestrator/decision_summary.json",
            {
                "parallel_enabled": self.decision_parallel_low_middle_high,
                "final_aggregation_enabled": self.decision_enable_final_aggregation,
                "low_enabled": self.decision_enable_low_policy,
                "middle_enabled": self.decision_enable_middle_policy,
                "chosen_source": chosen_source,
                "final_action": selected_action,
                "candidate_results": candidate_results,
                "step_id": step_id,
                "route_trace": route_trace,
            },
        )

        print(f"[INFO] selected_action (ReuseGUI format): {selected_action}")

        # Route B actions skip the base agent's action completion, so they are completed here.
        if chosen_source == "middle":
            ui_for_completion = html_slim if self.is_slim_html_in_action_completion else html
            selected_action, extra_completion_elapsed = self._complete_action_if_needed(
                action=selected_action,
                html=ui_for_completion,
            )
            action_completion_elapsed_time += float(extra_completion_elapsed or 0.0)

            # Hard safety: never allow placeholder text to be executed as real input.
            if (
                isinstance(selected_action, dict)
                and selected_action.get("action_type") == "input_text"
                and isinstance(selected_action.get("text"), str)
                and "<text_input>" in selected_action.get("text")
            ):
                print("[WARN !!!] action_completion_failed_placeholder_leak: convert input_text -> wait")
                selected_action = {"action_type": "wait", "duration": 0.5}

        action_seq = self._to_device_actions(selected_action, id2elem)

        self._last_action = selected_action

        if self.enable_loop_dedupe:
            try:
                hist_html = html_slim if self.loop_dedupe_use_html_slim else html
                at = str((selected_action or {}).get("action_type", "")).strip().lower()
                idx = (selected_action or {}).get("index", "")
                ak = loop_dedupe_action_key(selected_action, self.loop_action_key_mode)

                self._loop_dedupe_history.append({
                    "step_id": step_id,
                    "html": hist_html,
                    "action_key": ak,
                    "action_type": at,
                    "index": idx,
                    # App text without the status bar, used next step to tell whether a scroll moved the list;
                    # Route A replay steps follow a known trajectory and do not count toward loops.
                    "signature": self._screen_signature(forest),
                    "counts": chosen_source != "low",
                })
                max_keep = max(self.loop_dedupe_history_window * 2, 20)
                if len(self._loop_dedupe_history) > max_keep:
                    self._loop_dedupe_history = self._loop_dedupe_history[-max_keep:]
            except Exception as ex:
                print(f"[WARN] loop dedupe history append failed: {ex}")

        # Store the outgoing action so the last step also reaches mcts_tree.json.
        if self._mcts_cur is not None:
            if self._mcts_cur.node_info is None:
                self._mcts_cur.node_info = {}

            self._mcts_cur.node_info["action_completion_elapsed_time"] = action_completion_elapsed_time
            self._mcts_cur.node_info["action_selection_elapsed_time"] = action_selection_elapsed_time
            self._mcts_cur.node_info["next_action"] = selected_action
            if selected_action.get("action_type") == "status":
                self._mcts_cur.node_info["is_terminal_judge"] = True

        self._save_mcts()

        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py execute_step() action_seq: {json.dumps(action_seq, ensure_ascii=False, indent=2)}")
        return ExecuteStepReturn(
            use_cache_flag=_step_used_memory(chosen_source), action_list=action_seq
        )

    def _background_global_planning_task(self):
        """Run the global-planning pipeline in the background; returns True on success."""
        try:
            print("[ASYNC] Global Planning thread started...")

            HISTORICAL_TASK = ""
            self.global_planning_results = []

            if True:
                print(f"[INFO] use GUI Graph with global policy")
                tasks_and_steps_of_global_gui_graph = self.page_graph.get_all_tasks_and_steps_of_global_gui_graph(return_format="dict")

                if isinstance(tasks_and_steps_of_global_gui_graph, dict) and self.is_filter_relative_task:
                    all_historical_tasks = list(tasks_and_steps_of_global_gui_graph.keys())
                    if len(all_historical_tasks) > self.num_of_relative_task:
                        print(f"[INFO] Filtering global tasks: total {len(all_historical_tasks)} tasks, filtering to top {self.num_of_relative_task}")
                        filtered_task_names = self.page_graph.filter_relevant_tasks(
                            current_query=self.query,
                            task_desc_list=all_historical_tasks,
                            top_k=self.num_of_relative_task
                        )
                        tasks_and_steps_of_global_gui_graph = {
                            k: v for k, v in tasks_and_steps_of_global_gui_graph.items() if k in filtered_task_names
                        }
                        print(f"[INFO] Filtered global tasks: {list(tasks_and_steps_of_global_gui_graph.keys())}")

                print(f"[INFO] tasks_and_steps_of_global_gui_graph")
                if isinstance(tasks_and_steps_of_global_gui_graph, dict):
                    print(json.dumps(tasks_and_steps_of_global_gui_graph, ensure_ascii=False, indent=2))
                else:
                    print(tasks_and_steps_of_global_gui_graph)

                self.global_planning_results = []

                all_prompts = []
                all_metadata = []

                if isinstance(tasks_and_steps_of_global_gui_graph, dict):
                    iterator_items = tasks_and_steps_of_global_gui_graph.items()
                else:
                    iterator_items = []
                    print("[WARN] tasks_and_steps_of_global_gui_graph is not dict, skip global planning.")

                for task_query, the_steps_of_this_task in iterator_items:

                    the_steps_of_this_task.sort(key=lambda x: x["step_id"])

                    STEP_SUMMARY_LIST = [s["step_summary"] for s in the_steps_of_this_task]
                    ACTION_LIST = [s["action"] for s in the_steps_of_this_task]

                    for index, one_step in enumerate(the_steps_of_this_task):

                        hist_steps_summary = STEP_SUMMARY_LIST[:index]
                        this_step_action_json = ACTION_LIST[index]

                        prompt = global_planning_template_prompt.format(
                            HISTORICAL_TASK=task_query,
                            ORIGINAL_ACTION_s_SUMMARY=json.dumps(hist_steps_summary, ensure_ascii=False),
                            ONE_STEP_SUMMARY=one_step["step_summary"], 
                            ORIGINAL_ACTION=json.dumps(this_step_action_json, ensure_ascii=False),
                            NEW_USER_GOAL=self.query
                        )

                        all_prompts.append(prompt)

                        all_metadata.append({
                            "task_query": task_query,
                            "original_step_info": one_step,
                            "index_in_task": index
                        })

                    print(f"[INFO] final prompts of this task: {all_prompts[-1]}")

                print(f"[INFO] Total prompts generated across all tasks: {len(all_prompts)}")

                if len(all_prompts) > 0:

                    max_workers = len(all_prompts)
                    print(f"[INFO] max_workers set to: {max_workers}")

                    retry_count = getattr(self, "GUIGraph_global_planning_llm_retry_times", 3)
                    if not hasattr(self, "GUIGraph_global_planning_llm") or self.GUIGraph_global_planning_llm is None:
                        cfg = {
                            "type": "remote_api",
                            "model": f"{self.GUIGraph_global_planning_model_name}",
                            "usage_purpose": "reuse_judgment",
                        }
                        self.GUIGraph_global_planning_llm = create_llm(cfg)

                    global_planning_parallel_start_time = time.time()

                    results = self.predict_mm_parallel_with_retry(
                        self.GUIGraph_global_planning_llm, 
                        prompts=all_prompts, 
                        images_list=None, 
                        max_workers=max_workers,
                        retry_times=retry_count
                    )

                    global_planning_parallel_end_time = time.time()
                    print(f"\n\n[INFO] Global planning parallel time (ALL tasks): {global_planning_parallel_end_time - global_planning_parallel_start_time:.2f} seconds\n\n")

                    temp_grouped_results = {} 

                    for i, result_item in enumerate(results):
                        meta = all_metadata[i]
                        task_query = meta["task_query"]
                        original_step_info = meta["original_step_info"]

                        if task_query not in temp_grouped_results:
                            temp_grouped_results[task_query] = []

                        final_reuse_action = -1
                        detailed_reasoning = ''
                        if result_item and result_item["ok"]:
                            parsed_json = result_item.get("parsed_json")
                            try:
                                if isinstance(parsed_json, dict):
                                    if "reuse_action" in parsed_json:
                                        final_reuse_action = parsed_json["reuse_action"]
                                        detailed_reasoning = parsed_json.get("detailed_reasoning", "")
                                    else:
                                        print(f"[WARN] 'reuse_action' key missing in task '{task_query}' step {meta['index_in_task']}")
                                        final_reuse_action = parsed_json
                                elif isinstance(parsed_json, int):
                                    final_reuse_action = parsed_json
                                else:
                                    final_reuse_action = -1
                            except Exception as e:
                                print(f"[WARN] Logic parse failed: {e}")
                                final_reuse_action = -1
                        else:
                            final_reuse_action = -1

                        step_result = {
                            "step_id": original_step_info["step_id"],
                            "step_summary": original_step_info["step_summary"],
                            "edge_uid": original_step_info.get("edge_uid"),
                            "reuse_action": final_reuse_action,
                            "detailed_reasoning": detailed_reasoning,
                            "llm_raw_data":result_item,
                        }

                        temp_grouped_results[task_query].append(step_result)

                    for task_query, steps_result in temp_grouped_results.items():
                        steps_result.sort(key=lambda x: x["step_id"])

                        self.global_planning_results.append({
                            "user_query": task_query,
                            "steps": steps_result
                        })

                else:
                    print("[WARN] No prompts generated (empty graph?), skipping global planning.")

                # Resolve conflicts: where several reusable edges leave one node, the LLM ranks them.
                print("\n[INFO] Resolving edge conflicts (priority sorting)...")

                node_to_valid_edges = {}

                for task_res in self.global_planning_results:
                    for step in task_res.get("steps", []):
                        reuse_act = step.get("reuse_action")
                        e_uid = step.get("edge_uid")

                        is_valid_reuse = False
                        if isinstance(reuse_act, dict): 
                            is_valid_reuse = True
                        elif isinstance(reuse_act, int) and reuse_act == 1:
                            is_valid_reuse = True

                        if is_valid_reuse and e_uid:
                            edge_obj = self.page_graph.edges.get(e_uid)
                            if edge_obj:
                                from_uid = edge_obj.from_node_uid
                                if from_uid:
                                    if from_uid not in node_to_valid_edges:
                                        node_to_valid_edges[from_uid] = []

                                    node_to_valid_edges[from_uid].append({
                                        "edge_uid": e_uid,
                                        "step_summary": step.get("step_summary"),
                                        "reuse_action": reuse_act
                                    })

                priority_prompts = []
                conflict_node_uids = []

                for node_uid, candidates in node_to_valid_edges.items():
                    if len(candidates) > 1:
                        print(f"[INFO] Conflict detected at Node {node_uid}: {len(candidates)} valid actions.")

                        cand_str_list = []
                        for cand in candidates:
                            s_sum = cand["step_summary"]
                            e_id = cand["edge_uid"]
                            src_task = cand.get("task_desc", "Unknown Task")

                            cand_str_list.append(
                                f"- Candidate Action (ID: {e_id}):\n"
                                f"    * Source Task: \"{src_task}\"\n"
                                f"    * Step Summary: {s_sum}"
                            )

                        cand_text = "\n".join(cand_str_list)

                        prompt = priority_sorting_template_prompt.format(
                            NEW_USER_GOAL=self.query,
                            CANDIDATE_LIST=cand_text
                        )
                        priority_prompts.append(prompt)
                        conflict_node_uids.append(node_uid)

                print(f"[INFO] Total priority prompts: ")
                print(json.dumps(priority_prompts, ensure_ascii=False, indent=2))

                # Initialized here so lookups work even when there is no conflict.
                self._global_priority_lookup = {}

                if priority_prompts:

                    pirority_prompts_start_time = time.time()

                    print(f"[INFO] Resolving {len(priority_prompts)} conflicts...")
                    p_results = self.predict_mm_parallel_with_retry(
                        self.GUIGraph_global_planning_llm,
                        prompts=priority_prompts,
                        max_workers=len(priority_prompts),
                        retry_times=2
                    )

                    pirority_prompts_end_time = time.time()
                    print(f"\n\n[INFO] Priority prompts parallel time: {pirority_prompts_end_time - pirority_prompts_start_time:.2f} seconds\n\n")

                    for i, res in enumerate(p_results):
                        if res and res["ok"]:
                            try:
                                # Expected reply: {"priority_map": {"<edge uid>": rank, ...}}
                                parsed = res.get("parsed_json")
                                if not parsed and res.get("resp"):
                                    import re
                                    m = re.search(r"\{.*\}", res["resp"], re.DOTALL)
                                    if m: parsed = json.loads(m.group(0))

                                if parsed and "priority_map" in parsed:
                                    p_map = parsed["priority_map"]
                                    for e_uid, rank in p_map.items():
                                        self._global_priority_lookup[e_uid] = int(rank)
                                        print(f"[INFO] Edge {e_uid} assigned Rank {rank}")
                            except Exception as e:
                                print(f"[WARN] Failed to parse priority for Node {conflict_node_uids[i]}: {e}")
                else:
                    print("[INFO] No conflicts detected. Standard priority applies.")

                print(f"[INFO] global_planning_results (Combined):")
                print(json.dumps(self.global_planning_results, ensure_ascii=False, indent=2))

                print(f"\n\n[INFO] _global_priority_lookup :")
                print(json.dumps(self._global_priority_lookup, ensure_ascii=False, indent=2))

            print("[ASYNC] Global Planning successfully completed.")
            return True 
        except Exception as e:
            print(f"[ASYNC ERROR] Global Planning failed: {e}")
            return False

    def _select_action_by_llm(self, available_actions: List[dict], html: str, html_slim: str, screenshot_path: str):
        """Pick an action from ``available_actions`` with the action-selection LLM and fill in
        missing parameters. Returns (action, action-completion seconds); without an LLM the first
        element action (or back) is returned directly.
        """
        if self.action_selection_llm is None:
            for a in available_actions:
                if a.get("action_type") in ("click", "long_press", "scroll", "input_text"):
                    return a
            return {"action_type": "back"}

        cand_list = [{"index": i, "action_output_json": a} for i, a in enumerate(available_actions)]

        other_info = ""
        if self.is_slim_html_in_action_selection:
            if self.show_checked:
                other_info += (
                    "chkd=1: this switch/checkbox is currently ON; "
                    "chkd=0: it is currently OFF; "
                    "no chkd key means the element has no on/off state.\n"
                )

            if self.show_operation_capability:
                other_info += "op: supported actions (click/long_press/scroll/input).\n"

            if self.show_note:
                other_info += "note: heuristic hint for the element's role.\n"
        else:
            if self.show_checked:
                other_info += (
                    "checkable=true/false/none: whether the element supports a checked state; "
                    "checked=true/false/none: current state (meaningful when checkable=true); "
                    "none means missing/unknown.\n"
                )

            if self.show_operation_capability:
                other_info += "operation_capability: supported actions (click/long_press/scroll/input/none).\n"

            if self.show_note:
                other_info += "note: heuristic hint (actionable vs display-only), may be noisy.\n"

        self.other_info = other_info

        if self.is_slim_html_in_action_selection:
            UI_Tree = html_slim
        else:
            UI_Tree = html

        prompt = action_selection_prompt_with_verifier_remoteVersion(
            cand_list=cand_list,
            history=self._history,
            goal=self.query,
            before_elements=UI_Tree,
            high_level_guidances=self.high_level_guidances,
            other_info=self.other_info,
            action_selection_mode=self.action_selection_mode,
            action_selection_model_name=self.action_selection_model_name,
        )
        self._dump_frame_text(self.step_id, "prompts/action_selection_prompt.txt", prompt)

        print(f"[INFO] action_selection_prompt_with_verifier_remoteVersion is_slim_html_in_action_selection: {self.is_slim_html_in_action_selection}")
        print(f"[INFO] action_selection_prompt_with_verifier_remoteVersion is_slim_html_in_step_summary: {self.is_slim_html_in_step_summary}")
        print(f"[INFO] action_selection_prompt_with_verifier_remoteVersion is_slim_html_in_action_completion: {self.is_slim_html_in_action_completion}")
        print(f"[INFO] action_selection_prompt_with_verifier_remoteVersion action_selection_model_name: {self.action_selection_model_name}")

        print(f"[INFO] action_selection_prompt_with_verifier_remoteVersion history: {self._history[-10:]}")
        print(f"[INFO] action_selection_prompt_with_verifier_remoteVersion goal: {self.query}")
        print(f"[INFO] action_selection_prompt_with_verifier_remoteVersion high_level_guidances: {self.high_level_guidances}")
        print(f"[INFO] action_selection_prompt_with_verifier_remoteVersion prompt: \n\n")
        indented_prompt = "\n".join("\t" + line for line in prompt.splitlines())
        print("\"\"\"\n" + indented_prompt + "\n\"\"\"")

        def _ask_model(current_prompt: str) -> str:
            try:
                if self.use_image_in_action_selection:
                    img = Image.open(screenshot_path).convert("RGB")
                    img_np = np.array(img)

                    raw = self.action_selection_llm.predict_mm(current_prompt, [img_np])

                else:
                    raw = self.action_selection_llm.predict_text(current_prompt)
            except Exception as ex:
                print(f"[WARN] action_selection_llm call failed: {ex}")
                raw = None
            if isinstance(raw, tuple):
                raw = raw[0]
            return str(raw) if raw is not None else ""

        def _parse_selected_index(text: str):
            if self.action_selection_mode == "remote_server_vllm":
                print("[INFO] parsing the action-selection reply")
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_llm() self.action_selection_mode: {self.action_selection_mode}")
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_llm() self.action_selection_model_name: {self.action_selection_model_name}")
                return _parse_action_index_json(
                    text, len(available_actions), available_actions=available_actions
                )
            if self.action_selection_mode == "remote_api":
                print("[INFO] parsing the action-selection reply")
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_llm() self.action_selection_mode: {self.action_selection_mode}")
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_llm() self.action_selection_model_name: {self.action_selection_model_name}")
                return _parse_action_index_json(
                    text, len(available_actions), available_actions=available_actions
                )
            raise ValueError(f"[ERROR] unknown action_selection_mode: {self.action_selection_mode}")

        # _parse_action_index_json rejects inconsistent replies and expects the caller to ask again;
        # the model is re-prompted with concrete feedback up to action_selection_retry_limit times.
        retry_limit = max(1, int(self.action_selection_retry_limit))
        k = None
        resp_str = ""
        for attempt in range(1, retry_limit + 1):
            attempt_prompt = prompt if attempt == 1 else (
                prompt
                + "\n\n"
                + _build_action_selection_retry_feedback(
                    resp_str,
                    available_actions,
                )
            )
            resp_str = _ask_model(attempt_prompt)
            self._dump_frame_text(
                self.step_id,
                "prompts/action_selection_response.txt"
                if attempt == 1
                else f"prompts/action_selection_response_retry_{attempt}.txt",
                resp_str,
            )
            print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_llm() action_selection_llm response: ", resp_str)
            print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_llm() parsing the response with _parse_action_index_json")
            k = _parse_selected_index(resp_str)
            if k is not None:
                break
            print(
                f"[WARN] action selection response unusable (attempt {attempt}/{retry_limit}); "
                "asking the model again"
            )

        try:
            selected_action = available_actions[k]
        except Exception as ex:

            selected_action = {"action_type": "wait", "duration": 0.5}
            print(f"[WARN] _select_action_by_llm(): no usable candidate index ({ex}); using {selected_action}")

        if self.is_slim_html_in_action_completion:
            UI_Tree = html_slim
        else:
            UI_Tree = html
        selected_action, action_completion_elapsed_time = self._complete_action_if_needed(
            action=selected_action,
            html=UI_Tree,
        )
        return selected_action, action_completion_elapsed_time

    def _complete_action_if_needed(self, *, action: Dict[str, Any], html: str):
        need_fields = {
            "input_text": ["text", "<text_input>"],
            "answer": ["text", "<answer_text>"],
            "open_app": ["name", "<name>"],
        }

        action_completion_elapsed_time = 0.0

        a_type = (action or {}).get("action_type", "")
        if a_type not in need_fields:
            return action, action_completion_elapsed_time

        field, placeholder = need_fields[a_type]
        v = (action or {}).get(field, None)

        if v is None:
            pass
        elif isinstance(v, str) and placeholder in v:
            pass
        else:
            return action, action_completion_elapsed_time

        print(f"[INFO] action completion triggered for {a_type}, missing field={field}")

        completed, action_completion_elapsed_time = self._query_llm_for_action_completion(
            incomplete_action=action,
            html=html, 
        )

        if not isinstance(completed, dict):
            return action, action_completion_elapsed_time
        if completed.get("action_type") != a_type:
            return action, action_completion_elapsed_time
        if completed.get(field, None) in (None, "", placeholder):
            return action, action_completion_elapsed_time

        action = dict(action)
        action[field] = completed[field]
        return action, action_completion_elapsed_time

    def _query_llm_for_action_completion(self, *, incomplete_action: Dict[str, Any], html: str) -> Optional[Dict[str, Any]]:
        if self._history:
            step_summary = [f"Step {i+1} - {str(h)}" for i, h in enumerate(self._history[-10:])]
        else:
            step_summary = ["You just started, no action has been performed yet."]

        from prompt_template import action_completion_prompt
        action_str = json.dumps(incomplete_action, ensure_ascii=False)
        prompt = action_completion_prompt(
            goal=self.query,
            action=action_str,
            history=step_summary,
            ui_desc=html,
        )

        try:
            start_time = time.time()
            resp = self.action_completion_llm.predict_text(prompt)
            end_time = time.time()
            action_completion_elapsed_time = end_time - start_time
            print(f"[INFO] [./provider/ReuseGUI_agent/mobile_task.py predict_text] action_completion step use text time: {end_time - start_time:.2f} seconds")
        except Exception as ex:
            print(f"[WARN] action_completion LLM call failed: {ex}")
            return None

        if isinstance(resp, tuple):
            resp = resp[0]
        resp_str = str(resp) if resp is not None else ""

        parsed = self._parse_action_json_from_llm(resp_str)
        if parsed is None:
            print(f"[WARN] action_completion parse failed, resp={resp_str}")
            return None

        print(f"[INFO] action completion result: {parsed}")
        return parsed, action_completion_elapsed_time

    def _parse_action_json_from_llm(self, s: str) -> Optional[Tuple[Dict[str, Any], float]]:
        if not s:
            return None

        try:
            obj = json.loads(s)
            return obj if isinstance(obj, dict) else None
        except Exception:
            pass

        m = re.search(r"\{.*\}", s, flags=re.DOTALL)
        if not m:
            return None
        j = m.group(0)

        try:
            obj = json.loads(j)
            return obj if isinstance(obj, dict) else None
        except Exception:
            return None

    def _select_action_by_gui_graph_with_local_policy(
        self,
        *,
        available_actions: List[dict],
        html: str,
        screenshot_path: str,
    ) -> Optional[Dict[str, Any]]:

        if self.page_graph is None:
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): page_graph is not loaded")
            return None

        def _reset():
            self.last_pg_node_uid = None
            self.last_pg_action_uid = None

        # A recorded run of exactly this goal is replayed step by step instead of walking graph
        # edges (the graph omits no-op steps); there is no graph fallback in this mode.
        _replay = self._same_task_replay()
        if _replay is not None:
            return self._replay_same_task_step(_replay, html=html)
        if not self.reuse_cross_task_route_a:
            # With reuse_cross_task_route_a=false, Route A only replays a recorded run of this goal;
            # cross-task memory goes through Route B.
            print("[INFO][LowShift] no recorded run of this goal; cross-task edge reuse is off -> Route A declines")
            return None

        current_html = html

        # Locate the page: along the trajectory, verify the page predicted by the last edge;
        # otherwise relocate by retrieval (below).
        matched_uid: Optional[str] = None

        if self.last_pg_node_uid and self.last_pg_action_uid:
            last_edge = self.page_graph.edges.get(self.last_pg_action_uid)
            if (last_edge is None) or (last_edge.from_node_uid != self.last_pg_node_uid):
                _reset()
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): last edge pointer is stale (edge missing or from_node_uid mismatch); pointer reset")
                return None

            expected_uid = last_edge.to_node_uid
            if not expected_uid:
                # Terminal edge: return the stored status action.
                term_action = (last_edge.attributes or {}).get("action", {}) or {}
                _reset()
                if isinstance(term_action, dict) and term_action.get("action_type") == "status": 
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns the terminate action (no fallback): terminal edge reached, task complete; returning the stored action_type='status' action")
                    return term_action
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): terminal edge action is not a valid 'status' action")
                return None

            expected_page = self.page_graph.nodes.get(expected_uid)
            if expected_page is None:
                _reset()
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): predicted page UID={expected_uid} is not in the graph; pointer reset")
                return None

            if self.pg_verify:
                diag = self.page_graph.compare_html_similarity(
                    current_html,
                    expected_page.html_desc,
                    **self.pg_verify_params_of_alongTrajectory,
                )
                if not diag.matched:
                    _reset()
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() expected_uid: ", expected_uid)
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() diag: ", diag)
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): structure check failed for the predicted page (cos_distance={diag.cos_distance:.3f}, fuzzy_ratio={diag.fuzzy_ratio}, struct_sim={diag.struct_sim:.3f}); pointer reset")
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): structure check failed; expected_page.html_desc: ", expected_page.html_desc)

                    return None

            # The state fingerprint separates pages with the same layout in different states (e.g. a toggle).
            cur_fp = self.page_graph._extract_state_fingerprint(current_html)
            exp_fp = (expected_page.attributes or {}).get("state_fingerprint", "")

            if exp_fp is None or exp_fp == "":
                exp_fp = self.page_graph._extract_state_fingerprint(expected_page.html_desc)
                expected_page.attributes["state_fingerprint"] = exp_fp

            if (cur_fp or "") and (exp_fp or "") and (cur_fp != exp_fp):
                _reset()
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): state fingerprint mismatch (current fp='{cur_fp}' vs predicted fp='{exp_fp}'), same layout in a different state; pointer reset")
                return None

            matched_uid = expected_uid

        # Relocation (first step, or after the trajectory pointer was lost): retrieve the top-k
        # pages, verify them, then break ties by state fingerprint.
        along_trajectory_match = matched_uid is not None
        same_task_relocated_uids: List[str] = []
        self._same_task_offer = None  # same-task edges offered at this step (pointer sync)
        if matched_uid is None:
            if self.page_graph.is_use_normalize_for_structure:
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() retrieving with structure-normalized html")
                q_html = self.page_graph._normalize_for_structure(current_html)  # normalized like the stored page embeddings
            else:
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() retrieving with raw html")
                q_html = current_html

            cands = self.page_graph.query(q_html, 
                                          'html_structure',
                                          topk=self.pg_topk_pages
                                          )

            if not cands:
                _reset()
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): retrieval returned no candidate page (the page may not be in memory); pointer reset")
                return None

            cur_fp = self.page_graph._extract_state_fingerprint(current_html)

            near = cands
            confirmed = []
            for c in near:
                uid = str(c.get("uid", ""))
                if not uid:
                    continue
                n = self.page_graph.nodes.get(uid)
                if n is None:
                    continue
                dist = float(c.get("distance", 1e9))

                if self.pg_verify:
                    diag = self.page_graph.compare_html_similarity(
                        current_html,
                        n.html_desc,
                        **self.pg_verify_params_of_relocation,
                    )
                    print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() diag: ", diag)
                    if diag.matched:
                        confirmed.append((uid, dist, diag))
                else:
                    confirmed.append((uid, dist, None))

            # Relocation by goal: verify this goal's own pages directly, since near-identical pages of
            # other tasks can crowd them out of the top-k; other pages are used only if none matches.
            same_task = self._same_task_edges_by_node()
            if same_task:
                st_confirmed = [c for c in confirmed if c[0] in same_task]
                seen_uids = {c[0] for c in confirmed}
                for uid in same_task:
                    n = self.page_graph.nodes.get(uid)
                    if uid in seen_uids or n is None:
                        continue
                    diag = self.page_graph.compare_html_similarity(
                        current_html, n.html_desc, **self.pg_verify_params_of_relocation,
                    )
                    if diag.matched:
                        st_confirmed.append((uid, float(diag.cos_distance), diag))
                print(f"[INFO][TaskAwareRelocation] same-task pages={len(same_task)} matched={len(st_confirmed)} "
                      f"(page-similarity confirmed={len(confirmed)})")
                if st_confirmed:
                    confirmed = st_confirmed
                    same_task_relocated_uids = [c[0] for c in st_confirmed]

            if not confirmed:
                _reset()
                verify_status = "open" if self.pg_verify else "close"
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): {len(near)} retrieved pages, none passed verification (pg_verify={verify_status}); pointer reset")
                return None
            print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() confirmed: ", confirmed)

            best_uid: Optional[str] = None
            best_dist: float = 1e9

            # Prefer confirmed pages whose state fingerprint matches, nearest first.
            for uid, dist, _diag in confirmed:
                n = self.page_graph.nodes.get(uid)
                if n is None:
                    continue
                fp = (n.attributes or {}).get("state_fingerprint", "")
                if fp is None or fp == "":
                    fp = self.page_graph._extract_state_fingerprint(n.html_desc)
                    n.attributes["state_fingerprint"] = fp

                if (cur_fp or "") and (fp or "") and (fp == cur_fp):
                    if dist < best_dist:
                        best_uid = uid
                        best_dist = dist

            if best_uid is None:
                best_uid, best_dist, best_score = None, float('inf'), -1

                for uid, dist, diag in confirmed:
                    weighted_score = diag.fused_score if diag else 0

                    if weighted_score > best_score:
                        best_uid, best_dist, best_score = uid, dist, weighted_score

            matched_uid = best_uid

        if not matched_uid:
            _reset()
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): no matching node UID after all checks; pointer reset")
            return None

        edges = self.page_graph.outgoing_edges(matched_uid)
        if not edges:
            _reset()
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): matched node (uid={matched_uid}) has no outgoing edges; pointer reset")
            return None
        # On a page several tasks passed through, keep only the edges recorded for this goal.
        same_task_here = self._same_task_edges_by_node().get(matched_uid) or []
        if len(same_task_relocated_uids) > 1:
            # Pages of one app can pass relocation together, so this goal's steps from every confirmed
            # page are offered in trajectory order; the chosen edge's source page becomes the match.
            by_node = self._same_task_edges_by_node()
            pooled = [e for uid in same_task_relocated_uids for e in by_node.get(uid, [])]
            if pooled:
                pooled.sort(key=lambda e: (int(getattr(e, "edge_step_id", -9999) or 0), str(e.uid)))
                print(f"[INFO][TaskAwareRelocation] {len(same_task_relocated_uids)} same-task pages confirmed: "
                      f"offering their {len(pooled)} same-task edges")
                edges = pooled
                same_task_here = []
        if same_task_here:
            keep = {e.uid for e in same_task_here}
            narrowed = [e for e in edges if e.uid in keep]
            if narrowed:
                print(f"[INFO][TaskAwareRelocation] node {matched_uid}: {len(edges)} edges -> {len(narrowed)} same-task")
                edges = narrowed

        # Along this goal's recorded trajectory the page is already verified, so the next recorded
        # step is replayed without a selector call; at relocation the selector still chooses.
        same_task_uids_all = self._same_task_edge_uids()
        self._prompt_same_task_uids = same_task_uids_all  # read by build_gui_graph_action_prompt
        replay_edge = None
        if edges and all(e.uid in same_task_uids_all for e in edges):
            self._same_task_offer = list(edges)
            if along_trajectory_match:
                ordered = sorted(edges, key=self._edge_step)
                last_sid = getattr(self, "_same_task_last_step", None)
                if len(ordered) == 1:
                    replay_edge = ordered[0]
                elif last_sid is not None:
                    later = [e for e in ordered if self._edge_step(e) > last_sid]
                    replay_edge = later[0] if later else None
                if replay_edge is not None:
                    print(f"[INFO][TaskAwareReplay] along-trajectory same-task step {self._edge_step(replay_edge)} "
                          f"replayed without the selector")

        if self.is_filter_relative_task:
            edge_task_descs = list(set([getattr(e, "task_desc", "") for e in edges if getattr(e, "task_desc", "")]))

            if len(edge_task_descs) > self.num_of_relative_task:
                print(f"[INFO] Filtering local edges: found {len(edge_task_descs)} distinct tasks, filtering to top {self.num_of_relative_task}")
                filtered_task_names = self.page_graph.filter_relevant_tasks(
                    current_query=self.query,
                    task_desc_list=edge_task_descs,
                    top_k=self.num_of_relative_task
                )
                filtered_task_set = set(filtered_task_names)

                filtered_edges = []
                for e in edges:
                    t_desc = getattr(e, "task_desc", "")
                    if not t_desc or t_desc in filtered_task_set:
                        filtered_edges.append(e)
                edges = filtered_edges
                print(f"[INFO] Filtered local edges down to {len(edges)} edges based on task relevance.")

            if not edges:
                _reset()
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): no outgoing edge left after the task relevance filter")
                return None

        available_set = {json.dumps(a, sort_keys=True, ensure_ascii=False) for a in available_actions}

        cand_edges = []
        for e in edges:
            a = e.attributes.get("action", {}) or {}
            cand_edges.append((e, a))

        if not cand_edges:
            _reset()

            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): none of the {len(edges)} outgoing edges gives a candidate ({len(available_actions)} actions available on this page); pointer reset. edges = {edges}")
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() current page available_actions: {available_actions}")

            return None

        if self.GUIGraph_llm is None:
            raise ValueError("[ERROR] GUIGraph_llm is None")

        def build_gui_graph_action_prompt(
            *,
            goal: str,
            cand_edges,
            include_html: bool,
            include_reason: bool,
            include_reason_mode: str,
            mode_of_include_history: str,
            html_desc: str | None = None,
        ):
            """Build the Route A selector prompt.

            cand_edges is a list of (edge, action_dict); each candidate line shows the edge's
            task_desc, step_summary and action.
            """

            header = [
                "You are a action selector on Graphical User Interface (GUI). You are given a global goal and candidate actions. You need to select the most appropriate action to achieve the global goal.",

                "Goal (global):",
                "{GOAL}",
                "",
                "Definitions:",
                "- source_task_desc: the historical task where this candidate action was recorded. It is ONLY for provenance. It is NOT a constraint.",
                "- step_summary: a short, reusable, goal-agnostic description of what the action achieves (e.g., \"open app X\", \"focus the search box\", \"go back\", \"scroll down\", \"open settings page\").",
                "- Candidates: actions retrieved from historical memory of other tasks. They may be irrelevant or invalid for the current goal and must be explicitly validated before reuse.",

                "",
                "Selection and decision steps (follow strictly in order; do NOT explain these rules themselves):",
                "0) [Engineering guarantee] All Candidates are executable in the current UI state (the current page semantically matches all candidates' ui_before). Therefore, do NOT reject candidates due to 'page mismatch' or uncertainty about the current page.",
                "1) step_summary field meanings (for your internal judgment; do NOT restate/explain in the output):",
                "   - subtask: the local subtask this action completes on the current page (a short phrase).",
                "   - purpose: why this step is taken (ONLY at the local-subtask level; do NOT mention future steps).",
                "   - effect: the observable UI change caused by THIS step.",
                "   - ui_before / ui_after: short UI descriptions before/after this step (to understand the subtask context).",
                "   - param_sensitive: whether it involves a specific value/option/confirmation/payment/authorization (if true, reuse must be stricter).",
                "2) Infer NEXT_SUBTASK: Based on the Engineering guarantee (current page matches candidate's ui_before), identify the current progress toward the global Goal. Then, infer the single most appropriate local subtask to perform NEXT. (例如：如果 ui_before 是“表单已填”，而 Goal 是“创建事项”，则 NEXT_SUBTASK 必然是“提交/保存”。)"
                "3) Candidate matching: choose the candidate whose step_summary.subtask / purpose / effect best matches NEXT_SUBTASK.",
                "   - If the source_task_desc of a candidate is semantically equl to the current Goal, it is highly likely to be a valid reuse, even for parameter-sensitive actions."
                "   - GENERIC steps (UI entry / focusing input / back/home/scroll/open app) may be reused across tasks as long as they advance the current NEXT_SUBTASK.",
                "4) Output rules:",
                "   - You may output -1 ONLY if none of the candidates can accomplish NEXT_SUBTASK.",
                "   - [No backtracking audit for -1] Do NOT output -1 because 'most liked' is not proven or global optimality is uncertain; assume reaching the current page was already handled in the previous step.",
                "",
            ]

            history = []

            if mode_of_include_history == "none":
                pass
            elif mode_of_include_history == "all":
                history = self._history

                header.extend([
                    "History of previous actions and their effects. You can use the history of previous actions and their effects to understand the current page state and the operations already completed:",
                    "{HISTORY}",
                    "",])

            elif mode_of_include_history == "mode1":
                # Duplicate source tasks mean the page occurs twice in one trajectory (a loop or
                # alternative routes), so the history is needed to tell the occurrences apart.
                task_desc_list = [getattr(e, "task_desc", "") or "" for e, a in cand_edges]

                if len(task_desc_list) != len(set(task_desc_list)):
                    history = self._history

                    header.extend([
                    "History of previous actions and their effects. You can use the history of previous actions and their effects to understand the current page state and the operations already completed:",
                    "{HISTORY}",
                    "",
                    ])

            if include_html:
                header.extend([
                    "Current page's html_desc:",
                    "{HTML_DESC}",
                    "",
                ])

            if self.is_input_edge_constraint_in_GUIGraph_action_select:
                header.extend([
                    "Candidates (each line: candidate_action_index | source_task_desc | step_summary | action_description | action_constraint):",
                    "{CAND_LIST}",
                    "",
                    "Return EXACTLY one JSON object on a single line, and NOTHING else.",
                    "Do NOT use markdown code fences.",
                ])

            else:

                header.extend([
                    "Candidates (each line: candidate_action_index | source_task_desc | step_summary | action_description):",
                    "{CAND_LIST}",
                    "",
                    "Output rules: Return EXACTLY one JSON object on a single line, and NOTHING else. Do NOT use markdown code fences.",
                ])

            if include_reason:
                if include_reason_mode == "detailed":
                    header.append(
                        'Think step-by-step internally, then output JSON with "reason" first and "candidate_action_index" last. '
                        'Output format: {{"reason": "<detailed explanation, why you choose this candidate_action_index and why you do not choose other candidates>", "candidate_action_index": <number>}}'
                    )
                elif include_reason_mode == "short":
                    header.append(
                        'Output format: {{"reason": "<short explanation>", "candidate_action_index": <number>}}'
                    )
                else:
                    raise ValueError(f"[ERROR] Unknown include_reason_mode: {include_reason_mode}")
            else:
                header.append('Output format: {{"candidate_action_index": <number>}}')
            header = route_a_prompt_header(
                header, self.reuse_route_a_prompt, along_trajectory_match
            )
            prompt_tpl = "\n".join(header)

            cand_lines = []

            for i, (e, a) in enumerate(cand_edges):
                source_task_desc = getattr(e, "task_desc", "") or ""

                step_summary_str = getattr(e, "step_summary", "") or ""
                if getattr(e, "uid", None) in getattr(self, "_prompt_same_task_uids", ()):
                    # Stored step summaries can misdescribe a step, so this goal's own steps are shown
                    # as recorded.
                    step_summary_str = self._describe_recorded_step(e)

                attributes = getattr(e, "attributes", {}) or {}
                action_desc = attributes.get("action", {}) or {}

                if self.is_input_edge_constraint_in_GUIGraph_action_select:

                    edge_uid = str(getattr(e, "uid", "") or "")
                    already_exec = (edge_uid != "" and edge_uid in self.executed_pg_edge_uids)
                    constraints = "当前动作已经执行过，请谨慎选择" if already_exec else "无"

                    cand_lines.append(f"{i} | {source_task_desc} | {step_summary_str} | {action_desc} | {constraints}")

                else:
                    cand_lines.append(f"{i} | {source_task_desc} | {step_summary_str} | {action_desc}")

            history_text = ""
            if history:
                history_text = "[" + "\n".join(f"- {h}" for h in history) + "]"
            else:
                history_text = "There are currently no recorded previous actions."

            prompt = prompt_tpl.format(
                GOAL=goal,
                HTML_DESC=html_desc or "",
                CAND_LIST="\n".join(cand_lines),
                HISTORY=history_text,
            )
            return prompt

        def parse_llm_action_response(resp: str, cand_size: int):
            """Parse the selector reply into (candidate index or -1, reason)."""
            try:
                data = json.loads(resp.strip())
                idx = int(data.get("candidate_action_index", -1))
                reason = data.get("reason")
            except Exception:
                idx = _parse_action_index(resp, cand_size)
                reason = None

            if idx is None or idx < -1 or idx >= cand_size:
                idx = -1

            return idx, reason

        text_prompt = "" if replay_edge is not None else build_gui_graph_action_prompt(
            goal=getattr(self, "goal", self.query),
            cand_edges=cand_edges,
            include_html=(self.is_input_html_desc_in_GUIGraph_action_select
                          or self.reuse_route_a_prompt == "strict"),
            include_reason=self.is_output_reason_in_summary,
            include_reason_mode=self.mode_of_output_reason_in_summary,
            mode_of_include_history=self.mode_of_hitsory_action_in_GUIGraph_action_select,
            html_desc=current_html,
        )

        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() GUI Graph LLM action-selection prompt: {text_prompt} \n\n")

        cand_number_set = {i for i in range(len(cand_edges))}
        cand_number_set.add(-1)

        last_resp, last_idx, last_reason = None, None, None

        if replay_edge is not None:  # same-task replay: no selector call
            last_idx = next(i for i, (e, _a) in enumerate(cand_edges) if e.uid == replay_edge.uid)
            last_resp, last_reason = "same-task replay", "along-trajectory step of this exact goal"
        for retry_time in range(0 if replay_edge is not None else self.GUIGraph_llm_retry_times):
            start = time.time()
            resp = self.GUIGraph_llm.predict_text(text_prompt)
            duration = time.time() - start
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() GUI Graph LLM action-selection response: {resp}")
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() GUI Graph LLM action-selection time: {duration:.3f}s")

            idx, reason = parse_llm_action_response(resp, len(cand_edges))
            last_resp, last_idx, last_reason = resp, idx, reason

            if idx in cand_number_set:
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() GUI Graph LLM action-selection response: {resp} is a valid candidate index (in {cand_number_set})")
                break

            if retry_time < self.GUIGraph_llm_retry_times - 1:
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() GUI Graph LLM action-selection response: {resp} is not a valid candidate index (not in {cand_number_set}); retry {retry_time+1}")
                continue

            _reset()
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): no usable candidate index (response='{resp}', candidates={len(cand_edges)} +1); the LLM chose -1 or the reply was malformed; pointer reset")
            return None

        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() accepted idx={last_idx} (resp={last_resp})")

        idx, reason = last_idx, last_reason

        if idx is None or idx == -1:
            _reset()
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): no usable candidate index (response='{resp}', candidates={len(cand_edges)} +1); the LLM chose -1 or the reply was malformed; pointer reset")
            return None
        chosen_edge, chosen_action = cand_edges[idx]
        # Copy, so the parameter correction and index remap below leave the memory edge unchanged.
        chosen_action = dict(chosen_action or {})
        if same_task_relocated_uids and chosen_edge.from_node_uid != matched_uid:
            print(f"[INFO][TaskAwareRelocation] chosen edge is recorded on page {chosen_edge.from_node_uid}; "
                  f"matched page {matched_uid} -> {chosen_edge.from_node_uid}")
            matched_uid = chosen_edge.from_node_uid
        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() LLM choice: out of {len(cand_edges)} candidate actions picked index {idx} (action_summary={chosen_edge.action_summary})")  

        PARAM_SENSITIVE_TYPES = {"input_text", "answer", "open_app"}
        a_type = (chosen_action or {}).get("action_type", "")

        # A step recorded for this exact goal already carries the right parameter.
        if a_type in PARAM_SENSITIVE_TYPES and chosen_edge.uid not in same_task_uids_all:

            print("[INFO] parameter-sensitive action; checking its parameter against the goal")

            chosen_text = ""
            if a_type in ("input_text", "answer"):
                chosen_text = str((chosen_action or {}).get("text", "") or "")
            elif a_type == "open_app":
                chosen_text = str((chosen_action or {}).get("name", "") or "")

            goal_query = self.query

            mode_of_include_history = self.mode_of_hitsory_action_in_GUIGraph_action_select

            post_check_prompt = (
                "You are a strict verifier and corrector for GUI action reuse.\n"
                "Task: Check if the Historical action's Param Slot] matches the [Current Goal]\. "
                "If it doesn't match, provide the CORRECT parameter based on the [Current Goal]\.\n\n"

                "[Current Goal]\n"
                f"{getattr(self, 'goal', self.query)}\n\n"

                "[Historical action's Param Slot]\n"
                f"Param slot in historical action: {chosen_text}\n\n"

                "INSTRUCTIONS:\n"
                    "- If the parameter is correct, 'valid' is true and 'corrected_param' is ''.\n"
                    "- If it's wrong, 'valid' is false and you MUST provide the correct value in 'corrected_param'.\n\n"

                    "====================\n"
                    "STRICT OUTPUT FORMAT\n"
                    "====================\n"
                    "You MUST output a SINGLE JSON object exactly in this format:\n"
                    "{\n"
                    '    "valid": <true or false>,\n'
                    '    "corrected_param": "<string or empty>"\n'
                    "}\n"
                    "===================="
                )

            print(f"[INFO] post_check_prompt: {post_check_prompt}")

            try:
                post_resp = self.GUIGraph_llm.predict_text(post_check_prompt)
                if isinstance(post_resp, tuple):
                    post_resp = post_resp[0]
                post_resp_str = str(post_resp).strip()
                data = json.loads(post_resp_str)

                is_valid = bool(data.get("valid", False))
                v_reason = data.get("reason", "")
                corrected_param = data.get("corrected_param", None)

                if not is_valid and corrected_param:
                    print(f"[INFO] Post-check: Parameter mismatch. Correcting '{chosen_text}' -> '{corrected_param}'")

                    chosen_text = corrected_param
                    is_valid = True
                    v_reason = f"Corrected by LLM: {v_reason}"

                    if a_type in ("input_text", "answer"):
                        chosen_action["text"] = chosen_text
                    elif a_type == "open_app":
                        chosen_action["name"] = chosen_text

                    print(f"[INFO] chosen_action updated with corrected parameter: {chosen_action}")

            except Exception as ex:
                is_valid = False
                v_reason = f"post-check failed or parse error: {ex}"

            if not is_valid:
                _reset()
                print("[INFO] Fallback: Cannot verify or correct parameter; use base agent.")
                return None

        self.last_step_summary = getattr(chosen_edge, "step_summary", "") or ""
        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() chosen action step_summary: {self.last_step_summary}")

        # Remap the recorded action onto the current page; element indices differ between screens.
        matched_page = self.page_graph.nodes.get(matched_uid)
        prev_html = matched_page.html_desc
        if prev_html is None or prev_html == "":
            print(f"[ERROR] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy(): matched node (uid={matched_uid}) has an empty html_desc; cannot remap")
            raise ValueError(f"[ERROR] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy(): matched node (uid={matched_uid}) has an empty html_desc; cannot remap")

        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() matched node (uid={matched_uid}) html_desc: \n{prev_html}\n\n")
        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() current page html_desc: \n{current_html}")
        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() chosen action: \n{chosen_action}")

        if chosen_action.get("action_type") in ("click", "long_press", "scroll", "input_text"):
            print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() remapping the action")
            remap_res = remap_action(prev_html, chosen_action, current_html, use_llm=False)
            print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() action remap done")

            print(f"[INFO] remap_action result: {remap_res}")

            new_index = remap_res.get("index", None)
            conf = float(remap_res.get("confidence", 0.0) or 0.0)
            reason = remap_res.get("reason", "")

            if new_index is None:
                _reset()
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returns None (fallback): action index remap failed (new_index={new_index}, confidence={conf:.3f}), reason: {reason}; pointer reset")
                return None
            else:
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() action index remapped (new_index={new_index}, confidence={conf:.3f}), reason: {reason}")
            chosen_action = dict(chosen_action)
            chosen_action["index"] = new_index

        available_set = {json.dumps(a, sort_keys=True, ensure_ascii=False) for a in available_actions}

        self.last_pg_node_uid = matched_uid
        self.last_pg_action_uid = chosen_edge.uid

        action_type = chosen_action.get("action_type", "unknown")
        action_index = chosen_action.get("index", "N/A")
        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_local_policy() returning action: action_type={action_type}, index={action_index}, matched node uid={matched_uid}; last pointer updated")

        try:
            euid = str(getattr(chosen_edge, "uid", "") or "")
            if euid:
                self.executed_pg_edge_uids.add(euid)
            if euid in same_task_uids_all:
                self._same_task_last_step = self._edge_step(chosen_edge)
            self._same_task_offer = None  # Route A acted; nothing to sync
        except Exception:
            pass

        return chosen_action

    def _select_action_by_gui_graph_with_global_policy(
            self,
            *,
            available_actions: List[dict],
            html: str,
            screenshot_path: str,
        ) -> Optional[Dict[str, Any]]:

            if self.page_graph is None:
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): page_graph is not loaded")
                return None

            def _reset():
                self.last_pg_node_uid = None
                self.last_pg_action_uid = None

            current_html = html
            matched_uid: Optional[str] = None

            if self.last_pg_node_uid and self.last_pg_action_uid:  
                last_edge = self.page_graph.edges.get(self.last_pg_action_uid)  
                if (last_edge is None) or (last_edge.from_node_uid != self.last_pg_node_uid):  
                    _reset()  
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): last edge pointer is stale; pointer reset")
                    return None  

                expected_uid = last_edge.to_node_uid
                if not expected_uid:
                    # terminal edge
                    term_action = (last_edge.attributes or {}).get("action", {}) or {}
                    _reset()
                    if isinstance(term_action, dict) and term_action.get("action_type") == "status": 
                        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns the terminate action (no fallback): terminal edge reached, task complete")
                        return term_action  
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): terminal edge has no valid status action")
                    return None  

                expected_page = self.page_graph.nodes.get(expected_uid)  
                if expected_page is None:  
                    _reset()  
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): predicted page UID={expected_uid} is not in the graph; pointer reset")
                    return None  

                if self.pg_verify:  
                    diag = self.page_graph.compare_html_similarity(  
                        current_html, expected_page.html_desc, **self.pg_verify_params_of_alongTrajectory  
                    )  
                    if not diag.matched:  
                        _reset()  
                        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): structure check failed for the predicted page")
                        print(f"diag: {diag} \n")
                        return None  

                cur_fp = self.page_graph._extract_state_fingerprint(current_html)  
                exp_fp = (expected_page.attributes or {}).get("state_fingerprint", "")  
                if not exp_fp:
                    exp_fp = self.page_graph._extract_state_fingerprint(expected_page.html_desc)
                    expected_page.attributes["state_fingerprint"] = exp_fp

                if (cur_fp or "") and (exp_fp or "") and (cur_fp != exp_fp):  
                    _reset()  
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): state fingerprint mismatch; pointer reset")
                    print(f"cur_fp: {cur_fp}, exp_fp: {exp_fp} \n")
                    return None  

                matched_uid = expected_uid

            if matched_uid is None:  
                if self.page_graph.is_use_normalize_for_structure:
                    q_html = self.page_graph._normalize_for_structure(current_html)
                else:
                    q_html = current_html

                cands = self.page_graph.query(q_html, 'html_structure', topk=self.pg_topk_pages)

                if not cands:  
                    _reset()  
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): retrieval returned no candidate page")
                    return None  

                cur_fp = self.page_graph._extract_state_fingerprint(current_html)  
                near = cands
                confirmed = []  

                for c in near:  
                    uid = str(c.get("uid", ""))  
                    n = self.page_graph.nodes.get(uid)  
                    if not n: continue  
                    dist = float(c.get("distance", 1e9))  

                    if self.pg_verify:  
                        diag = self.page_graph.compare_html_similarity(  
                            current_html, n.html_desc, **self.pg_verify_params_of_relocation,  
                        )  

                        print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() compare_html_similarity candidate node uid {uid} diag: {diag}")

                        if diag.matched:  
                            confirmed.append((uid, dist, diag))  
                    else:  
                        confirmed.append((uid, dist, None))  

                if not confirmed:  
                    _reset()  
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): no candidate passed verification")
                    print(f"confirmed: {confirmed} \n")
                    return None  

                # Prefer candidates whose state fingerprint matches the current page.
                best_uid, best_score = None, -1  

                fp_matches = []
                for uid, dist, diag in confirmed:
                    n = self.page_graph.nodes.get(uid)
                    n_fp = (n.attributes or {}).get("state_fingerprint", "")
                    if not n_fp:
                        n_fp = self.page_graph._extract_state_fingerprint(n.html_desc)
                        n.attributes["state_fingerprint"] = n_fp

                    if (cur_fp and n_fp) and (cur_fp == n_fp):
                        fp_matches.append((uid, dist, diag))

                pool = fp_matches if fp_matches else confirmed
                for uid, dist, diag in pool:
                    score = diag.fused_score if diag else -dist 
                    if score > best_score:
                        best_uid, best_score = uid, score

                matched_uid = best_uid

                candidates_struct_sim = []
                for uid, dist, diag in pool:
                    score = diag.struct_sim if diag else -dist
                    candidates_struct_sim.append(score)

                # When several nodes score within a small margin, disambiguate them with the executed
                # edges and the global plan.
                if not hasattr(self, "_global_plan_lookup"):
                    self._global_plan_lookup = {}
                    if hasattr(self, "global_planning_results"):
                        for task_res in self.global_planning_results:
                            for step in task_res.get("steps", []):
                                e_uid = step.get("edge_uid")
                                r_act = step.get("reuse_action")
                                if e_uid:
                                    self._global_plan_lookup[e_uid] = r_act

                cand_scores = []
                for uid, dist, diag in pool:
                    s = diag.fused_score if diag else -dist
                    cand_scores.append({'uid': uid, 'score': s, 'dist': dist, 'diag': diag})

                max_score = max(cand_scores, key=lambda x: x['score'])['score'] if cand_scores else -float('inf')

                score_threshold = 0.05 

                similar_candidates = [item for item in cand_scores if item['score'] >= max_score - score_threshold]

                if len(similar_candidates) > 0:
                    print(f"[INFO] similar_candidates: near-identical nodes found; picking the earliest")

                logical_candidates = [] 

                for cand in similar_candidates:
                    uid = cand['uid']
                    node_edges = self.page_graph.outgoing_edges(uid)

                    min_valid_step_id = float('inf')
                    has_valid_edge = False

                    for edge in node_edges:
                        if edge.uid in self.executed_pg_edge_uids:
                            continue 

                        # Global-plan values: -1 forbidden, -2 skip this node, 1 reuse as recorded,
                        # dict reuse with modified parameters, None not covered by the plan.
                        plan_val = self._global_plan_lookup.get(edge.uid)

                        if plan_val == -1:
                            continue

                        has_valid_edge = True

                        e_step = getattr(edge, "edge_step_id", getattr(edge, "step_id", 99999))
                        if e_step < min_valid_step_id:
                            min_valid_step_id = e_step

                    if has_valid_edge:
                        cand_copy = cand.copy()
                        cand_copy['min_step_id'] = min_valid_step_id
                        logical_candidates.append(cand_copy)

                if logical_candidates:
                    # Prefer the smallest step id (avoids skipping intermediate steps), then the higher score.
                    logical_candidates.sort(key=lambda x: (x['min_step_id'], -x['score']))

                    best_cand = logical_candidates[0]

                    print("[INFO] final node chosen by logical_candidates")

                    matched_uid = best_cand['uid']

                else:
                    if cand_scores:
                        cand_scores.sort(key=lambda x: -x['score'])
                        matched_uid = cand_scores[0]['uid']

                        print("[INFO] final node chosen by highest score")

                    else:
                        matched_uid = None

            if not matched_uid:  
                _reset()  
                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): no matching node UID after all checks")
                return None  

            if not hasattr(self, "_global_plan_lookup"):
                self._global_plan_lookup = {}
                if hasattr(self, "global_planning_results"):
                    for task_res in self.global_planning_results:
                        for step in task_res.get("steps", []):
                            e_uid = step.get("edge_uid")
                            r_act = step.get("reuse_action")
                            if e_uid:
                                self._global_plan_lookup[e_uid] = r_act

            if not hasattr(self, "_global_priority_lookup"):
                self._global_priority_lookup = {}

            available_set = {json.dumps(a, sort_keys=True, ensure_ascii=False) for a in available_actions}

            chosen_edge = None
            chosen_action = None
            max_skips = 10 
            skip_count = 0

            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() located node {matched_uid}; selecting an action from the plan table...")

            while skip_count < max_skips:
                edges = self.page_graph.outgoing_edges(matched_uid)

                if not edges:
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): node {matched_uid} has no outgoing edges")
                    print(f"edges: {[uid for uid in edges]} \n")
                    _reset()
                    return None

                # Candidates are (priority, step_id, edge, reuse_val), sorted by priority then step id.
                candidates = [] 
                seen_task_descs = set()

                for e in edges:

                    t_desc = getattr(e, "task_desc", "") or ""

                    reuse_val = self._global_plan_lookup.get(e.uid, -1) 

                    llm_rank = self._global_priority_lookup.get(e.uid, None)

                    print(f"[INFO] Edge {e.uid}: reuse_val={reuse_val}, llm_rank={llm_rank}")

                    e_step_id = getattr(e, "edge_step_id", -9999)
                    if e_step_id == -9999:
                        e_step_id = getattr(e, "step_id", 99999)

                    is_executed = e.uid in self.executed_pg_edge_uids

                    # Priority, lower first: 0.x LLM conflict rank (rank k -> k/10), 1 reuse as recorded,
                    # 2 reuse with modified parameters, 3 skip (-2), 5 executed or unusable (dropped).
                    priority = 5

                    if reuse_val == -2:
                        print(f"[INFO] ... Edge {e.uid} is SKIP (-2), priority -> 3")
                        priority = 3

                    elif (reuse_val == 1 or isinstance(reuse_val, dict)):
                        if is_executed:
                            # Executed edges are dropped even when ranked, so the walk cannot loop.
                            print(f"[INFO] ... Edge {e.uid} is EXECUTED, priority -> 5")
                            priority = 5 

                        elif llm_rank is not None:
                            priority = float(llm_rank) / 10.0
                            print(f"[INFO] ... Edge {e.uid} hit LLM Rank {llm_rank}, priority -> {priority}")

                        else:
                            priority = 1 if reuse_val == 1 else 2
                            print(f"[INFO] ... Edge {e.uid} standard reuse, priority -> {priority}")
                    else:
                        priority = 5

                    if priority <= 4.0:   
                        candidates.append((priority, e_step_id, e, reuse_val))

                if not candidates:
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): no valid candidate action at node {matched_uid}")
                    _reset()
                    return None

                candidates.sort(key=lambda x: (x[0], x[1]))

                best_prio, best_step_id, best_edge, best_val = candidates[0]

                print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() best candidate edge: {best_edge.uid} (Prio={best_prio}, StepID={best_step_id})")

                if best_val == -2:
                    print(f"[INFO] action is -2 (SKIP); skipping the node and advancing the pointer (no fallback)")
                    self.last_pg_node_uid = best_edge.to_node_uid 
                    self.last_pg_action_uid = best_edge.uid       

                    matched_uid = best_edge.to_node_uid
                    if not matched_uid:
                        print("[INFO] skipped to the end of the graph (task may be complete); returning None, fallback")
                        return None

                    skip_count += 1
                    continue 

                elif best_prio <= 4.0: 
                    chosen_edge = best_edge

                    if isinstance(best_val, dict):
                        chosen_action = best_val
                    else:
                        chosen_action = best_edge.attributes.get("action", {})
                    break 

                else:
                    _reset()
                    return None

            if chosen_action is None:
                print(f"[WARN] more than {max_skips} skips; giving up (fallback)")
                _reset()
                return None

            self.last_step_summary = getattr(chosen_edge, "step_summary", "") or ""
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() selected action summary: {self.last_step_summary}")

            matched_page = self.page_graph.nodes.get(matched_uid) 
            prev_html = matched_page.html_desc

            if not prev_html:
                print(f"[ERROR] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() node {matched_uid} has no HTML; cannot remap")
                return None

            if chosen_action.get("action_type") in ("click", "long_press", "scroll", "input_text"):
                print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() remapping the action")
                remap_res = remap_action(prev_html, chosen_action, current_html, use_llm=False)
                print("[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() action remap done")

                print(f"[INFO] remap_action result: {remap_res}")

                new_index = remap_res.get("index", None)
                conf = float(remap_res.get("confidence", 0.0) or 0.0)
                reason = remap_res.get("reason", "")

                if new_index is None:
                    _reset()
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returns None (fallback): action index remap failed (new_index={new_index}, confidence={conf:.3f}), reason: {reason}")
                    return None
                else:
                    print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() action index remapped (new_index={new_index}, confidence={conf:.3f})")

                chosen_action = dict(chosen_action)
                chosen_action["index"] = new_index

            self.last_pg_node_uid = matched_uid 
            self.last_pg_action_uid = chosen_edge.uid 

            action_type = chosen_action.get("action_type", "unknown")
            action_index = chosen_action.get("index", "N/A")
            print(f"[INFO] ./provider/ReuseGUI_agent/mobile_task.py _select_action_by_gui_graph_with_global_policy() returning action: action_type={action_type}, index={action_index}, matched node uid={matched_uid}; last pointer updated")

            try:
                euid = str(getattr(chosen_edge, "uid", "") or "")
                if euid:
                    self.executed_pg_edge_uids.add(euid)
            except Exception:
                pass

            return chosen_action

    def _to_device_actions(self, action: Dict[str, Any], id2elem: Dict[int, Dict[str, Any]]) -> List[dict]:
        """Convert a ReuseGUI action dict into the device action sequence executed by the task runner."""
        at = action.get("action_type")

        def _target_desc(target: Dict[str, Any], fallback_index: Any) -> str:
            if not isinstance(target, dict):
                return str(fallback_index)
            for key in ("text", "content_desc", "content_description", "resource_id", "id", "class_name", "type"):
                value = target.get(key)
                if value is not None and str(value).strip():
                    return str(value).strip()
            bounds = target.get("bounds")
            if isinstance(bounds, (list, tuple)) and len(bounds) == 4:
                return f"bounds={list(bounds)}"
            return str(fallback_index)

        if at == "click":
            did = int(action.get("index"))
            target = id2elem.get(did, {})
            x, y = _center(target.get("bounds", [0, 0, 0, 0]))
            return [{"type": "click", "params": {"x": x, "y": y, "target_index": did, "target_desc": _target_desc(target, did)}}]

        if at == "long_press":
            did = int(action.get("index"))
            target = id2elem.get(did, {})
            x, y = _center(target.get("bounds", [0, 0, 0, 0]))
            return [{"type": "longclick", "params": {"points": [x, y], "target_index": did, "target_desc": _target_desc(target, did)}}]

        if at == "scroll":
            did = int(action.get("index"))
            direction = action.get("direction", "up")
            target = id2elem.get(did, {})
            x1, y1, x2, y2 = _scroll_points(target.get("bounds", [0, 0, 0, 0]), direction)
            return [{"type": "scroll", "params": {"x1": x1, "y1": y1, "x2": x2, "y2": y2, "target_index": did, "target_desc": _target_desc(target, did)}}]

        if at == "input_text":
            did = int(action.get("index"))
            text = action.get("text", "")
            if isinstance(text, str):
                text = text
            target = id2elem.get(did, {})
            x, y = _center(target.get("bounds", [0, 0, 0, 0]))
            return [
                {
                    "type": "click",
                    "params": {
                        "x": x,
                        "y": y,
                        "target_index": did,
                        "target_desc": _target_desc(target, did),
                    },
                },
                {"type": "set_text", "params": {"text": text, "enter": True, "target_index": did, "target_desc": _target_desc(target, did)}},
                {"type": "wait", "params": {"seconds": 1.0}},
            ]

        if at == "clear_text":
            did = int(action.get("index"))
            target = id2elem.get(did, {})
            x, y = _center(target.get("bounds", [0, 0, 0, 0]))
            return [
                {"type": "click", "params": {"x": x, "y": y, "target_index": did, "target_desc": _target_desc(target, did)}},
                {"type": "clear_text", "params": {"target_index": did, "target_desc": _target_desc(target, did), "max_presses": 120}},
                {"type": "wait", "params": {"seconds": 0.5}},
            ]

        if at == "paste_clipboard":
            did = int(action.get("index"))
            target = id2elem.get(did, {})
            x, y = _center(target.get("bounds", [0, 0, 0, 0]))
            return [
                {"type": "click", "params": {"x": x, "y": y, "target_index": did, "target_desc": _target_desc(target, did)}},
                {"type": "paste_clipboard", "params": {"target_index": did, "target_desc": _target_desc(target, did)}},
                {"type": "wait", "params": {"seconds": 0.5}},
            ]

        if at == "back":
            return [{"type": "back"}]

        if at == "home":
            return [{"type": "home"}]

        if at == "wait":
            if "duration" in action:
                return [{"type": "wait", "params": {"seconds": int(action.get("duration", 3))}}]
            else:
                return [{"type": "wait", "params": {"seconds": 3}}]

        if at == "done":
            # The candidate table offers "done"; base_task ends the episode on a terminal status.
            return [{"type": "status", "goal_status": "complete"}]

        if at == "answer":
            # Answer-scored tasks are judged on the stated answer, so it must reach the trace.
            return [{"type": "answer", "params": {"text": str(action.get("text", ""))}}]

        if at == "retry":
            return [{"type": "retry"}]

        if at == "status":
            goal_status = action.get("goal_status", "")
            if goal_status == "complete":
                return [{"type": "status", "goal_status": "complete"}]
            else:
                return [{"type": "status", "goal_status": goal_status}]

        return [{"type": "wait"}]

    def _save_mcts(self) -> None:
        if self._mcts_root is None:
            return
        os.makedirs(os.path.dirname(self._mcts_path), exist_ok=True)
        with open(self._mcts_path, "w", encoding="utf-8") as f:
            json.dump(self._mcts_root.serialize(), f, ensure_ascii=False, indent=2)

    def _call_one_with_retry(self, llm, prompt: str, images: Optional[list], idx: int, retry_times: int, is_multimodal: bool = False) -> Dict[str, Any]:
        """Call the LLM on one prompt, retrying until the reply parses as JSON or retries run out."""
        last_err = None
        last_resp = None

        for attempt in range(retry_times + 1):
            t0 = time.time()
            try:
                if is_multimodal:
                    resp = llm.predict_mm(prompt=prompt, images=images or [])
                else:
                    resp = llm.predict_text(prompt=prompt)
                last_resp = resp

                # A reply that is not valid JSON counts as a failed call and is retried.
                parsed = json.loads(resp) 

                return {
                    "index": idx,
                    "ok": True,
                    "resp": resp,
                    "parsed_json": parsed,
                    "elapsed_s": time.time() - t0,
                    "attempts": attempt + 1
                }

            except Exception as e:
                last_err = repr(e)
                if attempt < retry_times:
                    time.sleep(1.0 + attempt * 0.5) 

        return {
            "index": idx,
            "ok": False,
            "resp": last_resp,
            "error": last_err,
            "elapsed_s": 0.0,
            "attempts": retry_times + 1
        }

    def predict_mm_parallel_with_retry(
        self,
        llm, 
        prompts: List[str], 
        images_list: Optional[List[list]] = None, 
        max_workers: int = 8,
        retry_times: int = 3,
        is_multimodal: bool = False
    ) -> List[Dict[str, Any]]:

        n = len(prompts)
        if images_list is None:
            images_list = [[] for _ in range(n)]

        results: List[Optional[Dict[str, Any]]] = [None] * n

        print(f"[INFO] Parallel processing {n} items with max_workers={max_workers}, retry={retry_times}...")

        with ThreadPoolExecutor(max_workers=max_workers) as ex:
            futs = [
                ex.submit(self._call_one_with_retry, llm, prompts[i], images_list[i], i, retry_times, is_multimodal)
                for i in range(n)
            ]

            for fut in as_completed(futs):
                item = fut.result()
                results[item["index"]] = item

                if not item["ok"]:
                    print(f"[ERROR] Step {item['index']} failed after {item['attempts']} attempts. Err: {item['error']}")

        return results # type: ignore

    def _enrich_silent_elements(self, screenshot_path: str, id2elem: Dict[int, Dict[str, Any]], forest):
        """Label operable elements that carry no text by asking a VLM about their crops.

        Returns a deep copy of ``forest`` with the labels written in; ``id2elem`` is updated in place.
        Inputs and replies are saved under the frame's ``semantic_debug`` directory.
        """
        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] deep-copying the UI forest")
        enriched_forest = copy.deepcopy(forest)

        debug_base_dir = os.path.join(_frame_dir(self.step_id), "semantic_debug")
        os.makedirs(debug_base_dir, exist_ok=True)

        with open(os.path.join(debug_base_dir, "forest_original.json"), "w", encoding="utf-8") as f:
            json.dump(forest.to_dict(), f, ensure_ascii=False, indent=2)

        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] selecting operable elements without text")
        silent_candidates = []
        for did, elem in id2elem.items():
            is_op = elem.get("is_clickable") or elem.get("is_long_clickable") or elem.get("is_editable")
            has_text = bool(str(elem.get("text", "")).strip()) or bool(str(elem.get("content_description", "")).strip())

            if is_op and not has_text:
                silent_candidates.append(did)

        if not silent_candidates:
            print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] no unlabeled elements; returning the copy")
            return enriched_forest

        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] {len(silent_candidates)} unlabeled elements; recognizing them in parallel")

        full_img = Image.open(screenshot_path).convert("RGB")
        prompts = []
        crops = []

        for did in silent_candidates:
            elem = id2elem[did]
            bounds = elem.get("bounds") # [left, top, right, bottom]

            crop_img = full_img.crop(bounds)
            crops.append(np.array(crop_img))

            prompt = (
                "The first image is a crop of a UI element, and the second is the full screen context. "
                "Identify the semantic function of this element (e.g., 'search button', 'settings', 'add post'). "
                "Answer in a short phrase (MAX 25 words). Return only the phrase IN CHINESE."
            )
            prompts.append(prompt)

            elem_dir = os.path.join(debug_base_dir, f"element_{did}")
            os.makedirs(elem_dir, exist_ok=True)

            crop_img.save(os.path.join(elem_dir, "crop.jpg"))
            full_img.save(os.path.join(elem_dir, "full.jpg"))

            with open(os.path.join(elem_dir, "prompt.txt"), "w", encoding="utf-8") as f:
                f.write(prompt)

        if not hasattr(self, "semantic_recognition_llm") or self.semantic_recognition_llm is None:
            recognition_llm = self.action_selection_llm 
        else:
            recognition_llm = self.semantic_recognition_llm

        full_img_np = np.array(full_img)
        images_list = [[crop, full_img_np] for crop in crops]

        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] recognition started")

        enrich_forest_start_time = time.time()

        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] recognition_llm: {recognition_llm}")

        results = self.predict_mm_parallel_with_retry(
            llm=recognition_llm,
            prompts=prompts,
            images_list=images_list,
            max_workers=len(prompts), 
            retry_times=2,
            is_multimodal=True 
        )
        enrich_forest_end_time = time.time()
        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] recognition finished in {enrich_forest_end_time - enrich_forest_start_time:.2f}s")

        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] recognition finished")

        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] writing labels back into the forest")
        for i, res in enumerate(results):

            did = silent_candidates[i]

            elem_dir = os.path.join(debug_base_dir, f"element_{did}")
            with open(os.path.join(elem_dir, "response.txt"), "w", encoding="utf-8") as f:
                f.write(f"OK: {res.get('ok')}\n")
                f.write(f"Error: {res.get('error')}\n")
                f.write(f"Response:\n{res.get('resp')}\n")

            if res["ok"]:
                recognized_label = f"[AI:{str(res['resp']).strip()}]"

                id2elem[did]["text"] = recognized_label

                target_uid = id2elem[did]["unique_id"]
                for w in enriched_forest.windows:
                    for node in w.tree.nodes:
                        if node.unique_id == target_uid:
                            node.text = recognized_label
                            print(f"[SEMANTIC] Enriched Node {target_uid} with label: {recognized_label}")
                            break

        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _enrich_silent_elements()] labels written back")

        with open(os.path.join(debug_base_dir, "forest_enriched.json"), "w", encoding="utf-8") as f:
            json.dump(enriched_forest.to_dict(), f, ensure_ascii=False, indent=2)

        return enriched_forest

    def reflect_action(self,
                       pre_encoded_image: str, 
                       pre_fmt: str,
                       next_encoded_image: str, 
                       next_fmt: str,
                       pre_ui_tree: Union[list, dict],
                       next_ui_tree: Union[list, dict]) -> None:
        """Post-action reflection hook; not implemented."""
        pass



def _frame_dir(step_id: int) -> str:
    return os.path.join(os.environ["DATA_DIR"], "JsonInfo", f"frame_{step_id}")


def _load_tree(step_id: int) -> dict:
    p = os.path.join(_frame_dir(step_id), "tree_origin.json")
    try:
        exists = os.path.exists(p)
        size = os.path.getsize(p) if exists else -1
        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _load_tree()] step_id={step_id} path={p} exists={exists} size={size}")

        if not exists:
            print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _load_tree()] tree file not found, return empty dict")
            return {}

        with open(p, "r", encoding="utf-8") as f:
            tree = json.load(f)

        if isinstance(tree, dict):
            children = tree.get("children", None)
            n_children = len(children) if isinstance(children, list) else -1
            tag = tree.get("tag", None)
            print(
                f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _load_tree()] loaded type=dict tag={tag} children_len={n_children}"
            )
            return tree

        if isinstance(tree, list):
            print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _load_tree()] loaded type=list len={len(tree)}")
            return {"_raw_list": tree}

        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _load_tree()] loaded unexpected type={type(tree)}, wrap and return")
        return {"_raw": tree}
    except json.JSONDecodeError as e:
        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _load_tree()] JSONDecodeError: {e} path={p}")
        return {}
    except UnicodeDecodeError as e:
        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _load_tree()] UnicodeDecodeError: {e} path={p}")
        return {}
    except Exception as e:
        print(f"[DEBUG] [./provider/ReuseGUI_agent/mobile_task.py _load_tree()] unexpected error: {e} path={p}")
        return {}


def _ensure_dir(p: str) -> None:
    os.makedirs(p, exist_ok=True)


def _save_pre_image(step_id: int, encoded_image: str, factor: float) -> str:
    """Save this step's screenshot at device resolution and return its path.

    It is used for box annotation and as action-selection input; BaseTask._record keeps its own copy.
    """
    out_dir = _frame_dir(step_id)
    _ensure_dir(out_dir)
    out_path = os.path.join(out_dir, "screenshot.jpeg")

    img_bytes = base64.b64decode(encoded_image)
    img = Image.open(io.BytesIO(img_bytes))

    # encoded_image has been scaled by `factor` inside the device layer;
    # bbox/click coords are in original resolution, so restore.
    if factor and factor != 1.0:
        img = img.resize((int(img.width / factor), int(img.height / factor)), Image.Resampling.LANCZOS)

    img.save(out_path, "jpeg")
    return out_path


def _center(bounds: List[int]) -> Tuple[int, int]:
    x1, y1, x2, y2 = bounds
    return int((x1 + x2) / 2), int((y1 + y2) / 2)


def _scroll_points(bounds: List[int], direction: str, ratio: float = 0.55) -> Tuple[int, int, int, int]:
    """
    Compute scroll start/end points inside element bounds.
    direction: up/down/left/right
    """
    x1, y1, x2, y2 = bounds
    cx, cy = _center(bounds)
    dx = int((x2 - x1) * ratio / 2)
    dy = int((y2 - y1) * ratio / 2)

    if direction == "up":
        return cx, cy + dy, cx, cy - dy
    if direction == "down":
        return cx, cy - dy, cx, cy + dy
    if direction == "left":
        return cx + dx, cy, cx - dx, cy
    if direction == "right":
        return cx - dx, cy, cx + dx, cy
    return cx, cy + dy, cx, cy - dy


def _parse_action_index(resp: str, n: int) -> Optional[int]:
    """Return the first integer in ``resp`` if it is a valid index in [0, n), else None."""
    if resp is None:
        return None
    m = re.search(r"-?\d+", resp.strip())
    if not m:
        return None
    try:
        k = int(m.group(0))
    except Exception:
        return None
    if 0 <= k < n:
        return k
    return None


def _build_action_selection_retry_feedback(
    previous_response: str,
    available_actions: List[Dict[str, Any]],
) -> str:
    """Build retry feedback for a reply whose cand_id / element_index pair was rejected.

    Reports how the candidate table maps the numbers the model gave and asks it to copy one
    complete row. The reply itself is never repaired here.
    """

    def _reported_integer(field: str) -> Optional[int]:
        # More lenient than the parser: also reads quoted values such as "Action_ID: 40"
        # so the feedback can name the exact error.
        match = re.search(
            rf'"{re.escape(field)}"\s*:\s*(?:"[^"\r\n]*?(-?\d+)[^"\r\n]*"|(-?\d+))',
            str(previous_response or ""),
        )
        if match is None:
            return None
        value = match.group(1) if match.group(1) is not None else match.group(2)
        try:
            return int(value)
        except (TypeError, ValueError):
            return None

    def _reported_action_type() -> str:
        match = re.search(
            r'"action_type"\s*:\s*"([^"\\]*(?:\\.[^"\\]*)*)"',
            str(previous_response or ""),
        )
        return match.group(1).strip().lower() if match is not None else ""

    def _element_index(action: Any) -> Optional[int]:
        if not isinstance(action, dict):
            return None
        value = action.get("index")
        if value is None:
            return None
        try:
            return int(value)
        except (TypeError, ValueError):
            return None

    cand_id = _reported_integer("cand_id")
    element_index = _reported_integer("element_index")
    action_type = _reported_action_type()
    candidate_count = len(available_actions)
    details: List[str] = []

    if cand_id is not None:
        if not 0 <= cand_id < candidate_count:
            details.append(
                f"You returned cand_id={cand_id}, but the valid cand_id range is "
                f"[0, {candidate_count - 1}]."
            )
        else:
            action = available_actions[cand_id]
            mapped_element = _element_index(action)
            mapped_type = (
                str(action.get("action_type", "") or "").strip().lower()
                if isinstance(action, dict)
                else ""
            )
            if mapped_element is None:
                details.append(
                    f"Candidate-table row cand_id={cand_id} is a non-element "
                    f"action (action_type={mapped_type or 'unknown'}), so its "
                    "element_index must be -1."
                )
            elif element_index != mapped_element:
                details.append(
                    f"Candidate-table row cand_id={cand_id} maps to "
                    f"element_index={mapped_element}, not "
                    f"element_index={element_index}."
                )
            if action_type and mapped_type and action_type != mapped_type:
                details.append(
                    f"Candidate-table row cand_id={cand_id} has "
                    f"action_type={mapped_type}, not action_type={action_type}."
                )

    if element_index is not None and element_index >= 0:
        matching_candidates = [
            index
            for index, action in enumerate(available_actions)
            if _element_index(action) == element_index
        ]
        if len(matching_candidates) == 1:
            correct_cand_id = matching_candidates[0]
            action = available_actions[correct_cand_id]
            mapped_type = (
                str(action.get("action_type", "") or "").strip().lower()
                if isinstance(action, dict)
                else ""
            )
            if cand_id != correct_cand_id:
                details.append(
                    f"The candidate-table row for element_index={element_index} "
                    f"is cand_id={correct_cand_id}"
                    + (f" (action_type={mapped_type})" if mapped_type else "")
                    + "."
                )
        elif matching_candidates:
            rendered = ", ".join(str(value) for value in matching_candidates)
            details.append(
                f"element_index={element_index} appears in candidate-table rows "
                f"cand_id=[{rendered}]; choose the intended action_type and copy "
                "that row's complete mapping."
            )
        else:
            details.append(
                f"No candidate-table row uses element_index={element_index}."
            )

    concrete = ""
    if details:
        concrete = (
            "\nCONCRETE MAPPING CHECK FOR YOUR PREVIOUS ANSWER:\n- "
            + "\n- ".join(details)
            + "\n"
        )

    return (
        "YOUR PREVIOUS ANSWER COULD NOT BE USED.\n"
        "It must be a single JSON object whose \"cand_id\" is an integer "
        f"in [0, {candidate_count - 1}] naming one candidate action, and whose "
        "\"element_index\" is exactly that candidate row's own element index. "
        "Do not quote the numbers, do not add prefixes such as \"Action_ID:\", "
        "and do not let the two fields disagree.\n"
        + concrete
        + "COPY RULE: Never guess that cand_id equals element_index. Choose one "
        "row from the candidate table above and copy that row's cand_id, "
        "action_type, and element_index exactly. For a non-element action, copy "
        "element_index=-1.\n"
        "Answer again with the corrected JSON only."
    )


def _parse_action_index_json(resp: str, n: int, available_actions: Optional[List[Dict[str, Any]]] = None) -> Optional[int]:
    """Parse a JSON reply into a candidate index in [0, n), or None.

    Truncated JSON is recovered with targeted regexes. When ``available_actions`` is given,
    ``cand_id``, ``element_index`` and ``action_type`` are checked against the candidate table.
    """
    if not resp:
        return None

    invalid_index = object()

    def _candidate_action(cand_id: Optional[int]) -> Optional[Dict[str, Any]]:
        if cand_id is None or not 0 <= cand_id < n:
            return None
        if not isinstance(available_actions, list):
            return None
        if cand_id >= len(available_actions):
            return None
        action = available_actions[cand_id]
        return action if isinstance(action, dict) else None

    def _candidate_element_index(action: Dict[str, Any]):
        if "index" not in action or action.get("index") is None:
            return None
        try:
            return int(action["index"])
        except (TypeError, ValueError):
            return invalid_index

    def _action_type_matches(action: Dict[str, Any], action_type: str) -> bool:
        if not action_type:
            return True
        return (
            str(action.get("action_type", "") or "").strip().lower()
            == action_type
        )

    def _resolve_candidate_contract(
        *,
        cand_present: bool,
        cand_id: Optional[int],
        elem_present: bool,
        elem_idx: Optional[int],
        action_type: str,
    ) -> Optional[int]:
        """Resolve one reply to a candidate index, or None when it must be retried.

        ``cand_id`` addresses an entry of ``available_actions`` and ``element_index`` that entry's
        UI element. A mismatch resolves to the named element only when exactly one candidate acts on
        it with the same action type; otherwise None.
        """

        if cand_present and (cand_id is None or not 0 <= cand_id < n):
            return None
        if elem_present and elem_idx is None:
            return None

        if elem_present:
            if not isinstance(available_actions, list):
                return None
            if elem_idx is None or elem_idx < -1:
                return None

            if elem_idx == -1:
                # -1 marks a non-element action; it is valid only when cand_id names a
                # non-element candidate such as status/back/wait.
                if not cand_present:
                    return None
                action = _candidate_action(cand_id)
                if action is None or not _action_type_matches(action, action_type):
                    return None
                candidate_index = _candidate_element_index(action)
                if candidate_index is invalid_index:
                    return None
                if candidate_index is not None and candidate_index >= 0:
                    return None
                return cand_id

            if cand_present:
                action = _candidate_action(cand_id)
                if action is None or not _action_type_matches(action, action_type):
                    return None
                if _candidate_element_index(action) != elem_idx:
                    # On a mismatch, trust element_index only when exactly one candidate acts on that
                    # element with the same action type as the named candidate.
                    if cand_id == elem_idx:
                        # the same number copied into both fields is a guess, not a named element
                        return None
                    same_element = [
                        index for index, other in enumerate(available_actions)
                        if isinstance(other, dict) and _candidate_element_index(other) == elem_idx
                    ]
                    if len(same_element) != 1:
                        return None
                    other = available_actions[same_element[0]]
                    if str(other.get("action_type", "")).strip().lower() != str(action.get("action_type", "")).strip().lower():
                        return None
                    if not _action_type_matches(other, action_type):
                        return None
                    return same_element[0]
                return cand_id

            for index, action in enumerate(available_actions):
                if not isinstance(action, dict):
                    continue
                if _candidate_element_index(action) != elem_idx:
                    continue
                if not _action_type_matches(action, action_type):
                    continue
                return index
            return None

        if cand_present:
            if isinstance(available_actions, list):
                action = _candidate_action(cand_id)
                if action is None or not _action_type_matches(action, action_type):
                    return None
            return cand_id
        return None

    def _extract_from_data(data: Dict[str, Any]) -> Optional[int]:
        if not isinstance(data, dict):
            return None

        cand_present = "cand_id" in data
        cand_id = None
        if cand_present:
            try:
                cand_id = int(data["cand_id"])
            except (TypeError, ValueError):
                return None

        elem_present = False
        elem_idx = None
        for key in ("element_index", "index", "target_id"):
            if key not in data:
                continue
            elem_present = True
            try:
                elem_idx = int(data[key])
            except (TypeError, ValueError):
                return None
            break
        action_type = str(data.get("action_type", "") or "").strip().lower()
        return _resolve_candidate_contract(
            cand_present=cand_present,
            cand_id=cand_id,
            elem_present=elem_present,
            elem_idx=elem_idx,
            action_type=action_type,
        )

    try:
        json_str = resp
        if "```json" in resp:
            json_str = resp.split("```json")[1].split("```")[0]
        elif "```" in resp:
            json_str = resp.split("```")[1].split("```")[0]

        start_idx = json_str.find('{')
        end_idx = json_str.rfind('}')
        if start_idx != -1 and end_idx != -1:
            clean_json = json_str[start_idx:end_idx+1]
            data = json.loads(clean_json)
            # A parsed JSON reply is final; the regex path below only handles truncated JSON.
            return _extract_from_data(data)
    except Exception:
        pass

    # Truncated JSON: recover the fields with targeted regexes.
    elem_present = re.search(r'"element_index"\s*:', resp) is not None
    cand_present = re.search(r'"cand_id"\s*:', resp) is not None
    elem_match = re.search(r'"element_index"\s*:\s*"?(-?\d+)"?', resp)
    cand_match = re.search(r'"cand_id"\s*:\s*"?(-?\d+)"?', resp)
    action_type_match = re.search(
        r'"action_type"\s*:\s*"([^"\\]*(?:\\.[^"\\]*)*)"',
        resp,
    )

    if elem_present and elem_match is None:
        return None
    if cand_present and cand_match is None:
        return None

    elem_idx = int(elem_match.group(1)) if elem_match is not None else None
    cand_id = int(cand_match.group(1)) if cand_match is not None else None
    action_type = (
        action_type_match.group(1).strip().lower()
        if action_type_match is not None
        else ""
    )
    return _resolve_candidate_contract(
        cand_present=cand_present,
        cand_id=cand_id,
        elem_present=elem_present,
        elem_idx=elem_idx,
        action_type=action_type,
    )



==> anc/code/provider/ReuseGUI_agent/same_task_replay.py <==
"""Replay of recorded runs for Route A, and the parameter adaptation used by Route B.

When memory holds a successful run of the current task, Route A replays it step by step: the current
screen is checked against the screen recorded before the next step, and on a match the recorded action
is executed with its element index remapped onto the current screen.  When the replay position is
unknown (first step, or after the screen stopped matching), a selector LLM chooses among the recorded
steps whose recorded screen matches the current one.

Replay reads the replay index built by scripts/build_replay_index.py, which keeps every recorded step,
including steps that leave the page unchanged (typing, key presses, scrolls) and are therefore absent
from the page graph's edges.
"""
import io
import json
import os
import re
import threading
from typing import Any, Callable, Dict, List, Optional, Tuple

_INDEX_CACHE: Dict[str, Dict[str, Any]] = {}
_INDEX_LOCK = threading.Lock()

INDEX_FILENAME = "replay_index.json"
MAX_SELECTOR_CANDIDATES = 8


def normalise_goal(goal: str) -> str:
    return " ".join(str(goal or "").split()).lower()


def load_index(graph_dir: str) -> Dict[str, Any]:
    path = os.path.join(str(graph_dir or ""), INDEX_FILENAME)
    with _INDEX_LOCK:
        if path not in _INDEX_CACHE:
            if os.path.isfile(path):
                data = json.load(io.open(path, encoding="utf-8"))
                _INDEX_CACHE[path] = data.get("goals") or {}
                print(f"[INFO][SameTaskReplay] loaded {path}: {len(_INDEX_CACHE[path])} goals")
            else:
                _INDEX_CACHE[path] = {}
                print(f"[INFO][SameTaskReplay] no replay index at {path}")
        return _INDEX_CACHE[path]


def runs_for_task(index: Dict[str, Any], goal: str, task_id: str) -> Tuple[List[Dict[str, Any]], int]:
    """Recorded runs of exactly this goal made by this task, and how many same-goal runs of other tasks were left out.

    Goal text alone does not identify a task (a verification variant can repeat another task's goal from a
    different start state), so runs are filtered by task id.  An empty task id keeps the goal-only match.
    """
    runs = list(index.get(normalise_goal(goal)) or [])
    task_id = str(task_id or "").strip()
    if not task_id:
        return runs, 0
    own = [run for run in runs if str(run.get("task_id", "")).strip() == task_id]
    return own, len(runs) - len(own)


def runs_for_template(index: Dict[str, Any], task_id: str) -> List[Dict[str, Any]]:
    """Recorded runs of this task id under any goal text.

    The task id identifies the template.  A run recorded on another instance usually differs from the current
    goal in its parameters (names, dates, texts); such steps are handled by carries_parameters.
    """
    task_id = str(task_id or "").strip()
    if not task_id:
        return []
    return [run for runs in index.values() for run in (runs or []) if str(run.get("task_id", "")).strip() == task_id]


_FAMILY_MEMBER = re.compile(r"^(.+)_(\d+)$")
FAMILY_SIZE = 3


def easier_family_members(task_id: str) -> List[str]:
    """Task ids of the easier members of this task's family, nearest first.

    SPA-Bench task ids <app>_<n> form families of three of rising difficulty (<app>_0 < <app>_1 < <app>_2,
    <app>_3 < <app>_4 < <app>_5, ...): a harder member repeats the easier member's goal, values included, and
    adds steps.  An id without an _<n> suffix has no family.
    """
    m = _FAMILY_MEMBER.match(str(task_id or "").strip())
    if not m:
        return []
    app, n = m.group(1), int(m.group(2))
    return [f"{app}_{i}" for i in range(n - 1, n - n % FAMILY_SIZE - 1, -1)]


def runs_for_family(index: Dict[str, Any], task_id: str) -> List[Dict[str, Any]]:
    """Recorded runs of the easier members of this task's family, nearest member first (reuse_family_memory).

    Their steps are the first steps of the current goal; their end is not.  Harder members are never used.
    Each run is returned as a copy marked family_of=<current task id>.
    """
    order = {member: pos for pos, member in enumerate(easier_family_members(task_id))}
    if not order:
        return []
    found = [dict(run, family_of=str(task_id).strip()) for runs in index.values() for run in (runs or [])
             if str(run.get("task_id", "")).strip() in order]
    found.sort(key=lambda run: order[str(run.get("task_id", "")).strip()])
    return found


# Cross-template memory (reuse_cross_template_memory): a task with no recorded run of its own task, template or
# family borrows every run of the other tasks of the same app outside its family; only their navigation steps are
# replayed, booked as Route B.
_AW_APP_PREFIXES = (
    ("SimpleCalendar", "calendar"), ("SimpleSms", "sms"), ("SimpleDraw", "draw"), ("Markor", "markor"),
    ("Expense", "expense"), ("Contacts", "contacts"), ("Notes", "joplin"), ("Tasks", "tasks"), ("Recipe", "recipe"),
    ("OsmAnd", "osmand"), ("Osmand", "osmand"), ("AudioRecorder", "audio"), ("Clock", "clock"), ("Files", "files"),
    ("Camera", "camera"), ("Browser", "browser"), ("Retro", "retro"), ("SportsTracker", "sports"),
    ("System", "settings"), ("TurnOffWifi", "settings"), ("TurnOnWifi", "settings"), ("Vlc", "vlc"),
)
CROSS_TEMPLATE_SELECTOR_CALLS = 3
STEP_MODE_SELECTOR_CALLS = 8
# Step mode (reuse_borrow_mode=step) keeps no replay position, so a step is replayed at most this many times
# on one screen: one revisit is allowed, a loop is cut.
STEP_MODE_REPLAYS_PER_SCREEN = 2
SELECTOR_DECLINES_PER_SET = 2
# Actions that do not name a target and therefore never attach another task's run in sync().
WEAK_SYNC_ACTIONS = frozenset({"scroll", "navigate_back", "navigate_home", "keyboard_enter", "wait", "back", "home"})


def aw_app_of(task_id: str) -> str:
    """The app an AndroidWorld task id names in its prefix ('' when it names none)."""
    tid = str(task_id or "").strip()
    for prefix, app in _AW_APP_PREFIXES:
        if tid.startswith(prefix):
            return app
    return ""


def app_of(task_id: str) -> str:
    """The app a task id names: <app> for a SPA-Bench id <app>_<n>, else the AndroidWorld prefix ('' when none)."""
    m = _FAMILY_MEMBER.match(str(task_id or "").strip())
    return m.group(1) if m else aw_app_of(task_id)


def _family_key(task_id: str) -> Optional[Tuple[str, int]]:
    m = _FAMILY_MEMBER.match(str(task_id or "").strip())
    return (m.group(1), int(m.group(2)) // FAMILY_SIZE) if m else None


def runs_for_same_app(index: Dict[str, Any], task_id: str) -> List[Dict[str, Any]]:
    """Every recorded run of the other tasks of this task's app, outside its own family, ordered by task id and
    run directory (reuse_cross_template_memory).  Each run is a copy marked family_of=<this task id> and
    cross_template=<its task id>.
    """
    own = str(task_id or "").strip()
    app = app_of(own)
    if not app:
        return []
    family = _family_key(own)
    found = [run for runs in index.values() for run in (runs or [])
             if str(run.get("task_id", "")).strip() not in ("", own) and app_of(run.get("task_id")) == app
             and (family is None or _family_key(run.get("task_id")) != family)]
    found.sort(key=lambda run: (str(run.get("task_id", "")).strip(), str(run.get("run_dir", ""))))
    return [dict(run, family_of=own, cross_template=str(run.get("task_id", "")).strip()) for run in found]


# Actions whose content is a task parameter: replaying them from another instance would type or answer the
# recorded instance's values.
PARAMETER_ACTIONS = frozenset({"input_text", "type", "answer"})
# The run's end.  A run recorded on another instance cannot tell whether this instance's values are in place.
TERMINAL_ACTIONS = frozenset({"status", "done"})
# A word is a run of ASCII letters and digits or a single CJK character, since Chinese is written without spaces.
_WORD = re.compile(r"[a-z0-9]+|[\u4e00-\u9fff]")


def _words(text: str) -> List[str]:
    return _WORD.findall(str(text or "").lower())


def _spelled_in(words: List[str], text: str) -> bool:
    """Whether `words` occur as one contiguous run of words in `text`."""
    hay = _words(text)
    n = len(words)
    return n > 0 and any(hay[i:i + n] == words for i in range(len(hay) - n + 1))


def end_is_instance_data(run: Dict[str, Any]) -> bool:
    """Whether a recorded run's end (status / done) is evidence about its own instance only.

    AndroidWorld instances of one template differ in their initial data even under the same goal text (a
    stopwatch task whose initial state differs between instances), so their recorded end is not replayed.
    SPA-Bench runs are recorded on the same live app and account: the same goal text is the same instance.
    """
    return "/android-world/" in str(run.get("run_dir", "")).replace("\\", "/")


_STOPWORDS = frozenset("""a an the and or of in on at to for with by from into is are do does did i my me it its this that
these those any all what which how many much when where who whom have has had be been being as if then than
there here up down out off over under again please also""".split())


def goal_value_words(goal: str) -> set:
    """Words of a goal that could be one of its values: everything but function words.

    Values cannot be aligned between goals of different templates, so a click on a label that the recorded goal
    mentions at all is treated as that goal's value.
    """
    return {w for w in _words(goal) if w not in _STOPWORDS}


_LIST_CLS = ("RecyclerView", "ListView", "GridView")


def screen_key(html: str) -> int:
    """Identity of a screen for loop detection: the tuple of its visible texts."""
    return hash(tuple(re.findall(r"text='([^']*)'", html or "")))


def prune_loops(run: Dict[str, Any]) -> Dict[str, Any]:
    """A copy of a recorded run without its detours.

    A detour is a stretch of steps that leaves a screen and returns to it (scroll down then up, open a menu then
    back); it is dropped unless a value step (typed text, an answer, the end) lies inside it.  Consecutive steps on
    the same screen are kept, because some screens keep their texts while actions change their state (direction
    buttons, a toggle, a counter); the first return to a screen closes the detour.
    """
    steps = list(run.get("steps") or [])
    keys = [screen_key((s or {}).get("html", "")) for s in steps]
    out: List[Dict[str, Any]] = []
    i = 0
    while i < len(steps):
        k = keys[i]
        if i + 1 < len(steps) and keys[i + 1] != k:
            j = next((m for m in range(i + 2, len(steps)) if keys[m] == k), None)
            if j is not None and not any(str((s.get("action") or {}).get("action_type", "")) in PARAMETER_ACTIONS | TERMINAL_ACTIONS | {"answer"}
                                         for s in steps[i:j]):
                i = j
                continue
        out.append(steps[i])
        i += 1
    if len(out) == len(steps):
        return run
    return dict(run, steps=out, pruned_steps=len(steps) - len(out))


def list_container_of(html: str, index: Any) -> Optional[int]:
    """Display id of the nearest list ancestor (RecyclerView / ListView / GridView) of element `index`, else None."""
    try:
        index = int(index)
    except (TypeError, ValueError):
        return None
    stack: List[Tuple[str, int, str]] = []
    for m in _TAG.finditer(html or ""):
        if m.group(1):
            idx = int(m.group(2))
            c = re.search(r"\bcls='([^']*)'", m.group(3))
            cls = c.group(1) if c else ""
            if idx == index:
                for _, j, anc in reversed(stack):
                    if any(k in anc for k in _LIST_CLS):
                        return j
                return None
            stack.append((m.group(1), idx, cls))
        else:
            for pos in range(len(stack) - 1, -1, -1):
                if stack[pos][0] == m.group(4):
                    del stack[pos:]
                    break
    return None


def list_shows_other_data(recorded_html: str, index: Any, current_html: str) -> bool:
    """Whether the recorded click sits in a list whose rows are not on the current screen -- the recorded instance's
    data (its expenses, its tasks) rather than a fixed menu (Settings' rows, a month grid).  Half or more of the
    list's recorded texts missing counts as other data."""
    box = list_container_of(recorded_html, index)
    if box is None:
        return False
    rec_texts = {t.strip() for t in subtree_texts(recorded_html).get(box, []) if t.strip()}
    if not rec_texts:
        return False
    cur_texts = set(re.findall(r"text='([^']*)'", current_html or ""))
    missing = sum(1 for t in rec_texts if t not in cur_texts)
    return missing * 2 >= len(rec_texts)


def carries_parameters(action: Dict[str, Any], recorded_html: str, recorded_goal: str, current_goal: str,
                       end_is_instance_data: bool = False, strict: bool = False, current_html: str = "") -> bool:
    """Whether a step recorded on another instance (strict: another task) carries that run's own values.

    An answer always does, and so do the end of a run whose end is instance data and a click inside a list whose
    rows are not on the current screen.  With strict, so do typed text, the end, picker values and clicks on labels
    the recorded goal mentions.  Otherwise, when the goal texts differ: the end, typed text unless both goals spell
    it out, a picker value whose numbers the current goal does not write, and a click on a label holding a word or
    number that only the recorded goal has.
    """
    a_type = str((action or {}).get("action_type", ""))
    if a_type == "answer":
        return True
    if a_type in TERMINAL_ACTIONS and end_is_instance_data:
        return True
    if (a_type in ("click", "long_press") and current_html
            and list_shows_other_data(recorded_html, (action or {}).get("index"), current_html)):
        return True
    if strict:
        if a_type in PARAMETER_ACTIONS or a_type in TERMINAL_ACTIONS:
            return True
        if a_type not in ("click", "long_press"):
            return False
        if is_picker_value_click(recorded_html, (action or {}).get("index")):
            return True
        label_words = _words(click_label(recorded_html, (action or {}).get("index")))
        values = goal_value_words(recorded_goal)
        return any(w in values for w in label_words)
    if normalise_goal(recorded_goal) == normalise_goal(current_goal):
        return False
    if a_type in ("click", "long_press") and is_picker_value_click(recorded_html, (action or {}).get("index")):
        numbers = re.findall(r"\d+", click_label(recorded_html, (action or {}).get("index")) or "")
        cur_words = _words(current_goal)
        if not numbers or not all(any(n == w or (w.startswith(n) and not w[len(n):].isdigit()) for w in cur_words)
                                  for n in numbers):
            return True
    if a_type in TERMINAL_ACTIONS:
        return True
    if a_type in PARAMETER_ACTIONS:
        typed = _words((action or {}).get("text", ""))
        return not (_spelled_in(typed, recorded_goal) and _spelled_in(typed, current_goal))
    if a_type not in ("click", "long_press"):
        return False
    only_recorded = set(_words(recorded_goal)) - set(_words(current_goal))
    label_words = _words(click_label(recorded_html, (action or {}).get("index")))
    if not only_recorded or not label_words:
        return False
    if any(w in only_recorded for w in label_words):
        return True
    numbers = [w for w in only_recorded if w.isdigit()]
    return any(w.isdigit() and any(w in n for n in numbers) for w in label_words)


_PICKER_CLS = ("NumberPicker", "TimePicker", "DatePicker", "RadialPicker", "MonthView", "DayPicker", "Picker")
_VALUE_LABEL = re.compile(
    r"^(\d{1,4}"                                                   # a bare number: hour, minute, day or year
    r"|\d{1,2}[:.]\d{2}(\s?[AaPp][Mm])?"                           # a clock time, optionally with AM/PM
    r"|(Jan|Feb|Mar|Apr|May|Jun|Jul|Aug|Sep|Oct|Nov|Dec)[a-z]*\.?\s+\d{1,2}(,?\s*\d{4})?(\s*\([A-Za-z]{3}\))?"  # month name and day, optional year and weekday
    r"|\d{1,2}\s+(Jan|Feb|Mar|Apr|May|Jun|Jul|Aug|Sep|Oct|Nov|Dec)[a-z]*\.?(\s+\d{4})?"                        # day and month name, optional year
    r")$")


_PICKER_CUES = ("Select AM or PM", "Select hour", "Select minutes", "Switch to text input", "Switch to calendar")


def is_picker_screen(html: str) -> bool:
    """A time or date picker: an AM/PM toggle with OK, a picker widget, or a grid / ring of at least twelve
    plain numbers (the days of a month, the hours of a clock face)."""
    texts = [t.strip() for t in re.findall(r"text='([^']*)'", html or "") if t.strip()]
    if any(c in texts for c in _PICKER_CUES):
        return True
    if "OK" in texts and "AM" in texts and "PM" in texts:
        return True
    if any(p in html for p in _PICKER_CLS if p != "Picker"):
        return True
    return sum(1 for t in texts if t.isdigit() and len(t) <= 2) >= 12


def is_picker_value_click(html: str, index: Any) -> bool:
    """A click on a number, a time or a date on a picker (its wheel, grid or clock face): its target is a value of
    the recorded instance, whatever words the goals use for it.

    A form field that shows a time or a date is not a value (clicking it opens the picker, the same on every
    instance), so it is replayed; only clicks on the picker itself are values.  A bare number is always a value.
    """
    label = (click_label(html, index) or "").strip()
    if not label:
        return False
    if label.isdigit():
        return True
    if _VALUE_LABEL.match(label):
        return is_picker_screen(html)
    cls = element_cls(html, index) or ""
    return any(p in cls for p in _PICKER_CLS)


def element_text(html: str, index: Any) -> Optional[str]:
    if index is None or not html:
        return None
    try:
        m = re.search(r"\bid=%d\b[^>]*?\btext='([^']*)'" % int(index), html)
    except (TypeError, ValueError):
        return None
    return m.group(1) if m else None


def elements_with_text(html: str, text: str) -> List[int]:
    """Display ids of the elements whose text is exactly `text`."""
    if not html or not text:
        return []
    return [int(m.group(1)) for m in re.finditer(r"\bid=(\d+)\b[^>]*?\btext='([^']*)'", html) if m.group(2) == text]


def element_cls(html: str, index: Any) -> Optional[str]:
    try:
        m = re.search(r"<\w+ id=%d\b[^>]*?\bcls='([^']*)'" % int(index), html or "")
    except (TypeError, ValueError):
        return None
    return m.group(1) if m else None


def field_already_holds(html: str, index: Any, text: str) -> bool:
    """Whether the field at `index` already shows `text`; typing the same value into it again is skipped."""
    want = (text or "").strip()
    if not want:
        return False
    have = (element_text(html, index) or "").strip()
    return bool(have) and (have == want or (len(want) >= 8 and (want in have or have.startswith(want[:40]))))


def is_editable(html: str, index: Any) -> bool:
    try:
        m = re.search(r"<(\w+) id=%d\b[^>]*?\bcls='([^']*)'" % int(index), html or "")
    except (TypeError, ValueError):
        return False
    return bool(m) and (m.group(1) == "input" or "EditText" in m.group(2))


_TAG = re.compile(r"<(\w+) id=(\d+)\b([^>]*)>|</(\w+)>")


def subtree_texts(html: str) -> Dict[int, List[str]]:
    """Display id -> non-empty texts of the element and its descendants, in document order."""
    out: Dict[int, List[str]] = {}
    stack: List[Tuple[str, int]] = []
    for m in _TAG.finditer(html or ""):
        if m.group(1):
            idx = int(m.group(2))
            out[idx] = []
            stack.append((m.group(1), idx))
            t = re.search(r"\btext='([^']*)'", m.group(3))
            if t and t.group(1).strip():
                for _, j in stack:
                    out[j].append(t.group(1))
        else:
            for pos in range(len(stack) - 1, -1, -1):
                if stack[pos][0] == m.group(4):
                    del stack[pos:]
                    break
    return out


def inner_label(html: str, index: Any) -> Optional[str]:
    """First non-empty text inside an element (the element's own text excluded when empty)."""
    try:
        texts = subtree_texts(html).get(int(index)) or []
    except (TypeError, ValueError):
        return None
    return texts[0] if texts else None


def click_label(html: str, index: Any) -> Optional[str]:
    own = element_text(html, index)
    return own if own and own.strip() else inner_label(html, index)


def anchor_click_index(rec_html: str, rec_index: Any, cur_html: str, remapped_index: Optional[int]) -> Tuple[Optional[int], str]:
    """Where a recorded click/long press lands on the current screen, anchored on the element's text.

    A labelled target is found by its label, since list contents can differ between instances.  Editable targets,
    unlabelled targets (icons) and form fields showing a time or a date fall back to the structural remap.
    Returns (index or None, reason).
    """
    rec_text = element_text(rec_html, rec_index)
    if not rec_text or not rec_text.strip():
        return _anchor_on_inner_text(rec_html, rec_index, cur_html, remapped_index)
    if is_editable(rec_html, rec_index):
        # An input's text is its content, which differs between runs.
        return remapped_index, "editable target: structural remap"
    hits = elements_with_text(cur_html, rec_text)
    if not hits:
        if (_VALUE_LABEL.match(rec_text.strip()) and not rec_text.strip().isdigit() and remapped_index is not None
                and _VALUE_LABEL.match((element_text(cur_html, remapped_index) or "").strip())
                and not is_picker_screen(rec_html)):
            # A form field showing a time or a date reads differently once a value is in; match it by structure.
            return remapped_index, f"time/date field '{rec_text}' -> '{element_text(cur_html, remapped_index)}': structural remap"
        return None, f"no element with text '{rec_text}' on the current screen"
    if remapped_index in hits:
        return remapped_index, f"text '{rec_text}' confirmed at the remapped index"
    if len(hits) == 1:
        return hits[0], f"text '{rec_text}' found at index {hits[0]}"
    return None, f"text '{rec_text}' is ambiguous on the current screen ({len(hits)} elements)"


def _anchor_on_inner_text(rec_html: str, rec_index: Any, cur_html: str, remapped_index: Optional[int]) -> Tuple[Optional[int], str]:
    """A target without its own text (a card, a list row) is anchored on the first text inside it.

    It is matched against elements of the same class; only targets with no text inside (icons) keep the
    structural remap.
    """
    label = inner_label(rec_html, rec_index)
    if not label:
        return remapped_index, "unlabelled target: structural remap"
    cls = element_cls(rec_html, rec_index)
    subs = subtree_texts(cur_html)
    cands = [i for i, texts in subs.items()
             if label in texts and not (element_text(cur_html, i) or "").strip() and element_cls(cur_html, i) == cls]
    if not cands:
        return None, f"no {cls} containing text '{label}' on the current screen"
    if remapped_index in cands:
        return remapped_index, f"inner text '{label}' confirmed at the remapped index"
    fewest = min(len(subs[i]) for i in cands)
    innermost = [i for i in cands if len(subs[i]) == fewest]
    if len(innermost) == 1:
        return innermost[0], f"inner text '{label}' found at index {innermost[0]}"
    return None, f"inner text '{label}' is ambiguous on the current screen ({len(innermost)} elements)"


def _screen_head(html: str, n: int = 4) -> str:
    return " / ".join([t for t in re.findall(r"text='([^']+)'", html or "") if t.strip()][:n])


class SameTaskReplay:
    """Replay state for one episode."""

    def __init__(self, trajectories: List[Dict[str, Any]]):
        self.trajs = trajectories
        self.active: Optional[Tuple[int, int]] = None      # (trajectory, next step k)
        self.done: Dict[int, int] = {}                      # trajectory -> last replayed k
        self.offered: List[Tuple[int, int]] = []            # steps offered at the current episode step
        self.delegated: Optional[Tuple[int, int]] = None    # parameter step left to the other routes at this step
        # A screen the selector declined is not offered again; another task's run has a selector-call budget.
        self.cross_template = any(bool(t.get("cross_template")) for t in trajectories)
        self.selector_calls = 0
        self.declined_screens: set = set()
        # A candidate set declined SELECTOR_DECLINES_PER_SET times is not offered again, since typing changes the
        # screen key while the candidates stay the same.
        self.declined_sets: Dict[frozenset, int] = {}
        # With track_position off (reuse_borrow_mode=step) the runs are a pool of screen -> action steps looked up
        # afresh at every episode step, with no next step and nothing marked as done.
        self.track_position = True
        self.current_screen: Any = None                      # screen key of the current episode step (step mode)
        self.replayed_here: Dict[Tuple[Any, int, int], int] = {}   # (screen key, t, k) -> replays on that screen

    def selector_allowed(self, screen_key: str, cands: Optional[List[Tuple[int, int]]] = None) -> Tuple[bool, str]:
        if screen_key in self.declined_screens:
            return False, "selector already declined this screen"
        if cands and self.cross_template and self.declined_sets.get(frozenset(cands), 0) >= SELECTOR_DECLINES_PER_SET:
            return False, f"selector already declined these {len(cands)} candidates {SELECTOR_DECLINES_PER_SET} times"
        cap = CROSS_TEMPLATE_SELECTOR_CALLS if self.track_position else STEP_MODE_SELECTOR_CALLS
        if self.cross_template and self.selector_calls >= cap:
            return False, f"selector budget for another task's run used up ({self.selector_calls} calls)"
        return True, ""

    def note_selector(self, screen_key: str, idx: int, cands: Optional[List[Tuple[int, int]]] = None) -> None:
        self.selector_calls += 1
        if idx < 0:
            self.declined_screens.add(screen_key)
            if cands:
                key = frozenset(cands)
                self.declined_sets[key] = self.declined_sets.get(key, 0) + 1

    def step(self, t: int, k: int) -> Dict[str, Any]:
        return self.trajs[t]["steps"][k]

    def describe(self, t: int, k: int) -> str:
        rec = self.step(t, k)
        action = rec["action"]
        n = len(self.trajs[t]["steps"])
        run = f"run {t + 1}"
        if self.trajs[t].get("cross_template"):
            run += f", another task of the same app: {self.trajs[t].get('task_id')}"
        elif self.trajs[t].get("family_of"):
            run += f", easier task {self.trajs[t].get('task_id')} of this task's family"
        parts = [f"recorded step {k + 1} of {n} ({run})", f"action_type={action.get('action_type')}"]
        target = click_label(rec["html"], action.get("index"))
        if target is not None:
            parts.append(f"on element [{action.get('index')}] text='{target}'")
        for field in ("text", "direction", "app_name", "name", "goal_status"):
            if action.get(field):
                parts.append(f"{field}='{action.get(field)}'")
        parts.append("recorded screen shows: " + _screen_head(rec["html"]))
        return "; ".join(parts)

    def along(self, html: str, matches: Callable[[str, str], bool]) -> Optional[Tuple[int, int]]:
        if self.active is None or not self.track_position:
            return None
        t, k = self.active
        if k >= len(self.trajs[t]["steps"]):
            print(f"[INFO][SameTaskReplay] run {t + 1} fully replayed; no recorded step left")
            self.active = None
            return None
        if matches(html, self.step(t, k)["html"]):
            return (t, k)
        print(f"[INFO][SameTaskReplay] screen no longer matches recorded step {k + 1} of run {t + 1}; relocating")
        self.active = None
        return None

    def relocation_candidates(self, html: str, matches: Callable[[str, str], bool]) -> List[Tuple[int, int]]:
        found: List[Tuple[int, int]] = []
        for t, traj in enumerate(self.trajs):
            start = self.done.get(t, -1) + 1
            for k in range(start, len(traj["steps"])):
                if not self.track_position and \
                        self.replayed_here.get((self.current_screen, t, k), 0) >= STEP_MODE_REPLAYS_PER_SCREEN:
                    continue
                if matches(html, traj["steps"][k]["html"]):
                    found.append((t, k))
        # One entry per distinct recorded action on a matching screen, earliest step first.
        seen = set()
        unique: List[Tuple[int, int]] = []
        for t, k in sorted(found, key=lambda tk: (tk[1], tk[0])):
            rec = self.step(t, k)
            key = (json.dumps(rec["action"], sort_keys=True, ensure_ascii=False),
                   click_label(rec["html"], rec["action"].get("index")), k)
            if key in seen:
                continue
            seen.add(key)
            unique.append((t, k))
        return unique[:MAX_SELECTOR_CANDIDATES]

    def replayed(self, t: int, k: int) -> None:
        if not self.track_position:
            key = (self.current_screen, t, k)
            self.replayed_here[key] = self.replayed_here.get(key, 0) + 1
            self.active = None
            self.offered = []
            return
        self.done[t] = max(self.done.get(t, -1), k)
        self.active = (t, k + 1)
        self.offered = []

    def delegate(self, t: int, k: int) -> None:
        """Leave step k of run t, which carries another instance's values, to the other routes.

        The position stays on it and moves past it once another route executes an equivalent action (see sync), so
        the recorded steps after it are replayed again.  If no equivalent action comes, the position waits and replay
        relocates once the screen stops matching.
        """
        self.active = (t, k)
        self.offered = [(t, k)]
        self.delegated = (t, k)

    @staticmethod
    def _equivalent_parameter_action(rec: Dict[str, Any], action: Dict[str, Any], html: str) -> bool:
        """Another route's action does what a delegated parameter step did, with this instance's value."""
        ra = rec["action"]
        rec_type, a_type = ra.get("action_type"), action.get("action_type")
        typed = ("input_text", "type")
        if rec_type in TERMINAL_ACTIONS or rec_type == "answer":
            return a_type == rec_type or (rec_type in TERMINAL_ACTIONS and a_type in TERMINAL_ACTIONS)
        if rec_type in typed:
            if a_type not in typed:
                return False
            # the same field: its label (an empty field shows its hint), or the same index and class on a screen
            # the replay already matched to the recorded one
            rec_label = click_label(rec["html"], ra.get("index"))
            if rec_label and rec_label.strip() and rec_label == click_label(html, action.get("index")):
                return True
            cls = element_cls(rec["html"], ra.get("index"))
            return (ra.get("index") is not None and str(ra.get("index")) == str(action.get("index"))
                    and cls is not None and cls == element_cls(html, action.get("index")))
        # A parameter click counts only on the same labelled target, so a different number of keypad digits never
        # advances the position onto the next recorded step.
        rec_label = click_label(rec["html"], ra.get("index"))
        return (a_type == rec_type and bool(rec_label and rec_label.strip())
                and rec_label == click_label(html, action.get("index")))

    def sync(self, action: Dict[str, Any], html: str) -> Optional[Tuple[int, int]]:
        """Another route executed this episode step.  If it did what a recorded step offered at this
        step does (same type and target text / typed text), count that step as replayed.  A delegated
        parameter step counts when the action is equivalent with this instance's value; otherwise the
        position stays on it."""
        offered, self.offered = self.offered, []
        delegated, self.delegated = self.delegated, None
        if not isinstance(action, dict):
            self.active = delegated if delegated in offered else None
            return None
        a_type = action.get("action_type")
        cur_target = click_label(html, action.get("index"))
        for t, k in sorted(offered, key=lambda tk: (tk[1], tk[0])):
            rec = self.step(t, k)
            ra = rec["action"]
            if self.trajs[t].get("cross_template") and a_type in WEAK_SYNC_ACTIONS and (t, k) != delegated:
                # A scroll or back matching a step of another task's run does not show that the run is followed; only a
                # labelled click, typed text or an app launch attaches to it.
                continue
            if (t, k) == delegated:
                if self._equivalent_parameter_action(rec, action, html):
                    self.replayed(t, k)
                    print(f"[INFO][SameTaskReplay] another route did delegated step {k + 1} of run {t + 1} with this "
                          f"instance's value; replay position advanced")
                    return (t, k)
                continue
            if ra.get("action_type") != a_type:
                continue
            if a_type in ("click", "long_press"):
                rec_target = click_label(rec["html"], ra.get("index"))
                if not rec_target or rec_target != cur_target:
                    continue
            elif a_type == "input_text":
                if str(ra.get("text", "")).strip() != str(action.get("text", "")).strip():
                    continue
            elif a_type == "scroll":
                if ra.get("direction") != action.get("direction"):
                    continue
            elif a_type == "open_app":
                rec_app = str(ra.get("app_name") or ra.get("name") or "").strip().lower()
                if not rec_app or rec_app != str(action.get("app_name") or action.get("name") or "").strip().lower():
                    continue
            elif a_type not in ("navigate_back", "navigate_home", "keyboard_enter"):
                continue
            self.replayed(t, k)
            print(f"[INFO][SameTaskReplay] another route executed recorded step {k + 1} of run {t + 1}; replay position advanced")
            return (t, k)
        if delegated is not None and delegated in offered:
            self.active = delegated
            return None
        self.active = None
        return None


def selector_prompt(goal: str, html: str, history: List[str], lines: List[str],
                    recorded_goals: Optional[List[str]] = None, family_goals: Optional[List[str]] = None,
                    cross_goals: Optional[List[str]] = None) -> str:
    hist = "\n".join(f"- {h}" for h in history) if history else "(no previous actions)"
    cross = sorted({str(g) for g in (cross_goals or []) if normalise_goal(g) != normalise_goal(goal)})
    family = sorted({str(g) for g in (family_goals or []) if normalise_goal(g) != normalise_goal(goal)} - set(cross))
    other = sorted({str(g) for g in (recorded_goals or []) if normalise_goal(g) != normalise_goal(goal)} - set(family) - set(cross))
    if cross and not other and not family:
        head = ["You resume a recorded SUCCESSFUL run of ANOTHER task in the same app on a phone.",
                "The run was recorded for: " + " | ".join(cross),
                "Only its way through the app (opening the app, reaching a screen, opening a form or a list) can be the",
                "current goal's next step; its typed values, its choices and its end belong to that other task:",
                "never pick a candidate that enters that task's values or ends the task, and output -1 when the",
                "current goal needs something different here."]
    elif family and not other:
        head = ["You resume a recorded SUCCESSFUL run of an easier task of the same task family on a phone."]
    elif other:
        head = ["You resume a recorded SUCCESSFUL run of the same task with other parameters on a phone.",
                "The run was recorded for: " + " | ".join(other),
                "Names, texts, numbers and dates in the recorded steps belong to that run, not to the current goal;",
                "never pick a step before the current goal's own values that it depends on have been entered."]
    else:
        head = ["You resume a recorded SUCCESSFUL run of exactly the current goal on a phone."]
    if family:
        head += ["The easier task was recorded for: " + " | ".join(family),
                 "Its goal is the first part of the current goal: after its last recorded step the current goal still",
                 "needs more steps, so never pick a candidate that ends the task."]
    return "\n".join(head + [
        "Goal:",
        goal,
        "",
        "Actions already taken in this episode:",
        hist,
        "",
        "Current screen (HTML):",
        html,
        "",
        "Candidates are recorded steps of that run whose recorded screen looks like the current screen.",
        "Pick the candidate that is the correct NEXT step from the current screen, given the actions already taken",
        "(for example, do not repeat a step whose effect is already visible, do not skip a step whose effect is missing).",
        "Output -1 if none of them is the correct next step.",
        "",
        "Candidates (index | recorded step):",
        "\n".join(lines),
        "",
        'Return EXACTLY one JSON object on one line, no markdown: {"reason": "<short>", "candidate_index": <number>}',
    ])


def parse_selector(resp: Any, n: int) -> int:
    text = resp[0] if isinstance(resp, tuple) else resp
    text = str(text or "")
    m = None
    for m in re.finditer(r'"candidate_index"\s*:\s*(-?\d+)', text):
        pass
    if m is None:
        return -1
    idx = int(m.group(1))
    return idx if -1 <= idx < n else -1


# Route B parameter adaptation (reuse_route_b_impl=param): aligning the recorded goal with the current goal
# gives (recorded value, current value) pairs that rewrite recorded typed text and click labels.
_PARAM_TOKEN = re.compile(r"[A-Za-z0-9_@.+'\-]+|[^\sA-Za-z0-9]")
_EDGE_PUNCT = "'\"“”‘’.,;:!?()"


def _param_spans(text: str) -> List[Tuple[str, int, int]]:
    return [(m.group(0), m.start(), m.end()) for m in _PARAM_TOKEN.finditer(str(text or ""))]


def _strip_edge(value: str) -> str:
    return str(value or "").strip().strip(_EDGE_PUNCT).strip()


def parameter_pairs(recorded_goal: str, current_goal: str) -> List[Tuple[str, str]]:
    """(recorded value, this instance's value) for every span where the two goal texts differ, in goal order.
    Spans are substrings of the goals (their punctuation and spacing kept)."""
    import difflib
    ra, rb = _param_spans(recorded_goal), _param_spans(current_goal)
    sm = difflib.SequenceMatcher(a=[t for t, _, _ in ra], b=[t for t, _, _ in rb], autojunk=False)
    if not ra or not rb or sm.ratio() < 0.5:
        # Goals of one template share most of their words; below that the wording differs and nothing is aligned.
        return []
    pairs: List[Tuple[str, str]] = []
    for tag, i1, i2, j1, j2 in sm.get_opcodes():
        if tag == "equal":
            continue
        old = str(recorded_goal)[ra[i1][1]:ra[i2 - 1][2]] if i2 > i1 else ""
        new = str(current_goal)[rb[j1][1]:rb[j2 - 1][2]] if j2 > j1 else ""
        pairs.append((old, new))
    return pairs


def _sub_index(tokens: List[str], part: List[str]) -> Optional[int]:
    if not part or len(part) > len(tokens):
        return None
    low = [t.lower() for t in tokens]
    p = [t.lower() for t in part]
    for i in range(len(low) - len(p) + 1):
        if low[i:i + len(p)] == p:
            return i
    return None


def _map_subspan(value: str, old: str, new: str, lenient: bool) -> Optional[str]:
    """`value` is part of the recorded span `old` (a first name typed on its own): the same part of `new`."""
    ot, nt = [t for t, _, _ in _param_spans(old)], [t for t, _, _ in _param_spans(new)]
    vt = [t for t, _, _ in _param_spans(value)]
    pos = _sub_index(ot, vt)
    if pos is None or len(vt) == len(ot):
        return None
    if len(nt) == len(ot):
        return " ".join(nt[pos:pos + len(vt)])
    if pos == 0 and len(vt) == 1 and len(nt) >= 2:          # first name -> first word
        return nt[0]
    if pos + len(vt) == len(ot) and len(nt) >= 2:            # last name -> the rest
        return " ".join(nt[len(nt) - (len(ot) - pos):]) if len(nt) - (len(ot) - pos) >= 1 else " ".join(nt[1:])
    return nt[0] if lenient and nt else None


def _leftover_recorded_values(text: str, pairs: List[Tuple[str, str]], current_goal: str = "") -> bool:
    """True when `text` still holds a word that only the recorded goal has (the rewrite was incomplete).
    A word the current goal also uses is not a leftover.
    """
    keep = {t.lower() for _, new in pairs for t, _, _ in _param_spans(new)}
    keep |= {t.lower() for t, _, _ in _param_spans(current_goal)}
    old_only = {t.lower() for old, _ in pairs for t, _, _ in _param_spans(old) if len(t) > 1} - keep
    return any(t.lower() in old_only for t, _, _ in _param_spans(text))


_VALUE_CHARS = re.compile(r"^[\w\s,.'\"‘’“”\-@+:/#&()!?%$]+$")


def _usable(value: Optional[str]) -> Optional[str]:
    """A rewritten value must read like a value: at least one letter or digit, and no field separators or line breaks."""
    v = (value or "").strip()
    return v if v and re.search(r"[A-Za-z0-9]", v) and _VALUE_CHARS.match(v) else None


def _rewrite(text: str, pairs: List[Tuple[str, str]], lenient: bool, current_goal: str = "") -> Optional[str]:
    """Shared by typed text and click labels: whole value, suffix-dropped value, sub-span, then composite rewrite."""
    for old, new in pairs:
        o, n = _strip_edge(old), _strip_edge(new)
        if o and o.lower() == text.lower():
            return _usable(n)
        # Typed text that drops a suffix of the goal's value (a file extension) drops it from the new value too.
        if o and n and o.lower().startswith(text.lower()) and len(o) > len(text):
            suffix = o[len(text):]
            if n.endswith(suffix) and len(n) > len(suffix):
                return _usable(n[:-len(suffix)])
    for old, new in pairs:
        o, n = _strip_edge(old), _strip_edge(new)
        mapped = _map_subspan(text, o, n, lenient)
        if mapped:
            return _usable(mapped)
    out, hit = text, False
    for old, new in pairs:
        o, n = _strip_edge(old), _strip_edge(new)
        if o and o in out:
            out, hit = out.replace(o, n), True
    if hit and (lenient or not _leftover_recorded_values(out, pairs, current_goal)):
        return _usable(out)
    return None


def adapt_text(recorded_text: str, pairs: List[Tuple[str, str]], lenient: bool = False,
               current_goal: str = "") -> Optional[str]:
    """The recorded typed text rewritten for this instance, or None when the goals do not determine it."""
    text = str(recorded_text or "").strip()
    if not text or not pairs:
        return None
    return _rewrite(text, pairs, lenient, current_goal)


def adapt_label(label: str, pairs: List[Tuple[str, str]], lenient: bool = False,
                current_goal: str = "") -> Optional[str]:
    """The label of a recorded parameter click rewritten for this instance."""
    value = _strip_edge(label)
    if not value or not pairs:
        return None
    rewritten = _rewrite(value, pairs, lenient, current_goal)
    if rewritten:
        return rewritten
    if value.isdigit():
        for old, new in pairs:
            o, n = _strip_edge(old), _strip_edge(new)
            i = o.find(value)
            if i >= 0 and len(o) == len(n):
                cand = n[i:i + len(value)]
                if cand.isdigit():
                    return cand
    return None


def find_by_label(cur_html: str, label: str, rec_cls: Optional[str], lenient: bool = False) -> Tuple[Optional[int], str]:
    """The one element on the current screen that shows `label` (own text first, then the innermost element of
    the recorded class containing it).  Ambiguity abstains unless lenient."""
    if not label:
        return None, "no label"
    hits = elements_with_text(cur_html, label)
    if not hits:
        subs = subtree_texts(cur_html)
        cands = [i for i, texts in subs.items() if label in texts and not (element_text(cur_html, i) or "").strip()
                 and (rec_cls is None or element_cls(cur_html, i) == rec_cls)]
        if cands:
            fewest = min(len(subs[i]) for i in cands)
            hits = [i for i in cands if len(subs[i]) == fewest]
    if not hits:
        return None, f"no element showing '{label}' on the current screen"
    if len(hits) == 1 or lenient:
        return hits[0], f"'{label}' at index {hits[0]}" + (" (ambiguous, first taken)" if len(hits) > 1 else "")
    return None, f"'{label}' is ambiguous on the current screen ({len(hits)} elements)"


==> anc/code/provider/__init__.py <==
__all__ = [
    "BaseMobileTask",
    "GUIExplorerMobileTask",
    "ReuseGUIMobileTask",
]

from provider.base_agent.mobile_task import BaseMobileTask
from provider.gui_explorer.mobile_task import GUIExplorerMobileTask
from provider.ReuseGUI_agent.mobile_task import ReuseGUIMobileTask


==> anc/code/provider/base_agent/__init__.py <==
"""Memory-free baseline provider: the same agent with memory switched off."""

from provider.base_agent.mobile_task import BaseMobileTask

__all__ = ["BaseMobileTask"]


==> anc/code/provider/base_agent/mobile_task.py <==
"""Memory-free baseline provider on the shared GUI action interface."""

from __future__ import annotations

from typing import Any

from gui_graph.graph import PageGraph
from provider.ReuseGUI_agent.mobile_task import ReuseGUIMobileTask


class BaseMobileTask(ReuseGUIMobileTask):
    """Run the shared action-selection agent without any support memory.

    Memory and medium shift are forced off, whatever the caller passes.  The loop filter stays on and
    compares pages as it does with memory loaded, so the candidate set is the one Route C of DeltaReplay sees.
    """

    def __init__(
        self,
        query: str,
        bundle_name_dict: dict,
        adb_command: str = "adb",
        max_retries: int = 3,
        factor: float = 1.0,
        max_operate_steps: int = 35,
        args: dict[str, Any] | None = None,
    ) -> None:
        runtime_args = dict(args or {})
        runtime_args["enable_cache"] = "false"
        runtime_args["enable_medium_shift"] = "false"
        super().__init__(
            query,
            bundle_name_dict,
            adb_command,
            max_retries,
            factor,
            max_operate_steps,
            runtime_args,
        )
        if self.enable_loop_dedupe:
            self.loop_dedupe_graph = PageGraph.comparator()


==> anc/code/provider/baseline_common/__init__.py <==
"""Shared runtime for the memory-baseline adapters."""

from provider.baseline_common.mobile_task import SupportGuidedMobileTask

__all__ = ["SupportGuidedMobileTask"]


==> anc/code/provider/baseline_common/mobile_task.py <==
"""Shared visible-element execution adapter for memory baselines."""

from __future__ import annotations

import json
import os
from pathlib import Path
from typing import Any

from baseline_support import load_support_store, mask_support_store
from provider.ReuseGUI_agent.mobile_task import ReuseGUIMobileTask


REPO_ROOT = Path(__file__).resolve().parents[2]


def _as_bool(value: Any) -> bool:
    return str(value or "").strip().lower() in {"1", "true", "yes", "y", "on"}


class SupportGuidedMobileTask(ReuseGUIMobileTask):
    """Inject baseline-specific support guidance into the shared action set.

    Subclasses implement retrieval only.  This class owns candidate enumeration, the LLM selection call,
    strict index validation, action completion, and per-step diagnostics.  Historical coordinates are never
    accepted as output: a baseline can choose only an entry in ``available_actions``.
    """

    METHOD = ""
    DEBUG_FILENAME = "selection.json"

    LOW_ROUTE_ACTION_SOURCE = "support_guided"

    def __init__(
        self,
        query: str,
        bundle_name_dict: dict,
        adb_command: str = "adb",
        max_retries: int = 3,
        factor: float = 1.0,
        max_operate_steps: int = 35,
        args: dict[str, Any] | None = None,
    ) -> None:
        if not self.METHOD:
            raise RuntimeError("Baseline adapter METHOD is not configured")
        runtime_args = dict(args or {})
        support_value = str(runtime_args.get("baseline_support_path", "") or "").strip()
        benchmark = str(runtime_args.get("baseline_benchmark", "") or "").strip()
        if not support_value:
            raise RuntimeError(f"{self.METHOD} requires --baseline-support-path")
        if not benchmark:
            raise RuntimeError(f"{self.METHOD} requires --baseline-benchmark")

        support_path = Path(support_value)
        if not support_path.is_absolute():
            support_path = REPO_ROOT / support_path
        support_path = support_path.resolve()
        allowed_root = (REPO_ROOT / "memory_bank" / "baselines" / self.METHOD).resolve()
        if not support_path.is_relative_to(allowed_root):
            raise RuntimeError(
                f"{self.METHOD} support path must remain under {allowed_root}"
            )
        allow_incomplete = _as_bool(runtime_args.get("baseline_allow_incomplete"))
        self.baseline_store = load_support_store(
            support_path,
            expected_method=self.METHOD,
            expected_benchmark=benchmark,
            require_complete=not allow_incomplete,
        )
        self.baseline_support_path = support_path
        self.baseline_store, self.baseline_mask_evidence = mask_support_store(
            self.baseline_store,
            task_id=runtime_args.get("current_task_id", ""),
            task_query=runtime_args.get("current_task_query", "") or query,
            disabled=_as_bool(runtime_args.get("baseline_no_mask", True)),
        )
        episode_dir = Path(os.environ["DATA_DIR"])
        episode_dir.mkdir(parents=True, exist_ok=True)
        (episode_dir / "baseline_mask.json").write_text(
            json.dumps(self.baseline_mask_evidence, ensure_ascii=False, indent=2) + "\n",
            encoding="utf-8",
        )
        self.baseline_benchmark = benchmark
        self.baseline_top_k = max(1, int(runtime_args.get("baseline_top_k", 5)))
        self.baseline_min_score = max(
            0.0, float(runtime_args.get("baseline_min_score", 0.02))
        )
        self.baseline_max_candidates = max(
            1, int(runtime_args.get("baseline_max_candidates", 200))
        )

        runtime_args["enable_cache"] = "false"
        runtime_args["enable_medium_shift"] = "false"
        super().__init__(
            query,
            bundle_name_dict,
            adb_command,
            max_retries,
            factor,
            max_operate_steps,
            runtime_args,
        )
        self.is_use_GUIGraph = False
        self.page_graph = None
        self.is_use_medium_shift = False
        self.decision_enable_low_policy = True
        self.decision_enable_middle_policy = False
        self.use_cache_steps = 0
        self._baseline_packages = self._package_names(bundle_name_dict)

    @staticmethod
    def _package_names(bundle_name_dict: dict) -> set[str]:
        result: set[str] = set()
        for key, value in (bundle_name_dict or {}).items():
            for candidate in (key, value):
                text = str(candidate or "").strip()
                if "." in text and " " not in text:
                    result.add(text)
        return result

    def _retrieve_guidance(
        self,
        *,
        html: str,
    ) -> tuple[list[str], dict[str, Any]]:
        raise NotImplementedError

    def _candidate_view(
        self, available_actions: list[dict[str, Any]]
    ) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
        pool = [dict(action) for action in available_actions if isinstance(action, dict)]
        pool = pool[: self.baseline_max_candidates]
        view: list[dict[str, Any]] = []
        for position, action in enumerate(pool):
            item: dict[str, Any] = {
                "candidate_action_index": position,
                "action_type": str(action.get("action_type", "")),
            }
            for key in ("index", "direction", "duration", "goal_status", "text", "name"):
                if action.get(key) not in (None, ""):
                    item[key] = action[key]
            view.append(item)
        return view, pool

    def _selection_prompt(
        self,
        *,
        html: str,
        candidates: list[dict[str, Any]],
        guidance: list[str],
    ) -> str:
        memory_label = "Transition-aware tips retrieved from support exploration"
        method_rule = (
            "Use retrieved tips as expert techniques that may affect which current "
            "element is useful; reject tips that conflict with the current screen."
        )
        return (
            "You are an Android GUI action selector. Choose exactly one executable action "
            "from the CURRENT candidate list.\n"
            f"Method rule: {method_rule}\n"
            "Never output a historical coordinate or historical element id. "
            "candidate_action_index means the position in the candidate JSON array.\n"
            "If the task is complete, select a current complete/status candidate. If no "
            "candidate is reliable, output candidate_action_index=-1.\n\n"
            f"[User goal]\n{self.query}\n\n"
            f"[Recent action history]\n{json.dumps(self._history[-8:], ensure_ascii=False)}\n\n"
            f"[{memory_label}]\n{json.dumps(guidance, ensure_ascii=False, indent=2)}\n\n"
            f"[Current UI]\n{html[:30000]}\n\n"
            f"[Current executable candidates]\n{json.dumps(candidates, ensure_ascii=False, indent=2)}\n\n"
            "Return strict JSON only:\n"
            '{"candidate_action_index": <integer>, "reason": "short reason"}'
        )

    @staticmethod
    def _has_unfilled_placeholder(action: dict[str, Any]) -> bool:
        for key in ("text", "name", "app_name"):
            value = action.get(key)
            if isinstance(value, str) and value.startswith("<") and value.endswith(">"):
                return True
        return False

    def _try_low_shift(
        self,
        *,
        available_actions: list[dict[str, Any]],
        html: str,
        screenshot_path: str,
        step_id: int,
    ) -> dict[str, Any] | None:
        guidance, retrieval = self._retrieve_guidance(html=html)
        candidates, pool = self._candidate_view(available_actions)
        debug: dict[str, Any] = {
            "method": self.METHOD,
            "support_store": str(self.baseline_support_path),
            "support_store_complete": bool(
                self.baseline_store.get("complete_support_pool")
            ),
            "retrieval": retrieval,
            "guidance": guidance,
            "candidate_count": len(candidates),
            "selected_candidate_index": None,
            "selected_action": None,
            "fallback": None,
        }
        if not guidance or not pool:
            debug["fallback"] = "no_support_guidance" if not guidance else "no_candidates"
            self._dump_frame_json(
                step_id, f"baseline_debug/{self.METHOD}_{self.DEBUG_FILENAME}", debug
            )
            return None

        prompt = self._selection_prompt(
            html=html,
            candidates=candidates,
            guidance=guidance,
        )
        annotated = Path(screenshot_path).with_name("annotated.jpeg")
        image_path = str(annotated if annotated.is_file() else Path(screenshot_path))
        raw = self._llm_predict_mm_text(
            prompt,
            [image_path] if Path(image_path).is_file() else [],
            llm_obj=self.action_selection_llm,
        )
        parsed = self._parse_json_from_llm(raw)
        try:
            selected_index = int(parsed.get("candidate_action_index", -1))
        except (TypeError, ValueError):
            selected_index = -1
        debug.update({"prompt": prompt, "llm_raw": raw, "llm_parsed": parsed})
        if not 0 <= selected_index < len(pool):
            debug["fallback"] = "invalid_or_abstained_candidate_index"
            self._dump_frame_json(
                step_id, f"baseline_debug/{self.METHOD}_{self.DEBUG_FILENAME}", debug
            )
            return None

        selected = dict(pool[selected_index])
        selected, _ = self._complete_action_if_needed(action=selected, html=html)
        if self._has_unfilled_placeholder(selected):
            debug["fallback"] = "action_completion_left_placeholder"
            self._dump_frame_json(
                step_id, f"baseline_debug/{self.METHOD}_{self.DEBUG_FILENAME}", debug
            )
            return None
        debug["selected_candidate_index"] = selected_index
        debug["selected_action"] = selected
        self._dump_frame_json(
            step_id, f"baseline_debug/{self.METHOD}_{self.DEBUG_FILENAME}", debug
        )
        self.use_cache_steps += 1
        return selected

    def _try_medium_shift(self, **_: Any) -> None:
        # Baselines never take Route B.
        return None


==> anc/code/provider/gui_explorer/__init__.py <==
from provider.gui_explorer.mobile_task import GUIExplorerMobileTask

__all__ = ["GUIExplorerMobileTask"]


==> anc/code/provider/gui_explorer/mobile_task.py <==
"""GUI-Explorer knowledge injection on the shared candidate interface."""

from __future__ import annotations

from typing import Any

from baseline_support import rank_records
from provider.baseline_common.mobile_task import SupportGuidedMobileTask


class GUIExplorerMobileTask(SupportGuidedMobileTask):
    METHOD = "gui_explorer"
    DEBUG_FILENAME = "knowledge_selection.json"

    def _retrieve_guidance(
        self,
        *,
        html: str,
    ) -> tuple[list[str], dict[str, Any]]:
        hits = rank_records(
            self.baseline_store.get("knowledge", []),
            current_page=html,
            task_query=self.query,
            packages=self._baseline_packages,
            page_fields=("before_text", "after_text"),
            task_fields=("task_query", "app", "hint"),
            top_k=self.baseline_top_k,
            min_score=self.baseline_min_score,
        )
        guidance = []
        for hit in hits:
            record = hit["record"]
            hint = str(record.get("hint", "")).strip()
            if hint:
                guidance.append(
                    f"{hint} (historical action semantics: "
                    f"{record.get('action_semantics', {})})"
                )
        retrieval = {
            "algorithm": "deterministic_transition_knowledge_retrieval",
            "top_k": self.baseline_top_k,
            "hits": [
                {
                    "knowledge_id": hit["record"].get("id"),
                    "task_id": hit["record"].get("task_id"),
                    "score": round(float(hit["score"]), 6),
                    "page_score": round(float(hit["page_score"]), 6),
                    "task_score": round(float(hit["task_score"]), 6),
                }
                for hit in hits
            ],
        }
        return guidance, retrieval


==> anc/code/requirements-ocr.txt <==
paddlepaddle==2.6.2
paddleocr==2.9.1
fastapi==0.141.1
uvicorn==0.52.4


==> anc/code/requirements.txt <==
absl-py
android-env==1.2.3
apsw==3.53.4.0
colorama
dm-env
fuzzywuzzy
google-generativeai
grpcio
httpx
huggingface-hub
immutabledict
jsonschema
lancedb
loguru
matplotlib
numpy
openai
opencv-python
openpyxl
pandas
pillow
pydantic
pydub
python-dotenv
rapidfuzz
requests
sentence-transformers
termcolor
torch
transformers
typing-extensions
websockets


==> anc/code/reuse_runtime.py <==
"""Validation, defaults and provenance of the reuse_* runtime settings."""
import copy
import hashlib
import json
import math


KEYS = frozenset({
    "reuse_top_k", "reuse_top_n", "reuse_relocation_gate", "reuse_along_gate",
    "reuse_overall_threshold", "reuse_route_a", "reuse_route_a_prompt",
    "reuse_mask_own_task", "reuse_route_b_mode", "reuse_cross_task_route_a",
    "reuse_route_b_min_edge_sim", "reuse_template_memory", "reuse_family_memory",
    "reuse_route_b_impl", "reuse_cross_template_memory", "reuse_borrow_mode",
})
GATE_RANGES = {
    "min_struct_ratio": (0, 1), "max_cosine_distance": (0, 2),
    "w_vec": (0, 1), "w_fuzzy": (0, 1), "w_struct": (0, 1),
}


def _object(value, label):
    if isinstance(value, str):
        try:
            value = json.loads(value)
        except ValueError as exc:
            raise ValueError(f"{label}: invalid JSON") from exc
    if not isinstance(value, dict):
        raise ValueError(f"{label} must be a JSON object")
    return dict(value)


def _number(value, low, high, label):
    if (isinstance(value, bool) or not isinstance(value, (int, float))
            or not math.isfinite(value) or not low <= value <= high):
        raise ValueError(f"{label} must be finite and in [{low}, {high}]")
    return float(value)


def parse_reuse_overrides(value=None):
    """Validate reuse overrides: only known keys; partial gate objects merge into the task defaults."""
    values = {} if value is None else _object(value, "reuse_overrides")
    unknown = values.keys() - KEYS
    if unknown:
        raise ValueError(f"Unknown reuse override keys: {sorted(unknown)}")
    result = {}
    for key, item in values.items():
        if key in {"reuse_top_k", "reuse_top_n"}:
            if type(item) is not int or item < 1:
                raise ValueError(f"{key} must be a positive integer")
        elif key.endswith("_gate"):
            item = _object(item, key)
            if item.keys() - GATE_RANGES.keys():
                raise ValueError(f"Unknown {key} keys: {sorted(item.keys() - GATE_RANGES.keys())}")
            item = {k: _number(v, *GATE_RANGES[k], f"{key}.{k}") for k, v in item.items()}
            if all(k in item for k in ("w_vec", "w_fuzzy", "w_struct")) and not sum(item[k] for k in ("w_vec", "w_fuzzy", "w_struct")):
                raise ValueError(f"{key} weights must have a positive sum")
        elif key in ("reuse_overall_threshold", "reuse_route_b_min_edge_sim"):
            item = _number(item, 0, 1, key)
        elif key in ("reuse_route_a", "reuse_mask_own_task", "reuse_cross_task_route_a", "reuse_template_memory",
                     "reuse_family_memory", "reuse_cross_template_memory"):
            if type(item) is not bool:
                raise ValueError(f"{key} must be a JSON boolean")
        elif key == "reuse_route_a_prompt":
            if item not in ("legacy", "strict"):
                raise ValueError(f"{key} must be legacy or strict")
        elif key == "reuse_route_b_mode":
            if item not in ("always", "stall"):
                raise ValueError(f"{key} must be always or stall")
        elif key == "reuse_route_b_impl":
            # "llm": LLM-based re-grounding; "param": parameter adaptation of a replayed same-template run,
            # without a model call.
            if item not in ("llm", "param"):
                raise ValueError(f"{key} must be llm or param")
        elif key == "reuse_borrow_mode":
            # How another template's run is borrowed: "run" follows it with a position; "step" looks its steps
            # up afresh on every screen, with no position and nothing marked as done.
            if item not in ("run", "step"):
                raise ValueError(f"{key} must be run or step")
        result[key] = item
    return result


def runtime_reuse_overrides(args):
    values = parse_reuse_overrides(args.get("reuse_overrides"))
    direct = {k: v for k, v in args.items() if k.startswith("reuse_") and k != "reuse_overrides"}
    if values.keys() & direct.keys():
        raise ValueError("Duplicate reuse overrides in aggregate and runtime keys")
    values.update(parse_reuse_overrides(direct))
    return values


def reuse_identity(values):
    values = parse_reuse_overrides(values)
    if not values:
        return ""
    return hashlib.sha256(json.dumps(values, sort_keys=True, separators=(",", ":")).encode()).hexdigest()


# Defaults run DeltaReplay.  The RAG-prompting baseline reads memory only through the model-based Route B over the
# graph and replays no recorded run.
DEFAULTS = {
    "reuse_top_k": 5, "reuse_top_n": 7, "reuse_route_b_min_edge_sim": 0.75, "reuse_route_a_prompt": "strict",
    "reuse_mask_own_task": False, "reuse_route_b_mode": "always", "reuse_cross_task_route_a": False,
    "reuse_template_memory": True, "reuse_family_memory": True, "reuse_route_b_impl": "param",
    "reuse_cross_template_memory": True, "reuse_borrow_mode": "step",
}
RAG_PROMPTING_DEFAULTS = {
    "reuse_top_k": 5, "reuse_top_n": 7, "reuse_route_a_prompt": "legacy",
    "reuse_mask_own_task": False, "reuse_route_b_mode": "always", "reuse_cross_task_route_a": True,
    "reuse_template_memory": False, "reuse_family_memory": False, "reuse_route_b_impl": "llm",
    "reuse_cross_template_memory": False, "reuse_borrow_mode": "run",
}


def default_reuse_settings(policy_variant="full"):
    return dict(RAG_PROMPTING_DEFAULTS if policy_variant == "rag_prompting" else DEFAULTS)


def apply_reuse_overrides(task, values):
    values = parse_reuse_overrides(values)
    settings = dict(default_reuse_settings(getattr(task, "policy_variant", "full")), **values)
    for key, attr in (("reuse_relocation_gate", "pg_verify_params_of_relocation"),
                      ("reuse_along_gate", "pg_verify_params_of_alongTrajectory")):
        if key in values:
            gate = dict(getattr(task, attr), **values[key])
            if sum(gate[k] for k in ("w_vec", "w_fuzzy", "w_struct")) <= 0:
                raise ValueError(f"{key} weights must have a positive sum")
            setattr(task, attr, gate)
    task.medium_shift_cfg["num_top_similar_edge"] = settings["reuse_top_k"]
    task.pg_topk_pages = settings["reuse_top_n"]
    if "reuse_overall_threshold" in values:
        task.medium_shift_cfg["overall_threshold"] = values["reuse_overall_threshold"]
    if "reuse_route_a" in values:
        task.decision_enable_low_policy = values["reuse_route_a"]
    # Route B abstains when the best edge's subtask similarity is below this value; 0 disables the gate.
    if "reuse_route_b_min_edge_sim" in settings:
        task.medium_shift_cfg["edge_gate"] = settings["reuse_route_b_min_edge_sim"]
    task.reuse_route_a_prompt = settings["reuse_route_a_prompt"]
    task.reuse_mask_own_task = settings["reuse_mask_own_task"]
    task.reuse_route_b_mode = settings["reuse_route_b_mode"]
    task.reuse_cross_task_route_a = settings["reuse_cross_task_route_a"]
    task.reuse_template_memory = settings["reuse_template_memory"]
    task.reuse_family_memory = settings["reuse_family_memory"]
    task.reuse_route_b_impl = settings["reuse_route_b_impl"]
    # Without a recorded run of this task, template or family, replay the runs of the other tasks of the same app
    # (same_task_replay.runs_for_same_app); those replayed steps are counted as Route B.
    task.reuse_cross_template_memory = settings["reuse_cross_template_memory"]
    task.reuse_borrow_mode = settings["reuse_borrow_mode"]
    task.reuse_runtime_metadata = {
        "overrides": copy.deepcopy(values), "identity": reuse_identity(values),
        "effective": {
            "reuse_top_k": task.medium_shift_cfg["num_top_similar_edge"],
            "reuse_top_n": task.pg_topk_pages,
            "reuse_relocation_gate": copy.deepcopy(task.pg_verify_params_of_relocation),
            "reuse_along_gate": copy.deepcopy(task.pg_verify_params_of_alongTrajectory),
            "reuse_overall_threshold": task.medium_shift_cfg["overall_threshold"],
            "reuse_route_b_min_edge_sim": task.medium_shift_cfg.get("edge_gate", 0.0),
            "reuse_route_a": task.decision_enable_low_policy,
            "reuse_route_a_prompt": task.reuse_route_a_prompt,
            "reuse_mask_own_task": task.reuse_mask_own_task,
            "reuse_route_b_mode": task.reuse_route_b_mode,
            "reuse_cross_task_route_a": task.reuse_cross_task_route_a,
            "reuse_template_memory": task.reuse_template_memory,
            "reuse_family_memory": task.reuse_family_memory,
            "reuse_route_b_impl": task.reuse_route_b_impl,
            "reuse_cross_template_memory": task.reuse_cross_template_memory,
            "reuse_borrow_mode": task.reuse_borrow_mode,
        },
    }


def route_a_prompt_header(header, variant, along_trajectory):
    if variant == "legacy":
        return header
    result = []
    for line in header:
        if line.startswith("0) [Engineering guarantee]"):
            result.append("0) Check the current screen and Goal before reusing any candidate. "
                          + ("This is an along-trajectory match; still validate the candidate intent."
                             if along_trajectory else
                             "This is a relocated match, not an execution guarantee: candidates may have a page/intent mismatch."))
        elif line.startswith("2) Infer NEXT_SUBTASK:"):
            result.append("2) Infer NEXT_SUBTASK from the current screen, action history and Goal. Do not assume a candidate's ui_before describes the current screen.")
            result.append("3) Candidate matching: choose only a candidate whose page, intent and effect match NEXT_SUBTASK.")
        elif "You may output -1 ONLY" in line:
            result.append("   - Output -1 when the goal already appears achieved on the current screen (task complete/status), when the next needed step (including wait) is not among candidates, or when a candidate's page/intent does not match. Reject uncertain applicability; never force a click merely because memory offers one.")
        elif "[No backtracking audit for -1]" not in line:
            result.append(line)
    return result


def loop_dedupe_action_key(action, mode="type+index"):
    """The identity of an action for loop accounting.  A scroll carries its direction in every mode."""
    a = action or {}
    at = str(a.get("action_type", "")).strip().lower()
    idx = a.get("index", "")
    if mode == "full":
        return json.dumps(a, ensure_ascii=False, sort_keys=True)
    key = f"{at}|{idx}"
    if at == "scroll" and a.get("direction"):
        key += f"|{a.get('direction')}"
    if mode == "type+index+text":
        txt = a.get("text", "")
        if isinstance(txt, str) and txt:
            key += f"|{txt}"
    return key


def loop_dedupe_seen_counts(history, current_signature, matches):
    """Per action key, how many earlier steps on a screen like the current one a repeat would extend into a loop.

    `history`: the dedupe entries (oldest first, the last one is the previous step), each with "action_key",
    "action_type", "signature" (the app's texts on that screen, None if unknown) and "counts" (False for a replayed
    step).  `current_signature` is the texts of the current screen; `matches(entry)` says whether that entry's
    screen is like the current one.  A scroll entry counts only when the screen after it (the next entry's, or the
    current one for the last entry) shows the same texts, i.e. the list did not move.
    Returns (seen_counts, ignored) with ignored = [(entry_index, reason)] for matched entries that did not count."""
    seen, ignored = {}, []
    n = len(history)
    for i, h in enumerate(history):
        if not matches(h):
            continue
        ak = str(h.get("action_key", "") or "")
        if not ak:
            continue
        if h.get("counts", True) is False:
            ignored.append((i, "replayed_step"))
            continue
        if str(h.get("action_type", "")).strip().lower() == "scroll":
            before = h.get("signature")
            after = history[i + 1].get("signature") if i + 1 < n else current_signature
            if before is not None and after is not None and before != after:
                ignored.append((i, "scroll_moved_the_list"))
                continue
        seen[ak] = seen.get(ak, 0) + 1
    return seen, ignored


==> anc/code/run.py <==
import os
import json
import multiprocessing
import platform
import re
import time
import signal
import subprocess
from dataclasses import dataclass
from pathlib import Path
from baseline_support import baseline_episode_fields
from typing import Optional, Sequence

from runtime_bundle_overrides import (
    load_runtime_bundle_override_config,
    probe_installed_packages,
    resolve_runtime_bundle_dict,
)
from runtime_paths import resolve_project_internal_dir
from reuse_runtime import runtime_reuse_overrides, reuse_identity
from runtime_secrets import hydrate_process_environment, resolve_env_references
from deferred_evaluation import (
    build_eval_args,
    build_pending_evaluation,
    pending_episode_classification,
    write_pending_evaluation,
)

hydrate_process_environment(
    (
        "DELTAREPLAY_API_KEY",
        "DELTAREPLAY_OCR_API_KEY",
        "OPENAI_API_KEY",
        "OPENAI_ENDPOINT",
    )
)

from colorama import init, Fore, Style

from utils import (
    build_task_dir_name,
    normalize_console_text,
    setup_logging,
    load_config,
    read_json,
    parse_cli_args_from_init,
    filter_tasks_by_task_id_allowlist,
    print_out,
    write_json,
    ExcelOperation
)
from tasks.task_manager import TaskManager
from benchmark.single_app_eval import SingleAppEval
from benchmark.multi_app_eval import MultiAppEval
from utils.latency_metrics import build_latency_metrics
from utils.environment_guard import classify_episode
from utils.environment_guard import load_policy as load_environment_policy


from dotenv import load_dotenv
load_dotenv()
def prepare_data_dir(provider: str,
                     query: str,
                     pass_idx: Optional[int] = None,
                     dataset: Optional[str] = None,
                     split: Optional[str] = None,
                     task_id: Optional[str] = None,
                     app: Optional[str] = None,
                     variant: Optional[str] = None,
                     run_id: Optional[str] = None) -> str:
    task_id = build_task_dir_name(
        query=query,
        pass_idx=pass_idx,
        dataset=dataset,
        split=split,
        task_id=task_id,
        app=app,
        variant=variant,
        run_id=run_id,
    )
    data_dir = os.path.join(os.environ['RESULTS_DIR'], provider, task_id)
    os.makedirs(data_dir, exist_ok=True)
    os.environ['DATA_DIR'] = data_dir
    return data_dir


def evaluate_episode_or_defer(
    *,
    evaluator,
    query: str,
    data_dir: str,
    args: dict,
    execution_completed: bool,
    task_finished: bool,
    existing_detail: Optional[dict] = None,
) -> tuple[dict, Optional[list]]:
    """Evaluate the episode, or return a pending marker and the evaluator arguments to queue.

    ``existing_detail`` is returned unchanged; an episode whose task process did not
    complete gets an error record instead of an evaluation.
    """

    if existing_detail is not None:
        return existing_detail, None
    if execution_completed:
        eval_args = build_eval_args(query, data_dir, args)
        if args.get("defer_evaluation") == "true":
            return {"eval_result": "pending"}, eval_args
        return evaluator.eval(*eval_args), None
    return {
        "eval_result": "error",
        "fine_detect_reason": (
            "The task process ended without producing a terminal state to "
            "evaluate."
        ),
        "evaluation_error": "episode_ended_without_terminal_state",
    }, None


def episode_termination(
    *,
    execution_completed: bool,
    task_finished: bool,
    execution_errors: list,
) -> str:
    """Label how an episode ended: infrastructure abort, declared completion, or step budget exhausted."""

    if execution_errors or not execution_completed:
        return "infrastructure_abort"
    if task_finished:
        return "agent_declared_completion"
    return "step_budget_exhausted"


def classify_evaluation_detail(
    *,
    evaluation_detail: dict,
    environment_events=(),
    error_messages=(),
    hard_timeout: bool = False,
) -> dict:
    """Classify one evaluator record, failing closed for infrastructure errors."""

    events = list(environment_events or ())
    messages = [str(item) for item in (error_messages or ()) if str(item)]
    force_infrastructure_error = (
        str(evaluation_detail.get("eval_result", "")).lower() == "error"
        or evaluation_detail.get("episode_termination")
        == "infrastructure_abort"
    )
    try:
        return classify_episode(
            evaluator_success=(
                str(evaluation_detail.get("eval_result", "")).lower()
                == "success"
            ),
            policy=load_environment_policy(),
            environment_events=events,
            error_messages=messages,
            hard_timeout=hard_timeout,
            force_infrastructure_error=force_infrastructure_error,
            evaluation_pending=(
                str(evaluation_detail.get("eval_result", "")).lower() == "pending"
            ),
        )
    except Exception as exc:
        if force_infrastructure_error:
            return {
                "schema_version": 1,
                "kind": "deltareplay_episode_classification",
                "classification": "infrastructure_error",
                "reasons": ["explicit_infrastructure_error"],
                "counts_toward_success_rate": False,
                "policy_sha256": None,
                "environment_events": events,
                "classification_error": f"{type(exc).__name__}: {exc}",
            }
        return {
            "classification": "unclassified",
            "error": f"{type(exc).__name__}: {exc}",
        }


def stamp_execution_abort(
    evaluation_detail: dict,
    *,
    execution_completed: bool,
    task_finished: bool,
    execution_errors: list,
    environment_events=(),
    hard_timeout: bool = False,
) -> dict:
    """Attach the termination label and episode classification to an execution-error record."""

    evaluation_detail["episode_termination"] = episode_termination(
        execution_completed=execution_completed,
        task_finished=task_finished,
        execution_errors=execution_errors,
    )
    evaluation_detail["episode_classification"] = classify_evaluation_detail(
        evaluation_detail=evaluation_detail,
        environment_events=environment_events,
        error_messages=execution_errors,
        hard_timeout=hard_timeout,
    )
    return evaluation_detail


def persist_deferred_episode(
    *,
    record_path: str,
    evaluation_detail: dict,
    pending_request: dict,
    record_writer=None,
    pending_writer=None,
) -> None:
    """Write the pending record before making its queue marker visible."""

    write_record = record_writer or write_json
    publish_pending = pending_writer or write_pending_evaluation
    write_record(record_path, evaluation_detail, "list", "a")
    publish_pending(str(Path(record_path).parent), pending_request)


def _build_adb_cmd(adb_command: str, device_id: str, suffix: list[str]) -> list[str]:
    cmd = [adb_command]
    if device_id:
        cmd.extend(["-s", device_id])
    cmd.extend(suffix)
    return cmd


DEFAULT_RECENT_CLEANUP_TIMEOUT_SECONDS = 90.0
# Reserve time to quiesce the forwarder before killing the child and to restore it afterwards: killing the
# child with the reverse mapping still in place can wedge the ADB server.
DEFAULT_TASK_CLEANUP_RESERVE_SECONDS = 20.0
DEFAULT_TASK_QUIESCE_SECONDS = 6.0
DEFAULT_TASK_TERMINATION_GRACE_SECONDS = 2.0
FORCE_STOP_VERIFY_ATTEMPTS = 4
FORCE_STOP_VERIFY_ROUNDS = 2
FORCE_STOP_VERIFY_SETTLE_SECONDS = 0.5
ACCESSIBILITY_TRANSPORT_SIDECAR = "ui_tree_transport.json"
ACCESSIBILITY_FORWARDER_TRANSPORT = "accessibility_forwarder"
ACCESSIBILITY_FORWARDER_PACKAGE = "com.google.androidenv.accessibilityforwarder"
ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT = (
    f"{ACCESSIBILITY_FORWARDER_PACKAGE}/.AccessibilityForwarder"
)
ACCESSIBILITY_FORWARDER_RECEIVER_COMPONENT = (
    f"{ACCESSIBILITY_FORWARDER_PACKAGE}/"
    f"{ACCESSIBILITY_FORWARDER_PACKAGE}.FlagsBroadcastReceiver"
)
ACCESSIBILITY_FORWARDER_ACTION_PREFIX = "accessibility_forwarder.intent.action."
ACCESSIBILITY_PARENT_RECOVERY_ADB_TIMEOUT_SECONDS = 1.5


class CleanupBudgetExpired(TimeoutError):
    """Raised internally when recent-app cleanup has no wall-clock budget left."""


def _accessibility_reverse_remote_present(output: str, remote: str) -> bool:
    """Return whether ``adb reverse --list`` contains the episode remote.

    The list format is ``<serial> <remote> <local>``.  Matching the final
    field would confuse an unrelated mapping whose local endpoint happens to
    use the episode port with the device-side reverse that must be removed.
    """

    for line in str(output or "").splitlines():
        fields = line.split()
        if len(fields) >= 2 and fields[-2] == remote:
            return True
    return False


def _normalized_accessibility_component(component: str) -> str:
    value = str(component or "").strip()
    if "/" not in value:
        return value
    package, class_name = value.split("/", 1)
    if class_name.startswith("."):
        class_name = package + class_name
    return f"{package}/{class_name}"


def _accessibility_services_without_forwarder(value: str) -> str:
    target = _normalized_accessibility_component(
        ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT
    )
    raw = str(value or "").strip()
    services = (
        []
        if raw.lower() in {"", "null", "none"}
        else [item for item in raw.split(":") if item]
    )
    return ":".join(
        item
        for item in services
        if _normalized_accessibility_component(item) != target
    )


def _accessibility_baseline_requires_forwarder(original: dict) -> bool:
    services = str(original.get("enabled_accessibility_services", "") or "")
    without = _accessibility_services_without_forwarder(services)
    has_forwarder = without != services and services.lower() not in {
        "", "null", "none"
    }
    return bool(
        has_forwarder
        and str(original.get("accessibility_enabled", "") or "").strip()
        == "1"
    )


def recover_accessibility_transport(
    *,
    data_dir: str,
    adb_command: str,
    device_id: str,
    deadline_monotonic: float,
    run_process=subprocess.run,
) -> dict:
    """Compensate a task child that was killed before AndroidOperate.close()."""

    path = Path(data_dir) / ACCESSIBILITY_TRANSPORT_SIDECAR
    report = {
        "schema_version": 1,
        "kind": "accessibility_forwarder_parent_recovery",
        "sidecar_path": str(path),
        "required": path.is_file(),
        "passed": True,
        "actions": [],
        "verifications": [],
        "warnings": [],
        "errors": [],
    }
    if not path.is_file():
        report["status"] = "not_required"
        return report

    try:
        state = json.loads(path.read_text(encoding="utf-8"))
    except Exception as exc:
        report.update(
            {
                "status": "invalid_sidecar",
                "passed": False,
                "errors": [f"{type(exc).__name__}: {exc}"],
            }
        )
        return report
    if not isinstance(state, dict):
        report.update(
            {
                "status": "invalid_sidecar",
                "passed": False,
                "errors": ["sidecar root must be a JSON object"],
            }
        )
        return report

    validation_errors = []
    if state.get("schema_version") != 1:
        validation_errors.append("unsupported sidecar schema_version")
    if state.get("transport") != ACCESSIBILITY_FORWARDER_TRANSPORT:
        validation_errors.append("unexpected sidecar transport")
    if str(state.get("device_id", "")) != str(device_id or ""):
        validation_errors.append("sidecar device_id does not match episode")
    if state.get("receiver_component") != ACCESSIBILITY_FORWARDER_RECEIVER_COMPONENT:
        validation_errors.append("unexpected Accessibility Forwarder receiver")
    if state.get("service_component") != ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT:
        validation_errors.append("unexpected Accessibility Forwarder service")
    try:
        port = int(state.get("port"))
        if not 0 < port <= 65535:
            raise ValueError
    except (TypeError, ValueError):
        port = None
        validation_errors.append("sidecar port is invalid")
    original = state.get("original_secure_settings")
    if not isinstance(original, dict) or not all(
        key in original
        for key in ("enabled_accessibility_services", "accessibility_enabled")
    ):
        validation_errors.append("sidecar original secure settings are incomplete")
    else:
        for key in ("enabled_accessibility_services", "accessibility_enabled"):
            value = str(original.get(key, "") or "")
            if len(value) > 4096 or any(char in value for char in "\r\n\x00"):
                validation_errors.append(f"sidecar secure setting is unsafe: {key}")
    if validation_errors:
        report.update(
            {
                "status": "invalid_sidecar",
                "passed": False,
                "errors": validation_errors,
            }
        )
        return report

    already_restored = bool(
        state.get("restored") is True and state.get("reverse_added") is False
    )
    baseline_requires_forwarder = _accessibility_baseline_requires_forwarder(
        original
    )
    if already_restored and not baseline_requires_forwarder:
        report["status"] = "already_restored_by_child"
        return report

    def run_action(
        label: str,
        suffix: list[str],
        *,
        failure_is_error: bool = True,
    ) -> bool:
        remaining = max(0.0, deadline_monotonic - time.monotonic())
        if remaining <= 0:
            message = f"{label}: shared cleanup budget exhausted"
            report["actions"].append(
                {
                    "label": label,
                    "command_suffix": suffix,
                    "returncode": None,
                    "passed": False,
                    "error": message,
                }
            )
            if failure_is_error:
                report["errors"].append(message)
            return False
        command = _build_adb_cmd(adb_command, str(device_id or ""), suffix)
        action = {"label": label, "command_suffix": suffix}
        try:
            result = run_process(
                command,
                capture_output=True,
                text=True,
                encoding="utf-8",
                errors="replace",
                timeout=min(
                    ACCESSIBILITY_PARENT_RECOVERY_ADB_TIMEOUT_SECONDS,
                    remaining,
                ),
                check=False,
            )
            action.update(
                {
                    "returncode": result.returncode,
                    "stdout": str(result.stdout or "").strip(),
                    "stderr": str(result.stderr or "").strip(),
                    "passed": result.returncode == 0,
                }
            )
        except Exception as exc:
            action.update(
                {
                    "returncode": None,
                    "passed": False,
                    "error": f"{type(exc).__name__}: {exc}",
                }
            )
        report["actions"].append(action)
        if not action["passed"] and failure_is_error:
            report["errors"].append(
                f"{label}: "
                + str(action.get("error") or action.get("stderr") or "ADB failed")
            )
        return bool(action["passed"])

    receiver = ACCESSIBILITY_FORWARDER_RECEIVER_COMPONENT

    def broadcast(action_suffix: str, *extra: str) -> list[str]:
        return [
            "shell",
            "am",
            "broadcast",
            "-a",
            ACCESSIBILITY_FORWARDER_ACTION_PREFIX + action_suffix,
            "-n",
            receiver,
            *extra,
        ]

    def ensure_forwarder_binding() -> bool:
        """Prove or repair the service binding expected by the saved baseline."""

        if not baseline_requires_forwarder:
            return True

        from utils.device_api_android import AndroidOperate

        def probe(label: str, *, failure_is_error: bool = False) -> bool:
            command_ok = run_action(
                label,
                [
                    "shell", "dumpsys", "activity", "services",
                    ACCESSIBILITY_FORWARDER_PACKAGE,
                ],
                failure_is_error=failure_is_error,
            )
            action = report["actions"][-1]
            parsed = (
                AndroidOperate._parse_accessibility_service_bound(
                    str(action.get("stdout", ""))
                )
                if command_ok
                else {"bound": False, "matched_lines": []}
            )
            report["verifications"].append(
                {
                    "kind": "accessibility_forwarder_bound",
                    "label": label,
                    "matched": bool(parsed.get("bound")),
                    "service_record_present": bool(
                        parsed.get("service_record_present")
                    ),
                    "has_bound_true": bool(parsed.get("has_bound_true")),
                    "matched_lines": list(parsed.get("matched_lines") or []),
                }
            )
            return bool(parsed.get("bound"))

        if probe("verify restored accessibility binding"):
            report["binding_recovery"] = {
                "required": True,
                "attempted": False,
                "passed": True,
            }
            return True

        services = str(
            original.get("enabled_accessibility_services", "") or ""
        ).strip()
        without_forwarder = _accessibility_services_without_forwarder(services)
        if without_forwarder:
            disable_suffix = [
                "shell", "settings", "put", "secure",
                "enabled_accessibility_services", without_forwarder,
            ]
        else:
            disable_suffix = [
                "shell", "settings", "delete", "secure",
                "enabled_accessibility_services",
            ]

        rebind_ok = run_action(
            "temporarily remove dead accessibility forwarder",
            disable_suffix,
        )
        rebind_ok = run_action(
            "restore accessibility forwarder service list",
            [
                "shell", "settings", "put", "secure",
                "enabled_accessibility_services", services,
            ],
        ) and rebind_ok
        rebind_ok = run_action(
            "restore accessibility enabled master switch",
            [
                "shell", "settings", "put", "secure",
                "accessibility_enabled", "1",
            ],
        ) and rebind_ok

        bound = False
        if rebind_ok:
            for attempt in range(1, 4):
                bound = probe(
                    f"verify rebound accessibility service attempt {attempt}"
                )
                if bound:
                    break
                remaining = max(0.0, deadline_monotonic - time.monotonic())
                if remaining <= 0:
                    break
                time.sleep(min(0.1, remaining))
        if not bound:
            report["errors"].append(
                "Accessibility Forwarder baseline required hasBound=true but "
                "the service stayed unbound after one off/on rebind"
            )
        report["binding_recovery"] = {
            "required": True,
            "attempted": True,
            "passed": bool(bound),
            "preserved_other_services": without_forwarder,
        }
        return bool(bound)

    if already_restored:
        binding_ok = ensure_forwarder_binding()
        report["passed"] = binding_ok
        report["status"] = (
            "already_restored_and_bound"
            if binding_ok
            else "restored_but_binding_recovery_failed"
        )
        state["state"] = "restored" if binding_ok else "restore_partial"
        state["restored"] = binding_ok
        state["restore_attempted"] = True
        state["restore_errors"] = list(report["errors"])
        state["parent_recovery"] = report
        state["updated_at_unix_ns"] = time.time_ns()
        try:
            _atomic_write_json(str(path), state)
        except Exception as exc:
            report["passed"] = False
            report["status"] = "recovery_evidence_write_failed"
            report["errors"].append(
                f"sidecar write: {type(exc).__name__}: {exc}"
            )
        return report

    remote = f"tcp:{port}"
    # Remove the reverse even when reverse_added is false (a hard kill can land before the flag is written), and
    # before the optional forwarder broadcasts so they cannot use up the cleanup budget.
    reverse_remove_ok = run_action(
        "remove adb reverse",
        ["reverse", "--remove", remote],
        failure_is_error=False,
    )
    reverse_list_ok = run_action(
        "verify adb reverse removal",
        ["reverse", "--list"],
    )
    reverse_list_action = report["actions"][-1]
    reverse_present = True
    if reverse_list_ok:
        reverse_present = _accessibility_reverse_remote_present(
            str(reverse_list_action.get("stdout", "")), remote
        )
    reverse_ok = bool(reverse_list_ok and not reverse_present)
    report["verifications"].append(
        {
            "kind": "adb_reverse_absent",
            "remote": remote,
            "matched": reverse_ok,
        }
    )
    if not reverse_ok:
        report["errors"].append(
            f"adb reverse {remote} is still present or unverifiable"
        )
    elif not reverse_remove_ok:
        report["warnings"].append(
            "reverse remove command failed but reverse --list verified absence"
        )

    flags_ok = run_action(
        "disable accessibility tree logs",
        broadcast("DISABLE_ACCESSIBILITY_TREE_LOGS"),
    )
    grpc_ok = run_action(
        "disable accessibility gRPC",
        broadcast("DISABLE_GRPC"),
    )
    endpoint_ok = run_action(
        "clear accessibility gRPC endpoint",
        broadcast(
            "SET_GRPC",
            "--es",
            "host",
            "127.0.0.1",
            "--ei",
            "port",
            "0",
        ),
    )

    settings_ok = True
    for setting_name in (
        "enabled_accessibility_services",
        "accessibility_enabled",
    ):
        value = str(original.get(setting_name, "") or "").strip()
        if value.lower() in {"", "null", "none"}:
            suffix = [
                "shell",
                "settings",
                "delete",
                "secure",
                setting_name,
            ]
        else:
            suffix = [
                "shell",
                "settings",
                "put",
                "secure",
                setting_name,
                value,
            ]
        settings_ok = run_action(f"restore secure.{setting_name}", suffix) and settings_ok

    binding_ok = ensure_forwarder_binding() if settings_ok else False

    report["passed"] = bool(
        flags_ok
        and grpc_ok
        and endpoint_ok
        and reverse_ok
        and settings_ok
        and binding_ok
    )
    report["status"] = "recovered" if report["passed"] else "recovery_partial"
    state["state"] = "restored" if report["passed"] else "restore_partial"
    state["restored"] = bool(report["passed"])
    state["restore_attempted"] = True
    # A failed/unavailable readback is unsafe even when the stale sidecar said
    # reverse_added=false; retain a conservative pending marker for retries.
    state["reverse_added"] = not reverse_ok
    state["restore_errors"] = list(report["errors"])
    state["parent_recovery"] = report
    state["updated_at_unix_ns"] = time.time_ns()
    try:
        _atomic_write_json(str(path), state)
    except Exception as exc:
        report["passed"] = False
        report["status"] = "recovery_evidence_write_failed"
        report["errors"].append(f"sidecar write: {type(exc).__name__}: {exc}")
    return report


@dataclass(frozen=True)
class TaskExecutionResult:
    """Outcome of one bounded task run; infrastructure errors are kept apart from agent failures."""

    completed: bool
    timed_out: bool = False
    execution_error: Optional[str] = None
    task_finished: bool = False
    latency_metrics: Optional[dict] = None
    legacy_elapsed_time: float = 0.0
    executed_steps: int = 0
    use_cache_steps: int = 0
    child_exitcode: Optional[int] = None
    environment_events: tuple = ()
    environment_failure: Optional[dict] = None
    quiesce: Optional[dict] = None

    def __bool__(self) -> bool:
        return self.completed


def _atomic_write_json(path: str, value: dict) -> None:
    """Atomically replace one JSON object, leaving no partially written evidence."""

    directory = os.path.dirname(os.path.abspath(path))
    os.makedirs(directory, exist_ok=True)
    temporary_path = os.path.join(directory, ".cleanup_evidence.tmp")
    with open(temporary_path, "w", encoding="utf-8") as handle:
        json.dump(value, handle, ensure_ascii=False, indent=4)
        handle.flush()
        os.fsync(handle.fileno())
    os.replace(temporary_path, path)


def quiesce_accessibility_transport(
    *,
    data_dir: str,
    adb_command: str,
    device_id: str,
    deadline_monotonic: float,
    run_process=subprocess.run,
) -> dict:
    """Stop the forwarder pushing while the task child is still alive.

    Runs in the parent right before a timed-out child is terminated.  The order
    mirrors ``AndroidOperate.close()``: clear the endpoint, pause for a push in
    flight, then drop the reverse mapping.  If the endpoint could not be cleared
    the mapping is left in place, because removing a mapping the forwarder still
    pushes to can wedge the ADB server.
    """

    path = Path(data_dir) / ACCESSIBILITY_TRANSPORT_SIDECAR
    report = {
        "schema_version": 1,
        "kind": "accessibility_forwarder_quiesce",
        "sidecar_path": str(path),
        "required": False,
        "passed": True,
        "actions": [],
        "warnings": [],
    }
    if not path.is_file():
        report["status"] = "not_required"
        return report
    try:
        state = json.loads(path.read_text(encoding="utf-8"))
    except Exception as exc:
        report.update(
            {"status": "invalid_sidecar", "passed": False,
             "error": f"{type(exc).__name__}: {exc}"}
        )
        return report
    if (
        not isinstance(state, dict)
        or state.get("transport") != ACCESSIBILITY_FORWARDER_TRANSPORT
    ):
        report["status"] = "not_required"
        return report
    if state.get("restored") is True and state.get("reverse_added") is False:
        report["status"] = "already_restored_by_child"
        return report
    try:
        port = int(state.get("port"))
        if not 0 < port <= 65535:
            raise ValueError
    except (TypeError, ValueError):
        port = None
    report["required"] = True

    def run_action(label: str, suffix: list) -> bool:
        remaining = max(0.0, deadline_monotonic - time.monotonic())
        action = {"label": label, "command_suffix": suffix}
        if remaining <= 0:
            action.update({"returncode": None, "passed": False,
                           "error": "quiesce budget exhausted"})
            report["actions"].append(action)
            return False
        command = _build_adb_cmd(adb_command, str(device_id or ""), suffix)
        try:
            result = run_process(
                command,
                capture_output=True,
                text=True,
                encoding="utf-8",
                errors="replace",
                timeout=min(
                    ACCESSIBILITY_PARENT_RECOVERY_ADB_TIMEOUT_SECONDS * 2,
                    remaining,
                ),
                check=False,
            )
            action.update(
                {"returncode": result.returncode,
                 "stderr": str(result.stderr or "").strip()[-200:],
                 "passed": result.returncode == 0}
            )
        except Exception as exc:
            action.update({"returncode": None, "passed": False,
                           "error": f"{type(exc).__name__}: {exc}"})
        report["actions"].append(action)
        return bool(action["passed"])

    cleared = run_action(
        "clear accessibility gRPC endpoint",
        [
            "shell", "am", "broadcast",
            "-a", ACCESSIBILITY_FORWARDER_ACTION_PREFIX + "SET_GRPC",
            "-n", ACCESSIBILITY_FORWARDER_RECEIVER_COMPONENT,
            "--es", "host", "127.0.0.1", "--ei", "port", "0",
        ],
    )
    if cleared:
        time.sleep(
            min(1.5, max(0.0, deadline_monotonic - time.monotonic()))
        )
        if port is not None and state.get("reverse_added") is not False:
            run_action("remove adb reverse", ["reverse", "--remove", f"tcp:{port}"])
    elif port is not None:
        report["warnings"].append(
            f"reverse tcp:{port} left in place: the endpoint was not cleared"
        )
    report["passed"] = all(a.get("passed") for a in report["actions"])
    report["status"] = "quiesced" if report["passed"] else "quiesce_partial"
    return report


def _seconds_until(deadline_monotonic: float) -> float:
    return max(0.0, float(deadline_monotonic) - time.monotonic())


def _recorded_execution_errors(record_path: str) -> list[str]:
    """Return UI/step infrastructure anomalies swallowed by BaseTask's loop."""

    try:
        records = read_json(record_path)
    except FileNotFoundError:
        return []
    except (OSError, ValueError, json.JSONDecodeError) as exc:
        return [f"record.json unreadable: {type(exc).__name__}: {exc}"]

    if isinstance(records, dict):
        records = [records]
    if not isinstance(records, list):
        return ["record.json is not a list or object"]

    errors: list[str] = []
    for record_index, record in enumerate(records):
        if not isinstance(record, dict):
            continue
        location = (
            f"step_id={record['step_id']}"
            if record.get("step_id") is not None
            else f"record_index={record_index}"
        )
        step_exception = record.get("step_exception")
        if step_exception not in (None, ""):
            errors.append(f"UI step exception at {location}: {step_exception}")
        timeout_value = record.get("timeout")
        if timeout_value is True or str(timeout_value).strip().lower() in {
            "1",
            "true",
            "yes",
            "y",
            "on",
        }:
            timeout_seconds = record.get("timeout_seconds")
            suffix = (
                f" after {timeout_seconds}s"
                if timeout_seconds not in (None, "")
                else ""
            )
            errors.append(f"UI step timeout at {location}{suffix}")
    return errors


def _executed_step_count(task_mgr) -> int:
    try:
        return max(0, int(getattr(task_mgr, "step_id", -1)) + 1)
    except (TypeError, ValueError):
        return 0


_RECENT_TASK_HEADER_RE = re.compile(
    r"^\s*\*\s+Recent\s+#(?P<recent_index>\d+)\s*:\s*(?P<header>.*)$",
    re.IGNORECASE,
)
_RECENT_TASK_ID_RE = re.compile(r"\btaskId\s*=\s*(\d+)\b", re.IGNORECASE)
_RECENT_ROOT_TASK_ID_RE = re.compile(
    r"\brootTaskId\s*=\s*(\d+)\b", re.IGNORECASE
)
_RECENT_HEADER_TASK_ID_RE = re.compile(r"\bTask\{[^\r\n}]*\s#(\d+)\b")


def _parse_activity_recent_tasks(dumpsys_text: str) -> list[dict]:
    """Parse each ``Recent #`` block without borrowing IDs from its neighbour."""

    blocks: list[dict] = []
    current: Optional[dict] = None
    for raw_line in str(dumpsys_text or "").splitlines():
        match = _RECENT_TASK_HEADER_RE.match(raw_line)
        if match:
            if current is not None:
                blocks.append(current)
            current = {
                "recent_index": int(match.group("recent_index")),
                "header": raw_line.strip(),
                "lines": [raw_line.strip()],
            }
        elif current is not None:
            current["lines"].append(raw_line.strip())
    if current is not None:
        blocks.append(current)

    records: list[dict] = []
    for block in blocks:
        block_text = "\n".join(block["lines"])
        header = str(block["header"])
        task_ids = [int(value) for value in _RECENT_TASK_ID_RE.findall(block_text)]
        root_task_ids = [
            int(value) for value in _RECENT_ROOT_TASK_ID_RE.findall(block_text)
        ]
        header_match = _RECENT_HEADER_TASK_ID_RE.search(header)
        task_id = task_ids[0] if task_ids else None
        if task_id is None and header_match:
            task_id = int(header_match.group(1))
            task_ids = [task_id]
        root_task_id = root_task_ids[0] if root_task_ids else None
        is_home = re.search(r"\btype\s*=\s*home\b", header, re.IGNORECASE) is not None
        removal_ids = sorted(
            {
                value
                for value in (*task_ids, *root_task_ids)
                if isinstance(value, int) and value >= 0
            }
        )
        records.append(
            {
                "recent_index": block["recent_index"],
                "header": header,
                "type": "home" if is_home else "non_home",
                "is_home": is_home,
                "task_id": task_id,
                "root_task_id": root_task_id,
                "task_ids": sorted(set(task_ids)),
                "root_task_ids": sorted(set(root_task_ids)),
                "removal_ids": removal_ids,
                "lines": block["lines"],
            }
        )
    return records


def _activity_recents_semantics(dumpsys_text: str) -> dict:
    """Prove that Android's recent-task registry contains only Home.

    Launchers render an empty overview differently, so UI text is not reliable.
    ActivityManager is the source of truth: after cleanup every ``Recent #`` entry must
    be ``type=home``.  Empty output is never accepted because it could also mean
    ADB failed.
    """

    task_records = _parse_activity_recent_tasks(dumpsys_text)
    non_home_records = [item for item in task_records if not item["is_home"]]
    parse_errors = [
        f"Recent #{item['recent_index']} has no taskId/rootTaskId"
        for item in non_home_records
        if not item["removal_ids"]
    ]
    non_home_task_ids = sorted(
        {
            task_id
            for item in non_home_records
            for task_id in item["removal_ids"]
        }
    )
    return {
        "passed": bool(task_records) and not non_home_records and not parse_errors,
        "recent_task_count": len(task_records),
        "home_task_count": len(task_records) - len(non_home_records),
        "non_home_tasks": [item["header"] for item in non_home_records],
        "non_home_task_ids": non_home_task_ids,
        "parse_errors": parse_errors,
        "recent_tasks": [item["header"] for item in task_records],
        "task_records": task_records,
    }


def _cleanup_adb_result(command: list[str], result) -> dict:
    return {
        "command": command,
        "return_code": int(getattr(result, "returncode", -1)),
        "stdout": str(getattr(result, "stdout", "") or "").strip(),
        "stderr": str(getattr(result, "stderr", "") or "").strip(),
    }


# Printed by the cleanup probe when the package has no live process.  A reachable device
# always prints this token or a pid list, so empty output means the device was not reached.
_PIDOF_ABSENT_SENTINEL = "__NO_SUCH_PROCESS__"

# Killing these would break the harness itself or the device shell, so they are
# never force-stopped even when an episode navigated through them.
CLEANUP_PROTECTED_PACKAGES = frozenset(
    {
        "android",
        "com.android.systemui",
        "com.miui.home",
        "com.mi.android.globallauncher",
        "com.android.launcher",
        "com.android.launcher3",
        "com.google.android.apps.nexuslauncher",
        "com.google.android.setupwizard",
        "com.google.androidenv.accessibilityforwarder",
        "com.android.inputmethod.latin",
        "com.baidu.input_mi",
        "com.sohu.inputmethod.sogou.xiaomi",
        "com.miui.securitycenter",
        "com.lbe.security.miui",
    }
)


def episode_touched_packages(data_dir: str) -> list[str]:
    """Collect every app package that appears in this episode's captured UI trees.

    These are force-stopped after Recents cleanup so that no app state leaks into
    the next task.
    """

    packages: set[str] = set()
    json_root = os.path.join(str(data_dir or ""), "JsonInfo")
    if not os.path.isdir(json_root):
        return []

    def visit(node) -> None:
        if isinstance(node, dict):
            attrib = node.get("attrib")
            if isinstance(attrib, dict):
                name = str(attrib.get("package", "") or "").strip()
                if name and "." in name:
                    packages.add(name)
            children = node.get("children")
            if isinstance(children, list):
                for child in children:
                    visit(child)

    for entry in sorted(os.listdir(json_root)):
        tree_path = os.path.join(json_root, entry, "tree_origin.json")
        if not os.path.isfile(tree_path):
            continue
        try:
            with open(tree_path, "r", encoding="utf-8") as handle:
                visit(json.load(handle))
        except Exception:
            continue

    return sorted(packages - CLEANUP_PROTECTED_PACKAGES)


def clear_background_apps(adb_command: str,
                          device_id: str = "",
                          clear_tap_x: int = 640,
                          clear_tap_y: int = 2500,
                          timeout_seconds: float = DEFAULT_RECENT_CLEANUP_TIMEOUT_SECONDS,
                          deadline_monotonic: Optional[float] = None,
                          force_stop_packages: Optional[Sequence[str]] = None) -> dict:
    """Clear Recents with durable evidence and a single wall-clock deadline.

    ``deadline_monotonic`` lets the caller share one budget between task
    execution and cleanup.  ``timeout_seconds`` is still enforced when this
    helper is called independently, so retries cannot multiply into an
    unbounded cleanup.
    """

    cleanup_started = time.monotonic()
    local_timeout = max(0.0, float(timeout_seconds))
    local_deadline = cleanup_started + local_timeout
    effective_deadline = (
        min(local_deadline, float(deadline_monotonic))
        if deadline_monotonic is not None
        else local_deadline
    )
    cleanup_path = os.path.join(
        os.environ.get("DATA_DIR", ""), "cleanup_evidence.json"
    )

    evidence = {
        "schema_version": 1,
        "kind": "android_recent_apps_cleanup",
        "device_id": device_id,
        "clear_tap": {"x": int(clear_tap_x), "y": int(clear_tap_y)},
        "actions": [],
        "verification_attempts": [],
        "force_stop": {
            "requested_packages": sorted(
                {
                    str(name).strip()
                    for name in (force_stop_packages or ())
                    if str(name).strip()
                    and str(name).strip() not in CLEANUP_PROTECTED_PACKAGES
                }
            ),
            "results": [],
            "all_confirmed_dead": None,
        },
        "passed": False,
        "status": "running",
        "budget_exhausted": False,
        "cleanup_timeout_seconds": local_timeout,
        "shared_deadline_supplied": deadline_monotonic is not None,
        "cleanup_budget_at_start_seconds": _seconds_until(effective_deadline),
        "created_at": time.strftime("%Y-%m-%dT%H:%M:%S%z"),
    }

    def persist() -> None:
        if os.environ.get("DATA_DIR"):
            _atomic_write_json(cleanup_path, evidence)

    # Create evidence before the first ADB command, so a killed process still shows that
    # cleanup started.
    persist()

    def require_budget(stage: str) -> float:
        remaining = _seconds_until(effective_deadline)
        if remaining <= 0.0:
            evidence["budget_exhausted"] = True
            evidence["budget_exhausted_at_stage"] = stage
            persist()
            raise CleanupBudgetExpired(
                f"recent-app cleanup budget exhausted before {stage}"
            )
        return remaining

    def bounded_sleep(seconds: float, stage: str) -> None:
        remaining = require_budget(stage)
        requested = max(0.0, float(seconds))
        if requested <= 0.0:
            return
        if remaining < requested:
            time.sleep(remaining)
            evidence["budget_exhausted"] = True
            evidence["budget_exhausted_at_stage"] = stage
            persist()
            raise CleanupBudgetExpired(
                f"recent-app cleanup budget exhausted during {stage}"
            )
        time.sleep(requested)

    def run_one(suffix: list[str], stage: str) -> dict:
        remaining = require_budget(stage)
        command = _build_adb_cmd(adb_command, device_id, suffix)
        command_timeout = max(0.001, min(20.0, remaining))
        try:
            result = subprocess.run(
                command,
                check=False,
                capture_output=True,
                text=True,
                encoding="utf-8",
                errors="replace",
                timeout=command_timeout,
            )
            return _cleanup_adb_result(command, result)
        except subprocess.TimeoutExpired as exc:
            return {
                "command": command,
                "return_code": None,
                "stdout": str(exc.stdout or "").strip(),
                "stderr": str(exc.stderr or "").strip(),
                "timed_out": True,
                "timeout_seconds": command_timeout,
            }
        except Exception as exc:
            return {
                "command": command,
                "return_code": None,
                "stdout": "",
                "stderr": "",
                "exception": f"{type(exc).__name__}: {exc}",
            }

    def append_action(suffix: list[str], stage: str) -> dict:
        action = run_one(suffix, stage)
        evidence["actions"].append(action)
        persist()
        return action

    def force_stop_touched_packages() -> None:
        """Stop every app this episode used and prove the process is gone.

        The effect of swiping Recents away depends on the launcher; ``am force-stop``
        followed by a ``pidof`` readback can be verified.
        """

        targets = evidence["force_stop"]["requested_packages"]
        if not targets:
            evidence["force_stop"]["all_confirmed_dead"] = True
            persist()
            return

        confirmed = True
        for package in targets:
            record: dict = {"package": package}
            try:
                stop_attempts = []
                probe_attempts = []
                probe = {}
                output = ""
                for round_number in range(1, FORCE_STOP_VERIFY_ROUNDS + 1):
                    stop_action = run_one(
                        ["shell", "am", "force-stop", package],
                        f"force_stop_{package}_{round_number}",
                    )
                    stop_attempts.append(
                        {
                            "round": round_number,
                            "return_code": stop_action.get("return_code"),
                            "stdout": str(stop_action.get("stdout") or "").strip(),
                            "stderr": str(stop_action.get("stderr") or "").strip(),
                        }
                    )
                    for attempt in range(1, FORCE_STOP_VERIFY_ATTEMPTS + 1):
                        probe = run_one(
                            [
                                "shell",
                                f"pidof {package} || echo {_PIDOF_ABSENT_SENTINEL}",
                            ],
                            f"pidof_{package}_{round_number}_{attempt}",
                        )
                        output = str(probe.get("stdout") or "").strip()
                        probe_attempts.append(
                            {
                                "round": round_number,
                                "attempt": attempt,
                                "return_code": probe.get("return_code"),
                                "stdout": output,
                                "stderr": str(probe.get("stderr") or "").strip(),
                            }
                        )
                        if output in {"", _PIDOF_ABSENT_SENTINEL}:
                            break
                        if attempt < FORCE_STOP_VERIFY_ATTEMPTS:
                            bounded_sleep(
                                FORCE_STOP_VERIFY_SETTLE_SECONDS,
                                f"pidof_{package}_{round_number}_{attempt}_settle",
                            )
                    if output in {"", _PIDOF_ABSENT_SENTINEL}:
                        break
                    if round_number < FORCE_STOP_VERIFY_ROUNDS:
                        bounded_sleep(
                            FORCE_STOP_VERIFY_SETTLE_SECONDS,
                            f"force_stop_{package}_{round_number}_retry_settle",
                        )
                record["force_stop_attempts"] = stop_attempts
                record["force_stop_return_code"] = (
                    stop_attempts[-1].get("return_code") if stop_attempts else None
                )
                record["pidof_attempts"] = probe_attempts
                record["pidof_output"] = output
                if not output:
                    record["surviving_pids"] = None
                    record["confirmed_dead"] = False
                    record["error"] = (
                        "device unreachable during cleanup; process state unknown: "
                        + (str(probe.get("stderr") or "").strip() or "no output")
                    )
                elif output == _PIDOF_ABSENT_SENTINEL:
                    record["surviving_pids"] = ""
                    record["confirmed_dead"] = True
                else:
                    record["surviving_pids"] = output
                    record["confirmed_dead"] = False
            except CleanupBudgetExpired:
                record["confirmed_dead"] = False
                record["error"] = "cleanup_budget_exhausted"
                evidence["force_stop"]["results"].append(record)
                confirmed = False
                break
            except Exception as exc:
                record["confirmed_dead"] = False
                record["error"] = f"{type(exc).__name__}: {exc}"
            if not record.get("confirmed_dead"):
                confirmed = False
            evidence["force_stop"]["results"].append(record)
            persist()

        evidence["force_stop"]["all_confirmed_dead"] = confirmed
        persist()

    def remove_activity_manager_recent_tasks() -> bool:
        """Remove every non-Home task by ID, then require a Home-only readback."""

        report: dict = {
            "method": "adb shell am stack remove <taskId/rootTaskId>",
            "passed": False,
            "rounds": [],
            "remove_attempts": [],
        }
        evidence["activity_recents_removal"] = report
        persist()

        for round_number in range(1, 4):
            probe = run_one(
                ["shell", "dumpsys", "activity", "recents"],
                f"activity_recents_remove_round_{round_number}_probe",
            )
            semantics = _activity_recents_semantics(probe.get("stdout", ""))
            round_record = {
                "round": round_number,
                "probe": probe,
                "semantics": semantics,
            }
            report["rounds"].append(round_record)
            persist()

            if probe.get("return_code") != 0:
                report["error"] = "dumpsys activity recents failed"
                persist()
                return False
            if semantics.get("passed"):
                report["passed"] = True
                report["final_readback"] = round_record
                persist()
                return True

            removal_ids = list(semantics.get("non_home_task_ids") or [])
            if not removal_ids:
                report["error"] = (
                    "non-Home recent tasks were present but no taskId/rootTaskId "
                    "could be parsed"
                )
                persist()
                return False

            round_record["removal_ids"] = removal_ids
            for task_id in removal_ids:
                removal = append_action(
                    ["shell", "am", "stack", "remove", str(task_id)],
                    f"activity_recents_remove_round_{round_number}_task_{task_id}",
                )
                attempt = {
                    "round": round_number,
                    "task_id": task_id,
                    **removal,
                }
                report["remove_attempts"].append(attempt)
                persist()
            bounded_sleep(
                0.35, f"activity_recents_remove_round_{round_number}_settle"
            )

        final_probe = run_one(
            ["shell", "dumpsys", "activity", "recents"],
            "activity_recents_remove_final_readback",
        )
        final_semantics = _activity_recents_semantics(final_probe.get("stdout", ""))
        report["final_readback"] = {
            "probe": final_probe,
            "semantics": final_semantics,
        }
        report["passed"] = bool(
            final_probe.get("return_code") == 0 and final_semantics.get("passed")
        )
        if not report["passed"]:
            report["error"] = "activity recents readback still contained non-Home tasks"
        persist()
        return bool(report["passed"])

    def dismiss_pixel_launcher_recent_tasks() -> None:
        """Swipe Pixel Launcher task cards away and prove the registry is clean.

        Pixel Launcher has no fixed Clear-all button, so each non-Home task that
        ActivityManager still lists is dismissed with one upward swipe until a fresh
        readback contains only Home tasks.
        """

        report: dict = {
            "launcher": "com.google.android.apps.nexuslauncher",
            "detected": False,
            "passed": None,
            "attempts": [],
        }
        evidence["pixel_recents_dismissal"] = report
        persist()
        swipe_x = max(1, int(clear_tap_x))
        swipe_start_y = max(200, int(clear_tap_y * 0.55))
        swipe_end_y = max(50, int(clear_tap_y * 0.05))
        for attempt_number in range(1, 33):
            probe = run_one(
                ["shell", "dumpsys", "activity", "recents"],
                f"pixel_recents_probe_{attempt_number}",
            )
            state = _activity_recents_semantics(probe.get("stdout", ""))
            attempt_record = {
                "attempt": attempt_number,
                "probe": probe,
                "semantics": state,
            }
            report["attempts"].append(attempt_record)
            pixel_launcher = any(
                "com.google.android.apps.nexuslauncher" in line
                and "type=home" in line
                for line in state.get("recent_tasks", [])
            )
            if not pixel_launcher:
                report["passed"] = None
                report["skip_reason"] = "Pixel Launcher is not the Home task"
                persist()
                return
            report["detected"] = True
            if probe.get("return_code") == 0 and state.get("passed"):
                report["passed"] = True
                report["dismissed_task_count"] = attempt_number - 1
                persist()
                return
            swipe = append_action(
                [
                    "shell",
                    "input",
                    "swipe",
                    str(swipe_x),
                    str(swipe_start_y),
                    str(swipe_x),
                    str(swipe_end_y),
                    "300",
                ],
                f"pixel_recents_dismiss_{attempt_number}",
            )
            attempt_record["swipe"] = swipe
            persist()
            if swipe.get("return_code") != 0:
                report["passed"] = False
                report["error"] = "Pixel Launcher task-card swipe failed"
                persist()
                return
            bounded_sleep(0.35, f"pixel_recents_dismiss_{attempt_number}_settle")
        report["passed"] = False
        report["error"] = "Pixel Launcher still had non-Home tasks after 32 swipes"
        persist()

    try:
        # Remove recent tasks before force-stopping: a force-stopped app's recents card becomes an
        # empty shell (sz=0) that "am stack remove" cannot delete.
        activity_cleanup_passed = remove_activity_manager_recent_tasks()
        force_stop_touched_packages()
        evidence["legacy_ui_fallback"] = {
            "used": not activity_cleanup_passed,
            "reason": (
                None
                if activity_cleanup_passed
                else "activity-manager task removal was not verified"
            ),
        }
        persist()
        if not activity_cleanup_passed:
            # No clear-all tap here: on some launchers that button also kills the accessibility forwarder.
            for action_number, suffix in enumerate(
                (
                    ["shell", "input", "keyevent", "3"],
                    ["shell", "input", "keyevent", "187"],
                ),
                start=1,
            ):
                action = append_action(suffix, f"initial_action_{action_number}")
                if action["return_code"] != 0:
                    raise RuntimeError(
                        "cleanup ADB command failed: "
                        f"{action['return_code']} {action['stderr']}"
                    )
                bounded_sleep(0.8, f"initial_action_{action_number}_settle")
            dismiss_pixel_launcher_recent_tasks()
        else:
            evidence["pixel_recents_dismissal"] = {
                "detected": False,
                "passed": None,
                "skipped": True,
                "skip_reason": "activity-manager task removal was verified",
            }
            persist()

        # Go Home, reopen Recents and require a fresh ActivityManager readback.  uiautomator is
        # not used because UiAutomation can suppress the accessibility forwarder.
        for action_number, suffix in enumerate(
            (
                ["shell", "input", "keyevent", "3"],
                ["shell", "input", "keyevent", "187"],
            ),
            start=1,
        ):
            action = append_action(suffix, f"verification_open_{action_number}")
            if action["return_code"] != 0:
                raise RuntimeError("could not reopen Recents for cleanup verification")
            bounded_sleep(0.8, f"verification_open_{action_number}_settle")

        for attempt in range(1, 7):
            attempt_evidence = {"attempt": attempt, "passed": False}
            evidence["verification_attempts"].append(attempt_evidence)
            persist()

            activity_result = run_one(
                ["shell", "dumpsys", "activity", "recents"],
                f"verification_{attempt}_activity_recents",
            )
            activity_text = str(activity_result.get("stdout") or "")
            activity_semantics = _activity_recents_semantics(activity_text)
            activity_proof_passed = bool(
                activity_result.get("return_code") == 0
                and activity_semantics["passed"]
            )
            attempt_evidence.update(
                {
                    "ui_automation_probe": {
                        "skipped": True,
                        "reason": (
                            "ActivityManager is the authoritative proof; "
                            "avoid suppressing Accessibility Forwarder"
                        ),
                    },
                    "activity_recents": {
                        **activity_result,
                        "stdout": activity_text,
                        "semantics": activity_semantics,
                    },
                    "proof_source": (
                        "activity_manager_home_only"
                        if activity_proof_passed
                        else None
                    ),
                    "passed": activity_proof_passed,
                }
            )
            persist()
            if attempt_evidence["passed"]:
                evidence["passed"] = True
                persist()
                break
            if attempt < 6:
                bounded_sleep(0.8, f"verification_{attempt}_retry_settle")
    except Exception as exc:
        evidence["error"] = f"{type(exc).__name__}: {exc}"
        persist()
    finally:
        if _seconds_until(effective_deadline) > 0.0:
            try:
                action = append_action(
                    ["shell", "input", "keyevent", "3"], "final_home"
                )
                if action["return_code"] != 0:
                    evidence["home_error"] = str(
                        action.get("stderr") or action.get("stdout") or ""
                    )
                    evidence["passed"] = False
            except Exception as exc:
                evidence["home_error"] = f"{type(exc).__name__}: {exc}"
                evidence["passed"] = False
        else:
            evidence["home_skipped"] = "cleanup_budget_exhausted"
            evidence["budget_exhausted"] = True

        evidence["status"] = "finished"
        evidence["finished_at"] = time.strftime("%Y-%m-%dT%H:%M:%S%z")
        evidence["elapsed_seconds"] = max(0.0, time.monotonic() - cleanup_started)
        evidence["remaining_budget_seconds"] = _seconds_until(effective_deadline)
        persist()

    if evidence["force_stop"]["all_confirmed_dead"] is False:
        evidence["passed"] = False
        evidence.setdefault(
            "error", "force-stop could not be confirmed for every touched package"
        )
        persist()

    if evidence["passed"]:
        print_out(
            f"[INFO] Android recent-app cleanup verified: {cleanup_path}",
            stdout=True,
        )
    else:
        print_out(
            f"[WARN] Android recent-app cleanup was not verified: {evidence.get('error', '')}",
            log_level="error",
            stdout=True,
        )
    return evidence


def _task_process_entry(send_connection, task_spec: dict) -> None:
    """Construct and execute one TaskManager inside a killable process."""

    task = None
    completed = False
    execution_errors: list[str] = []
    # Spawned processes start with default handlers, and this is the process
    # that actually holds the adb transfers, so it needs its own.
    install_graceful_shutdown_handlers()
    try:
        os.environ["DATA_DIR"] = str(task_spec["data_dir"])
        setup_logging(task_spec.get("log_level"))
        task = TaskManager(
            task_spec["query"],
            task_spec["provider"],
            task_spec["bundle_name_dict"],
            task_spec["adb_command"],
            task_spec["max_retries"],
            task_spec["factor"],
            task_spec["max_execute_steps"],
            task_spec["args"],
        )
        task.execute()
        completed = True
    except KeyboardInterrupt as exc:
        # A shutdown signal stopped this process at its deadline; record it so the episode counts as a
        # timeout, not as an agent failure.
        execution_errors.append(f"episode teardown signal: {exc}")
    except Exception as exc:
        execution_errors.append(f"{type(exc).__name__}: {exc}")
    finally:
        task_mgr = task.task_mgr if task is not None else None
        if task_mgr is not None:
            try:
                task_mgr.finalize_active_wall_step()
                latency_metrics = task_mgr.get_latency_metrics()
            except Exception as exc:
                execution_errors.append(
                    f"latency finalization failed: {type(exc).__name__}: {exc}"
                )
                latency_metrics = build_latency_metrics(
                    legacy_total_elapsed_s=float(
                        getattr(task_mgr, "total_elapsed_time", 0.0) or 0.0
                    ),
                    legacy_step_count=_executed_step_count(task_mgr),
                    wall_total_elapsed_s=0.0,
                    wall_step_count=0,
                )
            # A UI-capture abort returns instead of raising, so its error is read from the task;
            # otherwise a dead ADB transport would look like an agent failure.
            for attribute in ("execution_error", "ui_tree_capture_error"):
                value = getattr(task_mgr, attribute, None)
                if isinstance(value, dict):
                    value = json.dumps(value, ensure_ascii=False)
                if value:
                    execution_errors.append(str(value))

            payload = {
                "completed": completed,
                "timed_out": False,
                "execution_error": (
                    "; ".join(dict.fromkeys(execution_errors))
                    if execution_errors
                    else None
                ),
                "task_finished": bool(
                    getattr(task_mgr, "task_finished", False)
                ),
                "latency_metrics": latency_metrics,
                "legacy_elapsed_time": float(
                    getattr(task_mgr, "total_elapsed_time", 0.0) or 0.0
                ),
                "executed_steps": _executed_step_count(task_mgr),
                "use_cache_steps": max(
                    0, int(getattr(task_mgr, "use_cache_steps", 0) or 0)
                ),
                "environment_events": list(
                    getattr(task_mgr, "environment_events", []) or []
                ),
                "environment_failure": getattr(
                    task_mgr, "environment_failure", None
                ),
            }
        else:
            payload = {
                "completed": False,
                "timed_out": False,
                "execution_error": (
                    "; ".join(dict.fromkeys(execution_errors))
                    or "TaskManager initialization failed without an exception"
                ),
                "task_finished": False,
                "latency_metrics": build_latency_metrics(
                    legacy_total_elapsed_s=0.0,
                    legacy_step_count=0,
                    wall_total_elapsed_s=0.0,
                    wall_step_count=0,
                ),
                "legacy_elapsed_time": 0.0,
                "executed_steps": 0,
                "use_cache_steps": 0,
                "environment_events": [],
                "environment_failure": None,
            }
        try:
            send_connection.send(payload)
        finally:
            send_connection.close()


def execute_task_with_timeout(
    task_spec: dict,
    timeout_seconds: float,
    *,
    process_context=None,
    pre_terminate_hook=None,
) -> TaskExecutionResult:
    """Run one GUI task in a process that can be killed at its hard deadline."""

    total_budget = max(0.0, float(timeout_seconds))
    if total_budget <= 0.0:
        error = "TimeoutError: no task/cleanup budget remained for task.execute()"
        return TaskExecutionResult(
            completed=False, timed_out=True, execution_error=error
        )

    context = process_context or multiprocessing.get_context("spawn")
    receive_connection, send_connection = context.Pipe(duplex=False)
    process = context.Process(
        target=_task_process_entry,
        args=(send_connection, task_spec),
        name="deltareplay-task",
    )
    deadline = time.monotonic() + total_budget
    cleanup_reserve = min(
        DEFAULT_TASK_CLEANUP_RESERVE_SECONDS,
        max(0.0, total_budget / 2.0),
    )
    try:
        process.start()
        send_connection.close()
    except Exception as exc:
        receive_connection.close()
        send_connection.close()
        error = f"{type(exc).__name__}: task process failed to start: {exc}"
        print_out(f"[ERROR] {error}", log_level="error", stdout=True)
        return TaskExecutionResult(completed=False, execution_error=error)

    worker_wait = max(0.0, _seconds_until(deadline) - cleanup_reserve)
    process.join(worker_wait)
    if process.is_alive():
        error = (
            "TimeoutError: task.execute() exceeded its bounded worker budget "
            f"within the {total_budget:g}s task/cleanup budget"
        )
        quiesce = None
        if pre_terminate_hook is not None:
            # The child and its collector are still alive, so the forwarder can be silenced while ADB is
            # healthy.
            try:
                quiesce = pre_terminate_hook(
                    min(
                        deadline,
                        time.monotonic() + DEFAULT_TASK_QUIESCE_SECONDS,
                    )
                )
            except Exception as exc:
                quiesce = {
                    "passed": False,
                    "error": f"{type(exc).__name__}: {exc}",
                }
        try:
            process.terminate()
            process.join(
                min(
                    DEFAULT_TASK_TERMINATION_GRACE_SECONDS,
                    _seconds_until(deadline),
                )
            )
            if process.is_alive():
                process.kill()
                process.join(_seconds_until(deadline))
        finally:
            receive_connection.close()
        print_out(f"[TIMEOUT] {error}", log_level="error", stdout=True)
        exitcode = process.exitcode
        if not process.is_alive():
            process.close()
        return TaskExecutionResult(
            completed=False,
            timed_out=True,
            execution_error=error,
            child_exitcode=exitcode,
            quiesce=quiesce,
        )

    payload = None
    try:
        if receive_connection.poll(
            min(0.1, _seconds_until(deadline))
        ):
            payload = receive_connection.recv()
    except (EOFError, OSError) as exc:
        payload = {"execution_error": f"task result pipe failed: {exc}"}
    finally:
        receive_connection.close()

    exitcode = process.exitcode
    process.close()
    if not isinstance(payload, dict):
        error = (
            "ChildProcessError: task process exited without a result "
            f"(exitcode={exitcode})"
        )
        print_out(f"[ERROR] {error}", log_level="error", stdout=True)
        return TaskExecutionResult(
            completed=False,
            execution_error=error,
            child_exitcode=exitcode,
        )

    result = TaskExecutionResult(
        completed=bool(payload.get("completed")),
        timed_out=bool(payload.get("timed_out")),
        execution_error=(
            str(payload["execution_error"])
            if payload.get("execution_error") not in (None, "")
            else None
        ),
        task_finished=bool(payload.get("task_finished")),
        latency_metrics=(
            payload.get("latency_metrics")
            if isinstance(payload.get("latency_metrics"), dict)
            else None
        ),
        legacy_elapsed_time=float(payload.get("legacy_elapsed_time", 0.0) or 0.0),
        executed_steps=max(0, int(payload.get("executed_steps", 0) or 0)),
        use_cache_steps=max(0, int(payload.get("use_cache_steps", 0) or 0)),
        child_exitcode=exitcode,
        environment_events=tuple(payload.get("environment_events") or ()),
        environment_failure=(
            payload.get("environment_failure")
            if isinstance(payload.get("environment_failure"), dict)
            else None
        ),
    )
    if result.execution_error:
        print_out(
            f"[ERROR] task.execute() raised: {result.execution_error}",
            log_level="error",
            stdout=True,
        )
    return result


def _to_bool(v) -> bool:
    if isinstance(v, bool):
        return v
    return str(v).strip().lower() in {"1", "true", "yes", "y", "on"}


def _infer_dataset_tag(eval_datasets_path: str, args: dict) -> str:
    forced = str(args.get("dataset_tag", "") or "").strip()
    if forced:
        return forced

    path = (eval_datasets_path or "").replace("\\", "/").lower()
    if "android-world" in path:
        return "aw"
    if "spa-bench" in path and "chn" in path:
        return "spaCHN"
    if "spa-bench" in path and "eng" in path:
        return "spaENG"
    if "spa-bench" in path:
        return "spa"
    return "custom"


def _infer_split_tag(eval_datasets_path: str, sub_dataset: dict, args: dict) -> str:
    forced = str(args.get("split_tag", "") or "").strip()
    if forced:
        return forced

    for key in ("split", "shift_group"):
        value = str(sub_dataset.get(key, "") or "").strip()
        if value:
            return value

    meta = sub_dataset.get("meta")
    if isinstance(meta, dict):
        for key in ("split", "shift_group"):
            value = str(meta.get(key, "") or "").strip()
            if value:
                return value

    path = (eval_datasets_path or "").replace("\\", "/").lower()
    if "low" in path:
        return "low"
    if "middle" in path or "mid" in path:
        return "mid"
    if "high" in path:
        return "high"
    return "all"


def main() -> None:
    args = parse_cli_args_from_init()
    reuse_overrides = runtime_reuse_overrides(args)
    reuse_id = reuse_identity(reuse_overrides)


    if reuse_id and not str(args.get("run_id", "")).endswith("_u" + reuse_id[:8]):
        args["run_id"] = str(args.get("run_id", "1")) + "_u" + reuse_id[:8]
    root_dir = os.path.dirname(os.path.abspath(__file__))
    file_path_config = read_json(os.path.join(root_dir, args.get("file_setting_path")))
    bundle_name_dict = read_json(os.path.join(root_dir, file_path_config["app_package_config_path"]))
    runtime_bundle_config_request = str(
        args.get("runtime_bundle_override_config", "")
        or file_path_config.get("runtime_bundle_override_config_path", "")
        or ""
    ).strip()
    runtime_bundle_override_config = None
    if runtime_bundle_config_request:
        runtime_bundle_config_path = resolve_project_internal_dir(
            root_dir,
            runtime_bundle_config_request,
            label="runtime_bundle_override_config",
        )
        if not runtime_bundle_config_path.is_file():
            raise FileNotFoundError(
                f"runtime bundle override config not found: {runtime_bundle_config_path}"
            )
        runtime_bundle_override_config = load_runtime_bundle_override_config(
            runtime_bundle_config_path
        )
    load_config(
        root_dir, 
        file_path_config["results_dir"], 
        file_path_config["temp_dir"]
    )

    init()
    print_out(
        'Welcome to the DeltaReplay CLI!',
        False,
        True,
        Fore.GREEN
    )

    if args.get("eval") == "true":
        eval_api_data = resolve_env_references(
            read_json(file_path_config["eval_api_path"]),
            strict=True,
        )

        if args.get("eval_type") == "single":
            eval_dir = os.path.join(file_path_config["eval_dir"], args["provider"], "single_app")
            os.makedirs(eval_dir, exist_ok=True)
            usage_tracking_path = os.path.join(eval_dir, file_path_config["usage_tracking_name"])

            eval_datasets_path = args.get("dataset_path") or file_path_config["eval_single_datasets_path"]
            eval_ins = SingleAppEval(
                eval_api_data["ocr_model"],
                eval_api_data["ocr_endpoint"],
                eval_api_data["ocr_api_key"],
                eval_api_data["llm_model"],
                eval_api_data["llm_endpoints"],
                eval_api_data["llm_api_key"],
                eval_api_data["llm_check_way"],
                usage_tracking_path,
                dataset_path=eval_datasets_path,
                skip_key_components=str(
                    args.get("skip_key_components", "true")
                ).strip().lower() in {"1", "true", "yes", "y", "on"},
            )
        else:
            eval_dir = os.path.join(file_path_config["eval_dir"], args["provider"], "multi_app")
            os.makedirs(eval_dir, exist_ok=True)
            usage_tracking_path = os.path.join(eval_dir, file_path_config["usage_tracking_name"])

            eval_datasets_path = args.get("dataset_path") or file_path_config["eval_multi_datasets_path"]
            eval_ins = MultiAppEval(
                eval_api_data["llm_model"],
                eval_api_data["llm_endpoints"],
                eval_api_data["llm_api_key"],
                eval_api_data["llm_check_way"],
                usage_tracking_path,
                dataset_path=eval_datasets_path,
            )

        def _absolute_evaluator_path(value: str) -> str:
            candidate = Path(value)
            if not candidate.is_absolute():
                candidate = Path(root_dir) / candidate
            return str(candidate.resolve())

        deferred_evaluator_config = {
            "api_settings_path": _absolute_evaluator_path(
                file_path_config["eval_api_path"]
            ),
            "dataset_path": _absolute_evaluator_path(eval_datasets_path),
            "usage_tracking_path": _absolute_evaluator_path(usage_tracking_path),
            "provider": str(args.get("provider", "")),
            "skip_key_components": str(
                args.get("skip_key_components", "true")
            ).strip().lower()
            in {"1", "true", "yes", "y", "on"},
        }
        
        datasets_list = read_json(eval_datasets_path)
        requested_task_id = str(args.get("task_id", "") or "").strip()
        if requested_task_id:
            task_id_field = args.get("task_id_field", "task_id")
            datasets_list = [item for item in datasets_list if str(item.get(task_id_field, "")) == requested_task_id]
            if not datasets_list:
                raise ValueError(f"Task id not found in dataset: {requested_task_id}")
        elif args.get("enable_task_id_filter") == "true":
            task_id_allowlist_path = os.path.join(
                root_dir,
                args.get("task_id_allowlist_path", "benchmark/dataset/task_id_allowlist.txt")
            )
            if not os.path.exists(task_id_allowlist_path):
                raise FileNotFoundError(f"task_id_allowlist file not found: {task_id_allowlist_path}")

            before_filter_count = len(datasets_list)
            datasets_list = filter_tasks_by_task_id_allowlist(
                datasets_list,
                task_id_allowlist_path,
                task_id_field=args.get("task_id_field", "task_id")
            )
            print_out(
                f"[INFO] task_id filter enabled: {len(datasets_list)}/{before_filter_count} tasks kept, field={args.get('task_id_field', 'task_id')}, file={task_id_allowlist_path}",
                stdout=True,
            )

            if len(datasets_list) == 0:
                raise ValueError("No tasks left after task_id filter. Please check allowlist and task_id_field.")

        success_list_pass1 = []
        fail_list_pass1 = []

        success_list_pass3 = []
        fail_list_pass3 = []
        
        total_times = 0.0
        total_steps_reference = 0.0
        use_cache_tasks = 0
        legacy_latency_total_s = 0.0
        legacy_latency_step_count = 0
        wall_latency_total_s = 0.0
        wall_latency_step_count = 0
        device_latency_total_s = 0.0
        device_segment_totals_s: dict[str, float] = {}
        datasets_len = len(datasets_list)
        installed_packages_cache = None

        if args["enable_cache"] == "true" and args["provider"] == "reusegui":
            excel_ins = ExcelOperation(args["provider"], os.path.join(file_path_config["eval_dir"], file_path_config["eval_excel_name_with_cache"]), 3)
        else:
            excel_ins = ExcelOperation(args["provider"], os.path.join(file_path_config["eval_dir"], file_path_config["eval_excel_name_no_cache"]), 3)

        for sub_dataset in datasets_list:
            excel_row = {
                "task_id": sub_dataset["task_id"],
                "query": sub_dataset["query"],
                "app": sub_dataset["app"],
                "gt_steps": sub_dataset["gt_steps"],
                "agent_llm": args["agent_llm"],
                "agent_deployment_env": args["agent_deployment_env"],
                "cache_llm": args["cache_llm"] or args["agent_llm"],
                "cache_deployment_env": args["cache_deployment_env"]
            }
            pass_3_total_step = 0
            pass_3_use_cache_flag = False
            pass_3_success_flag = False
            pass_3_eval_elapsed_time = 0
            pass_3_total_elapsed_time = 0

            for pass_idx in range(args["exector_times"]):
                runtime_benchmark_tag = _infer_dataset_tag(eval_datasets_path, args)
                naming_mode = str(args.get("result_naming", "structured") or "structured").strip().lower()
                if naming_mode == "legacy":
                    prepare_data_dir(args["provider"], sub_dataset["query"], pass_idx)
                    dataset_tag = "legacy"
                    split_tag = "legacy"
                    variant_tag = str(args.get("exp_variant") or args.get("policy_variant") or "full")
                    run_id_tag = str(args.get("run_id", "1") or "1")
                else:
                    dataset_tag = runtime_benchmark_tag
                    split_tag = _infer_split_tag(eval_datasets_path, sub_dataset, args)
                    task_id_tag = str(sub_dataset.get("task_id", "") or "")
                    app_value = sub_dataset.get("app", "")
                    if isinstance(app_value, list):
                        app_tag = "-".join(str(v) for v in app_value[:2])
                    else:
                        app_tag = str(app_value or "")
                    variant_tag = str(args.get("exp_variant") or args.get("policy_variant") or "full")
                    run_id_tag = str(args.get("run_id", "1") or "1")
                    prepare_data_dir(
                        provider=args["provider"],
                        query=sub_dataset["query"],
                        pass_idx=pass_idx,
                        dataset=dataset_tag,
                        split=split_tag,
                        task_id=task_id_tag,
                        app=app_tag,
                        variant=variant_tag,
                        run_id=run_id_tag,
                    )
                setup_logging(args.get("log_level"))

                declared_task_bundle_name_dict = (
                    sub_dataset.get("bundle_name_dict")
                    if isinstance(sub_dataset, dict)
                    else None
                )
                bundle_source = "task_json.bundle_name_dict"
                if not isinstance(declared_task_bundle_name_dict, dict) or len(declared_task_bundle_name_dict) == 0:
                    declared_task_bundle_name_dict = bundle_name_dict
                    bundle_source = "global_app_package_config"

                installed_packages_for_resolution = None
                if runtime_benchmark_tag == "android-world":
                    if installed_packages_cache is None:
                        installed_packages_cache = probe_installed_packages(
                            str(args.get("adb_command") or "adb"),
                            str(args.get("device_id", "") or ""),
                        )
                    installed_packages_for_resolution = installed_packages_cache

                task_bundle_name_dict, runtime_bundle_resolution = resolve_runtime_bundle_dict(
                    declared_task_bundle_name_dict,
                    benchmark=runtime_benchmark_tag,
                    config=runtime_bundle_override_config,
                    installed_packages=installed_packages_for_resolution,
                )
                run_meta = {
                    "provider": args.get("provider"),
                    "query": sub_dataset.get("query"),
                    "task_id": sub_dataset.get("task_id"),
                    "app": sub_dataset.get("app"),
                    "dataset_tag": dataset_tag,
                    "split_tag": split_tag,
                    "exp_variant": variant_tag,
                    "run_id": run_id_tag,
                    "result_naming": naming_mode,
                    "pass_idx": pass_idx + 1,
                    "eval_type": args.get("eval_type"),
                    "eval_datasets_path": eval_datasets_path,
                    "bundle_source": bundle_source,
                    "reuse_overrides": reuse_overrides,
                    "reuse_identity": reuse_id,
                    "runtime_bundle_resolution": runtime_bundle_resolution,
                    "timestamp": time.strftime("%Y-%m-%d %H:%M:%S"),
                }
                write_json(os.path.join(os.environ["DATA_DIR"], "run_meta.json"), run_meta, "dict", "w")

                if runtime_bundle_resolution.get("blockers"):
                    raise RuntimeError(
                        "Runtime package preflight failed before agent execution: "
                        + str(runtime_bundle_resolution["blockers"])
                    )

                print_out(f'Your command is {sub_dataset["query"]}', stdout=True)

                print_out(
                    f"[INFO][BundleSource] task_id={sub_dataset.get('task_id', 'unknown')} source={bundle_source} declared={runtime_bundle_resolution['declared_bundle_name_dict']} resolved={task_bundle_name_dict} profile={runtime_bundle_resolution.get('profile_id')}",
                    stdout=True,
                )

                task_cleanup_budget_seconds = max(
                    0.0, float(args.get("max_task_timeout", 600))
                )
                task_cleanup_deadline = (
                    time.monotonic() + task_cleanup_budget_seconds
                )
                # Name the task being evaluated: memory is retrieved by task identity.
                task_args = dict(args)
                task_args["current_task_id"] = str(sub_dataset.get("task_id", "") or "")
                task_args["current_task_query"] = str(sub_dataset.get("query", "") or "")

                task_spec = {
                    "data_dir": os.environ["DATA_DIR"],
                    "log_level": args.get("log_level"),
                    "query": sub_dataset["query"],
                    "provider": args.get("provider"),
                    "bundle_name_dict": task_bundle_name_dict,
                    "adb_command": args.get("adb_command"),
                    "max_retries": args.get("max_retries"),
                    "factor": args.get("factor"),
                    "max_execute_steps": (args.get("max_execute_steps")
                                          or sub_dataset.get("max_execute_steps")
                                          or max(8, 3 * int(sub_dataset["gt_steps"]))),
                    "args": task_args,
                }
                task_execution = execute_task_with_timeout(
                    task_spec,
                    timeout_seconds=_seconds_until(task_cleanup_deadline),
                    pre_terminate_hook=lambda quiesce_deadline: (
                        quiesce_accessibility_transport(
                            data_dir=os.environ["DATA_DIR"],
                            adb_command=str(args.get("adb_command") or "adb"),
                            device_id=str(args.get("device_id", "") or ""),
                            deadline_monotonic=quiesce_deadline,
                        )
                    ),
                )
                latency_metrics = task_execution.latency_metrics or build_latency_metrics(
                    legacy_total_elapsed_s=task_execution.legacy_elapsed_time,
                    legacy_step_count=task_execution.executed_steps,
                    wall_total_elapsed_s=0.0,
                    wall_step_count=0,
                )
                legacy_elapsed_time = task_execution.legacy_elapsed_time
                executed_steps = task_execution.executed_steps
                use_cache_steps = task_execution.use_cache_steps
                task_finished = task_execution.task_finished

                try:
                    ui_tree_transport_recovery = recover_accessibility_transport(
                        data_dir=os.environ["DATA_DIR"],
                        adb_command=str(args.get("adb_command") or "adb"),
                        device_id=str(args.get("device_id", "") or ""),
                        deadline_monotonic=task_cleanup_deadline,
                    )
                except Exception as exc:
                    ui_tree_transport_recovery = {
                        "schema_version": 1,
                        "kind": "accessibility_forwarder_parent_recovery",
                        "required": True,
                        "passed": False,
                        "status": "recovery_exception",
                        "errors": [f"{type(exc).__name__}: {exc}"],
                    }

                if task_execution.quiesce is not None:
                    ui_tree_transport_recovery["quiesce"] = task_execution.quiesce

                legacy_latency_total_s += legacy_elapsed_time
                legacy_latency_step_count += latency_metrics["legacy_step_count"]
                wall_latency_total_s += latency_metrics[
                    "wall_step_total_elapsed_time_s"
                ]
                wall_latency_step_count += latency_metrics["wall_step_count"]
                device_latency_total_s += latency_metrics.get(
                    "device_step_total_elapsed_time_s", 0.0
                )
                for _segment, _value in (
                    latency_metrics.get("device_segment_totals_s") or {}
                ).items():
                    device_segment_totals_s[_segment] = (
                        device_segment_totals_s.get(_segment, 0.0) + float(_value or 0.0)
                    )

                execution_errors = []
                if task_execution.execution_error:
                    execution_errors.append(task_execution.execution_error)
                if (
                    ui_tree_transport_recovery.get("required")
                    and not ui_tree_transport_recovery.get("passed")
                ):
                    execution_errors.append(
                        "Accessibility Forwarder parent recovery failed: "
                        + "; ".join(
                            str(item)
                            for item in ui_tree_transport_recovery.get(
                                "errors", []
                            )
                        )
                    )
                if task_execution.completed:
                    execution_errors.extend(
                        _recorded_execution_errors(
                            os.path.join(os.environ["DATA_DIR"], "record.json")
                        )
                    )
                execution_errors = list(dict.fromkeys(execution_errors))
                evaluation_detail = None
                terminal_error_persisted = False
                if execution_errors:
                    evaluation_detail = {
                        "eval_result": "error",
                        "fine_detect_reason": (
                            "Task execution or UI observation raised an "
                            "infrastructure exception."
                        ),
                        "execution_error": "; ".join(execution_errors),
                        "ui_tree_transport_recovery": ui_tree_transport_recovery,
                        **latency_metrics,
                        "use_cache_steps_ratio": (
                            use_cache_steps / executed_steps
                            if executed_steps > 0
                            else 0.0
                        ),
                    }
                    stamp_execution_abort(
                        evaluation_detail,
                        execution_completed=task_execution.completed,
                        task_finished=task_finished,
                        execution_errors=execution_errors,
                        environment_events=task_execution.environment_events,
                        hard_timeout=bool(task_execution.timed_out),
                    )
                    # Persist the terminal error before cleanup, so a stop by the outer supervisor cannot leave
                    # an ambiguous record.
                    evaluation_detail.update(baseline_episode_fields(args, os.environ["DATA_DIR"]))
                    write_json(
                        os.path.join(os.environ["DATA_DIR"], "record.json"),
                        evaluation_detail,
                        "list",
                        "a",
                    )
                    terminal_error_persisted = True

                touched_packages = set(episode_touched_packages(os.environ["DATA_DIR"]))
                touched_packages.update(
                    str(value).strip()
                    for value in (task_bundle_name_dict or {}).values()
                    if str(value or "").strip()
                )
                clear_background_apps(
                    adb_command=args.get("adb_command"),
                    device_id=str(args.get("device_id", "") or ""),
                    clear_tap_x=int(args.get("clear_recent_tap_x", 640)),
                    clear_tap_y=int(args.get("clear_recent_tap_y", 2500)),
                    deadline_monotonic=task_cleanup_deadline,
                    force_stop_packages=sorted(touched_packages),
                )
                
                
                
                print_out(f'Here is the evaluation for query: {sub_dataset["query"]}', stdout=True)

                deferred_eval_args = None
                try:
                    evaluation_detail, deferred_eval_args = evaluate_episode_or_defer(
                        evaluator=eval_ins,
                        query=sub_dataset["query"],
                        data_dir=os.environ["DATA_DIR"],
                        args=args,
                        execution_completed=task_execution.completed,
                        task_finished=task_finished,
                        existing_detail=evaluation_detail,
                    )
                except Exception as e:
                    print_out(f"Eval is failed for the reason {e}", log_level="error", stdout=True)
                    evaluation_detail = {
                        "eval_result": "error",
                        "fine_detect_reason": "The configured evaluator raised an exception.",
                        "evaluation_error": f"{type(e).__name__}: {e}",
                    }

                evaluation_detail.update(latency_metrics)
                evaluation_detail.update(baseline_episode_fields(args, os.environ["DATA_DIR"]))
                evaluation_detail["ui_tree_transport_recovery"] = (
                    ui_tree_transport_recovery
                )
                evaluation_detail["episode_termination"] = episode_termination(
                    execution_completed=task_execution.completed,
                    task_finished=task_finished,
                    execution_errors=execution_errors,
                )
                pending_request = None
                if deferred_eval_args is not None:
                    try:
                        pending_policy_sha256 = load_environment_policy().get(
                            "policy_sha256"
                        )
                    except Exception:
                        pending_policy_sha256 = None
                    evaluation_detail["episode_classification"] = (
                        pending_episode_classification(
                            environment_events=task_execution.environment_events,
                            policy_sha256=pending_policy_sha256,
                        )
                    )
                else:
                    evaluation_detail["episode_classification"] = (
                        classify_evaluation_detail(
                            evaluation_detail=evaluation_detail,
                            environment_events=task_execution.environment_events,
                            error_messages=[
                                message
                                for message in (
                                    task_execution.execution_error,
                                    evaluation_detail.get("evaluation_error"),
                                )
                                if message
                            ],
                            hard_timeout=bool(task_execution.timed_out),
                        )
                    )
                evaluation_detail["use_cache_steps_ratio"] = (
                    use_cache_steps / executed_steps
                    if executed_steps > 0
                    else 0.0
                )

                if deferred_eval_args is not None:
                    classification_errors = [
                        message
                        for message in (task_execution.execution_error,)
                        if message
                    ]
                    try:
                        pending_request = build_pending_evaluation(
                            task_id=str(sub_dataset.get("task_id", "")),
                            query=sub_dataset["query"],
                            data_dir=os.environ["DATA_DIR"],
                            eval_type=str(args.get("eval_type", "single")),
                            eval_args=deferred_eval_args,
                            evaluator_config=deferred_evaluator_config,
                            record_fields=evaluation_detail,
                            environment_events=task_execution.environment_events,
                            error_messages=classification_errors,
                            hard_timeout=bool(task_execution.timed_out),
                            batch_id=str(args.get("evaluation_batch_id", "") or ""),
                        )
                    except Exception as exc:
                        print_out(
                            f"Failed to queue deferred evaluation: {exc}",
                            log_level="error",
                            stdout=True,
                        )
                        deferred_eval_args = None
                        evaluation_detail["eval_result"] = "error"
                        evaluation_detail["fine_detect_reason"] = (
                            "The deferred evaluation request could not be persisted."
                        )
                        evaluation_detail["evaluation_error"] = (
                            f"{type(exc).__name__}: {exc}"
                        )
                        evaluation_detail["episode_classification"] = (
                            classify_evaluation_detail(
                                evaluation_detail=evaluation_detail,
                                environment_events=(
                                    task_execution.environment_events
                                ),
                                error_messages=(
                                    *classification_errors,
                                    evaluation_detail["evaluation_error"],
                                ),
                                hard_timeout=bool(task_execution.timed_out),
                            )
                        )

                print_out(f"The eval result is:\n{evaluation_detail}", stdout=True)
                if not terminal_error_persisted:
                    record_path = os.path.join(
                        os.environ["DATA_DIR"], "record.json"
                    )
                    if pending_request is None:
                        write_json(
                            record_path,
                            evaluation_detail,
                            "list",
                            "a",
                        )
                    else:
                        try:
                            persist_deferred_episode(
                                record_path=record_path,
                                evaluation_detail=evaluation_detail,
                                pending_request=pending_request,
                            )
                        except Exception as exc:
                            print_out(
                                f"Failed to publish deferred evaluation: {exc}",
                                log_level="error",
                                stdout=True,
                            )
                            evaluation_detail = {
                                **{
                                    key: value
                                    for key, value in evaluation_detail.items()
                                    if key
                                    not in {
                                        "eval_result",
                                        "fine_detect_reason",
                                        "episode_classification",
                                    }
                                },
                                "eval_result": "error",
                                "fine_detect_reason": (
                                    "The deferred evaluation request could not "
                                    "be persisted."
                                ),
                                "evaluation_error": (
                                    f"{type(exc).__name__}: {exc}"
                                ),
                            }
                            evaluation_detail["episode_classification"] = (
                                classify_evaluation_detail(
                                    evaluation_detail=evaluation_detail,
                                    environment_events=(
                                        task_execution.environment_events
                                    ),
                                    error_messages=[
                                        evaluation_detail["evaluation_error"]
                                    ],
                                    hard_timeout=bool(
                                        task_execution.timed_out
                                    ),
                                )
                            )
                            write_json(
                                record_path,
                                evaluation_detail,
                                "list",
                                "a",
                            )

                pass_3_total_step = pass_3_total_step + executed_steps
                if not pass_3_use_cache_flag and use_cache_steps != 0:
                    pass_3_use_cache_flag = True
                if not pass_3_success_flag and evaluation_detail["eval_result"] == "success":
                    pass_3_success_flag = True
                
                eval_elapsed_time = (
                    legacy_elapsed_time / executed_steps
                    if executed_steps > 0
                    else 0.0
                )
                total_times += eval_elapsed_time
                pass_3_eval_elapsed_time += eval_elapsed_time
                pass_3_total_elapsed_time += legacy_elapsed_time

                steps_reference = executed_steps / sub_dataset["gt_steps"]
                total_steps_reference += steps_reference
                
                if pass_idx == 0:
                    excel_row["pass@1_steps"] = executed_steps
                    excel_row["pass@1_use_cache"] = "yes" if use_cache_steps != 0 else "no"

                    if evaluation_detail["eval_result"] == "success":
                        success_list_pass1.append({
                            "task_id": sub_dataset["task_id"],
                            "query": sub_dataset["query"]
                        })
                        excel_row["pass@1_success"] = "yes"
                    elif evaluation_detail["eval_result"] in {"fail", "error"}:
                        if evaluation_detail["eval_result"] == "fail":
                            fail_list_pass1.append({
                                "task_id": sub_dataset["task_id"],
                                "query": sub_dataset["query"]
                            })
                        excel_row["pass@1_success"] = "no"

                    excel_row["pass@1_e2e_time_s"] = round(legacy_elapsed_time, 4)
                    excel_row["pass@1_step_time_s"] = round(eval_elapsed_time, 4)

                elif pass_idx == args["exector_times"] - 1:
                    excel_row["pass@3_steps_avg"] = round(pass_3_total_step / 3, 1)
                    excel_row["pass@3_use_cache"] = "yes" if pass_3_use_cache_flag else "no"

                    if pass_3_success_flag:
                        success_list_pass3.append({
                            "task_id": sub_dataset["task_id"],
                            "query": sub_dataset["query"]
                        })
                        excel_row["pass@3_success"] = "yes"
                    else:
                        fail_list_pass3.append({
                            "task_id": sub_dataset["task_id"],
                            "query": sub_dataset["query"]
                        })
                        excel_row["pass@3_success"] = "no"

                    excel_row["pass@3_e2e_time_s_avg"] = round(pass_3_total_elapsed_time / 3, 4)
                    excel_row["pass@3_step_time_s_avg"] = round(pass_3_eval_elapsed_time / 3, 4)
            
            if pass_3_use_cache_flag:
                use_cache_tasks += 1
            
            excel_ins.insert_one_raw(excel_row)
            excel_ins.save()
        
        eval_acc_pass1 = len(success_list_pass1) / datasets_len
        eval_acc_pass3 = len(success_list_pass3) / datasets_len
        gt_steps_ratio = total_steps_reference / (datasets_len * args["exector_times"])
        eval_elapsed_time = total_times / (datasets_len * args["exector_times"])
        use_cache_ratio = use_cache_tasks / datasets_len
        aggregate_latency_metrics = build_latency_metrics(
            legacy_total_elapsed_s=legacy_latency_total_s,
            legacy_step_count=legacy_latency_step_count,
            wall_total_elapsed_s=wall_latency_total_s,
            wall_step_count=wall_latency_step_count,
            device_total_elapsed_s=device_latency_total_s,
            device_segment_totals_s=device_segment_totals_s,
        )

        eval_result_data = {
            "use_cache_tasks_ratio": use_cache_ratio,
            "gt_steps_ratio": gt_steps_ratio,
            "eval_elapsed_time": eval_elapsed_time,
            "eval_acc_pass@1": eval_acc_pass1,
            "eval_acc_pass@3": eval_acc_pass3,
            "success_task_pass@1": success_list_pass1,
            "fail_task_pass@1": fail_list_pass1,
            "success_task_pass@3": success_list_pass3,
            "fail_task_pass@3": fail_list_pass3,
            **aggregate_latency_metrics,
            "legacy_step_latency_aggregation": (
                "sum_legacy_timed_seconds/sum_executed_steps"
            ),
            "wall_step_latency_aggregation": (
                "sum_wall_step_seconds/sum_wall_step_count"
            ),
            "agent_step_latency_definition": (
                "wall_step_seconds minus phone-bound seconds "
                "(UI-tree dumps, screenshots, ADB action execution, stability wait)"
            ),
        }

        eval_result_path = os.path.join(eval_dir, "eval.json")
        write_json(eval_result_path, eval_result_data)

        if args["enable_cache"] == "true" and args["provider"] == "reusegui":
            excel_ins.write_overall_excel(args["provider"], os.path.join(file_path_config["eval_dir"], file_path_config["eval_overall_excel_name_with_cache"]))
        else:
            excel_ins.write_overall_excel(args["provider"], os.path.join(file_path_config["eval_dir"], file_path_config["eval_overall_excel_name_no_cache"]))

        print_out(
            'Exiting the DeltaReplay CLI. Goodbye!',
            False,
            True,
            Fore.GREEN
        )
            
    else:
        while True:
            user_query = input(Fore.YELLOW + "Enter your command (or 'exit' to quit): " + Style.RESET_ALL)
            if platform.system().lower() == "windows":
                user_query = normalize_console_text(user_query)

            if user_query.lower() == 'exit':
                print_out(
                    'Exiting the DeltaReplay CLI. Goodbye!',
                    False,
                    True,
                    Fore.GREEN
                )
                break

            task_id = time.strftime('%Y%m%d_%H%M%S') + '_' + user_query
            
            task_id = task_id[:50]
            os.environ['DATA_DIR'] = os.path.join(os.environ['RESULTS_DIR'], args["provider"], task_id)
            os.makedirs(os.environ['DATA_DIR'], exist_ok=True)
            
            prepare_data_dir(args["provider"], user_query)
            setup_logging(args.get("log_level"))

            print_out("Enter your command (or 'exit' to quit): ")
            print_out(f"Your command is {user_query}")

            try:
                task = TaskManager(
                    user_query, 
                    args.get("provider"), 
                    bundle_name_dict, 
                    args.get("adb_command"), 
                    args.get("max_retries"), 
                    args.get("factor"),
                    args.get("max_execute_steps") or 20,
                    args
                )
                task.execute()
            except Exception as e:
                print_out(
                    f'Task {user_query} execution exception: {e}',
                    log_level="error"
                )



def install_graceful_shutdown_handlers() -> None:
    """Turn SIGTERM/SIGBREAK into KeyboardInterrupt.

    This lets the ``finally`` blocks that close the ADB transports run before exit; a
    transfer severed by a hard kill can hang the ADB server.  On Windows only SIGINT
    raises KeyboardInterrupt by default.
    """

    def _interrupt(signum, _frame):
        raise KeyboardInterrupt(f"shutdown signal {signum}")

    for name in ("SIGBREAK", "SIGTERM"):
        handled = getattr(signal, name, None)
        if handled is None:
            continue
        try:
            signal.signal(handled, _interrupt)
        except (OSError, ValueError, RuntimeError):
            # Not the main thread, or the platform refuses the handler; the
            # hard kill still bounds us, so this stays best effort.
            pass


if __name__ == '__main__':
    install_graceful_shutdown_handlers()
    main()


==> anc/code/runtime_bundle_overrides.py <==
from __future__ import annotations

import hashlib
import json
import re
import subprocess
from pathlib import Path
from typing import Any


PACKAGE_RE = re.compile(r"^[A-Za-z][A-Za-z0-9_]*(?:\.[A-Za-z0-9_]+)+$")


class RuntimeBundleOverrideError(ValueError):
    """Raised when an explicit runtime package profile is unsafe or ambiguous."""


def _valid_package(value: str) -> bool:
    return bool(PACKAGE_RE.fullmatch(str(value or "").strip()))


def load_runtime_bundle_override_config(path: str | Path) -> dict[str, Any]:
    config_path = Path(path).resolve()
    raw = config_path.read_bytes()
    config = json.loads(raw.decode("utf-8"))
    if not isinstance(config, dict) or config.get("schema_version") != 1:
        raise RuntimeBundleOverrideError("runtime bundle override config must use schema_version=1")
    profile_id = str(config.get("profile_id", "") or "").strip()
    if not profile_id:
        raise RuntimeBundleOverrideError("runtime bundle override config requires profile_id")
    enabled_benchmarks = config.get("enabled_benchmarks")
    if not isinstance(enabled_benchmarks, list) or not all(
        isinstance(item, str) and item.strip() for item in enabled_benchmarks
    ):
        raise RuntimeBundleOverrideError("enabled_benchmarks must be a non-empty string list")
    overrides = config.get("overrides")
    if not isinstance(overrides, dict) or not overrides:
        raise RuntimeBundleOverrideError("runtime bundle override config requires explicit overrides")

    seen_app_keys: dict[str, str] = {}
    for mapping_name, entry in overrides.items():
        if not isinstance(entry, dict):
            raise RuntimeBundleOverrideError(f"override {mapping_name!r} must be an object")
        app_keys = entry.get("app_keys")
        declared = entry.get("declared_packages")
        actual = str(entry.get("actual_package", "") or "").strip()
        reason = str(entry.get("reason", "") or "").strip()
        if not isinstance(app_keys, list) or not app_keys:
            raise RuntimeBundleOverrideError(f"override {mapping_name!r} requires app_keys")
        if not isinstance(declared, list) or not declared:
            raise RuntimeBundleOverrideError(f"override {mapping_name!r} requires declared_packages")
        if not _valid_package(actual):
            raise RuntimeBundleOverrideError(
                f"override {mapping_name!r} has invalid actual_package {actual!r}"
            )
        if not reason:
            raise RuntimeBundleOverrideError(f"override {mapping_name!r} requires an audit reason")
        for app_key in app_keys:
            app_key = str(app_key or "").strip()
            if not app_key:
                raise RuntimeBundleOverrideError(f"override {mapping_name!r} has an empty app key")
            previous = seen_app_keys.setdefault(app_key, str(mapping_name))
            if previous != str(mapping_name):
                raise RuntimeBundleOverrideError(
                    f"app key {app_key!r} is ambiguously mapped by {previous!r} and {mapping_name!r}"
                )
        for package in declared:
            package = str(package or "").strip()
            if package and not _valid_package(package):
                raise RuntimeBundleOverrideError(
                    f"override {mapping_name!r} has invalid declared package {package!r}"
                )

    config["_config_path"] = str(config_path)
    config["_config_sha256"] = hashlib.sha256(raw).hexdigest().upper()
    return config


def _entry_for_app_key(config: dict[str, Any], app_key: str) -> tuple[str, dict[str, Any]] | None:
    matches = []
    for mapping_name, entry in config.get("overrides", {}).items():
        if app_key in {str(item) for item in entry.get("app_keys", [])}:
            matches.append((str(mapping_name), entry))
    if len(matches) > 1:
        raise RuntimeBundleOverrideError(f"multiple runtime overrides match app key {app_key!r}")
    return matches[0] if matches else None


def resolve_runtime_bundle_dict(
    declared_bundle_name_dict: dict[str, Any],
    *,
    benchmark: str,
    config: dict[str, Any] | None,
    installed_packages: set[str] | None = None,
) -> tuple[dict[str, str], dict[str, Any]]:
    """Resolve only explicitly configured OEM substitutions and emit audit evidence."""
    if not isinstance(declared_bundle_name_dict, dict) or not declared_bundle_name_dict:
        raise RuntimeBundleOverrideError("declared bundle_name_dict must be a non-empty object")
    profile_enabled = bool(
        config and benchmark in {str(item) for item in config.get("enabled_benchmarks", [])}
    )
    resolved: dict[str, str] = {}
    entries = []
    blockers = []

    for raw_app_key, raw_declared in declared_bundle_name_dict.items():
        app_key = str(raw_app_key or "").strip()
        declared_package = str(raw_declared or "").strip()
        if not app_key:
            raise RuntimeBundleOverrideError("bundle_name_dict contains an empty app key")
        matched = _entry_for_app_key(config, app_key) if profile_enabled else None
        mapping_name = None
        reason = ""
        resolution = "declared_package"
        actual_package = declared_package

        if matched is not None:
            mapping_name, entry = matched
            configured_actual = str(entry.get("actual_package", "") or "").strip()
            allowed_declared = {str(item or "").strip() for item in entry.get("declared_packages", [])}
            if declared_package == configured_actual:
                resolution = "declared_package_matches_runtime"
            elif declared_package in allowed_declared:
                actual_package = configured_actual
                resolution = "explicit_runtime_oem_override"
                reason = str(entry.get("reason", "") or "").strip()
            else:
                raise RuntimeBundleOverrideError(
                    f"override {mapping_name!r} refuses undeclared source package "
                    f"{declared_package!r} for app key {app_key!r}"
                )

        if not _valid_package(actual_package):
            raise RuntimeBundleOverrideError(
                f"app key {app_key!r} has no valid runtime package after explicit resolution"
            )
        installed = None if installed_packages is None else actual_package in installed_packages
        if installed is False:
            blockers.append(
                {
                    "type": "runtime_package_missing",
                    "app_key": app_key,
                    "declared_package": declared_package,
                    "resolved_package": actual_package,
                }
            )
        resolved[app_key] = actual_package
        entries.append(
            {
                "app_key": app_key,
                "mapping_name": mapping_name,
                "declared_package": declared_package,
                "resolved_package": actual_package,
                "resolution": resolution,
                "reason": reason,
                "installed": installed,
            }
        )

    audit = {
        "schema_version": 1,
        "benchmark": benchmark,
        "profile_applied": profile_enabled,
        "profile_id": str(config.get("profile_id")) if profile_enabled else None,
        "config_path": str(config.get("_config_path")) if profile_enabled else None,
        "config_sha256": str(config.get("_config_sha256")) if profile_enabled else None,
        "declared_bundle_name_dict": {
            str(key): str(value or "") for key, value in declared_bundle_name_dict.items()
        },
        "resolved_actual_bundle_name_dict": dict(resolved),
        "entries": entries,
        "blockers": blockers,
        "ready": not blockers,
    }
    return resolved, audit


def probe_installed_packages(
    adb_command: str,
    device_id: str = "",
    *,
    timeout_seconds: float = 20.0,
) -> set[str]:
    command = [str(adb_command)]
    if str(device_id or "").strip():
        command.extend(("-s", str(device_id).strip()))
    command.extend(("shell", "pm", "list", "packages"))
    completed = subprocess.run(
        command,
        capture_output=True,
        text=True,
        encoding="utf-8",
        errors="replace",
        timeout=timeout_seconds,
        check=False,
    )
    if completed.returncode != 0:
        raise RuntimeError(
            "ADB package probe failed: "
            + (completed.stderr.strip() or completed.stdout.strip() or f"exit={completed.returncode}")
        )
    packages = {
        line.split("package:", 1)[1].strip()
        for line in completed.stdout.splitlines()
        if line.strip().startswith("package:") and line.split("package:", 1)[1].strip()
    }
    if not packages:
        raise RuntimeError("ADB package probe returned no installed packages")
    return packages


==> anc/code/runtime_paths.py <==
from __future__ import annotations

from pathlib import Path


def resolve_project_internal_dir(
    project_root: str | Path,
    requested: str | Path,
    *,
    label: str,
) -> Path:
    """Resolve a runtime directory while preventing escape from the project."""
    root = Path(project_root).resolve()
    raw = Path(str(requested))
    resolved = (raw if raw.is_absolute() else root / raw).resolve()
    try:
        relative = resolved.relative_to(root)
    except ValueError as exc:
        raise ValueError(f"{label} must stay inside project root {root}: {resolved}") from exc
    if not relative.parts:
        raise ValueError(f"{label} cannot be the project root itself")
    return resolved


==> anc/code/runtime_secrets.py <==
"""Runtime-only configuration helpers.

Secrets are referenced from checked-in JSON as ``${ENV_NAME}`` and resolved at
runtime.  On Windows, values written to the current user's Environment registry
key are also available before a terminal/application restart.
"""

from __future__ import annotations

import os
import re
from typing import Any, Iterable


_ENV_REF = re.compile(r"^\$\{([A-Za-z_][A-Za-z0-9_]*)\}$")


def get_runtime_env(name: str, default: str = "") -> str:
    value = os.environ.get(name)
    if value is not None and value != "":
        return value

    if os.name == "nt":
        try:
            import winreg

            with winreg.OpenKey(winreg.HKEY_CURRENT_USER, "Environment") as key:
                value, _ = winreg.QueryValueEx(key, name)
            if value is not None and str(value) != "":
                return str(value)
        except (FileNotFoundError, OSError):
            pass

    return default


def hydrate_process_environment(names: Iterable[str]) -> None:
    """Copy configured user-level values into this process without logging them."""
    for name in names:
        if os.environ.get(name):
            continue
        value = get_runtime_env(name)
        if value:
            os.environ[name] = value


def resolve_env_references(value: Any, *, strict: bool = True) -> Any:
    """Resolve full-string ``${ENV_NAME}`` references in nested JSON data."""
    if isinstance(value, dict):
        return {
            key: resolve_env_references(item, strict=strict)
            for key, item in value.items()
        }
    if isinstance(value, list):
        return [resolve_env_references(item, strict=strict) for item in value]
    if not isinstance(value, str):
        return value

    match = _ENV_REF.fullmatch(value.strip())
    if not match:
        return value

    env_name = match.group(1)
    resolved = get_runtime_env(env_name)
    if not resolved and strict:
        raise RuntimeError(f"Required runtime environment variable is not configured: {env_name}")
    return resolved



==> anc/code/scripts/build_baseline_support.py <==
"""Build the isolated GUI-explorer support store from a frozen memory manifest.

Only the manifest's trajectories are read, several runs per task allowed; no held-out
directory is scanned and no LLM is called.
"""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import re
import subprocess
import sys
from pathlib import Path
from typing import Any


REPO_ROOT = Path(__file__).resolve().parents[1]
if str(REPO_ROOT) not in sys.path:
    sys.path.insert(0, str(REPO_ROOT))

from baseline_support import visible_text  # noqa: E402
from tools.build_memory_graph import inspect_trajectory  # noqa: E402


BENCHMARKS = ("spa-bench", "android-world")
METHODS = ("gui_explorer",)


def read_json(path: Path) -> Any:
    with path.open("r", encoding="utf-8") as handle:
        return json.load(handle)


def write_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    with path.open("w", encoding="utf-8", newline="\n") as handle:
        json.dump(value, handle, ensure_ascii=False, indent=2)
        handle.write("\n")


def sha256(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def _relative(path: Path) -> str:
    return path.resolve().relative_to(REPO_ROOT.resolve()).as_posix()


def _frame_text(frame: dict[str, Any]) -> str:
    return visible_text(frame.get("html_desc", ""))


_GROUNDING_RE = re.compile(
    r"\b(?:index|indices|element_id|element\s*(?:id|number)|coordinates?|bounds|bbox)\b"
    r"|\b(?:x|y|id)\s*[=:]\s*-?\d|[\[(]\s*-?\d+(?:\.\d+)?\s*,\s*-?\d+"
    r"|(?:element|button|candidate|tap|click)\s*#?\s*\d+|索引|坐标|编号|第\s*\d+\s*个元素",
    re.I,
)


def _safe_text(value: Any) -> str:
    text = visible_text(value)
    return "" if _GROUNDING_RE.search(text) else text


def _guidance(step: dict[str, Any], action: dict[str, Any]) -> str:
    summary = step.get("summary", "")
    if isinstance(summary, str):
        try:
            summary = json.loads(summary)
        except (ValueError, TypeError):
            pass
    if isinstance(summary, dict):
        text = "; ".join(
            safe for key in ("subtask", "purpose", "action_desc", "effect", "ui_before", "ui_after")
            if isinstance(summary.get(key), str) and (safe := _safe_text(summary[key]))
        )
    else:
        text = _safe_text(summary) if isinstance(summary, str) else ""
    return text or " ".join(action.values())


def _public_action(action: Any) -> dict[str, Any]:
    action = action if isinstance(action, dict) else {}
    result = {"action_type": _safe_text(action.get("action_type", "unknown")) or "unknown"}
    for key in ("target_desc", "direction", "package"):
        value = action.get(key)
        if isinstance(value, str) and (safe := _safe_text(value)):
            result[key] = safe
    # Coordinates, element indices and input values are excluded: the adapter must
    # ground actions on the current screen's candidates.
    return result


def collect_trajectory_data(
    benchmark: str,
    selected: list[tuple[str, Path]],
    repo_root: Path = REPO_ROOT,
) -> tuple[list[dict[str, Any]], list[dict[str, Any]]]:
    trajectories: list[dict[str, Any]] = []
    provenance: list[dict[str, Any]] = []
    for task_id, session_path in selected:
        session = read_json(session_path)
        frames = session["frames"]
        for frame in frames:
            if not frame.get("html_desc"):
                frame["html_desc"] = (session_path.parent / frame["state"]["html"]).read_text(encoding="utf-8")
        steps = session["steps"]
        relative_session = session_path.resolve().relative_to(repo_root.resolve()).as_posix()
        task = session.get("task") if isinstance(session.get("task"), dict) else {}
        trajectories.append(
            {
                "task_id": task_id,
                "query": str(task.get("query", session.get("task_id", ""))),
                "app": str(task.get("app", "")),
                "package": str(session.get("package", "")),
                "session": relative_session,
                "trajectory_id": f"{task_id}:{hashlib.sha256(relative_session.encode()).hexdigest()[:16]}",
                "frames": frames,
                "steps": steps,
            }
        )
        provenance.append(
            {
                "benchmark": benchmark,
                "split": "memory",
                "source_split": session.get("split"),
                "task_id": task_id,
                "run_id": str(session.get("run_id", "")),
                "session": relative_session,
                "session_sha256": sha256(session_path),
            }
        )
    return trajectories, provenance


def collect_manifest_data(
    manifest_path: Path, benchmark: str, repo_root: Path,
) -> tuple[list[str], list[dict[str, Any]], list[dict[str, Any]]]:
    manifest = read_json(manifest_path)
    if not isinstance(manifest, dict) or manifest.get("benchmark") != benchmark:
        raise RuntimeError("Manifest benchmark mismatch")
    entries = manifest.get("trajectories")
    if not isinstance(entries, list) or not entries:
        raise RuntimeError("Manifest must contain trajectories")
    selected = []
    seen = set()
    for entry in entries:
        if not isinstance(entry, dict):
            raise RuntimeError("Manifest trajectory must be an object")
        raw = entry.get("run_dir", "")
        if not isinstance(raw, str) or not raw or Path(raw).is_absolute():
            raise RuntimeError("Manifest run_dir must be repo-relative")
        run_dir = (repo_root / raw).resolve()
        if not run_dir.is_relative_to(repo_root.resolve()) or run_dir in seen:
            raise RuntimeError("Manifest run_dir escapes repo root or is duplicated")
        seen.add(run_dir)
        record = inspect_trajectory(run_dir)
        if not record.get("admissible"):
            raise RuntimeError(f"Manifest trajectory refused: {raw}: {record.get('blockers')}")
        if (record["benchmark"] != benchmark or record["task_id"] != entry.get("task_id")
                or record["split"] != entry.get("split")):
            raise RuntimeError(f"Manifest/session identity mismatch: {raw}")
        selected.append((record["task_id"], run_dir / "session.json"))
    trajectories, provenance = collect_trajectory_data(benchmark, selected, repo_root)
    return list(dict.fromkeys(task_id for task_id, _ in selected)), trajectories, provenance


def build_provenance(manifest_path: Path, trajectories: list[dict[str, Any]]) -> dict[str, Any]:
    try:
        commit = subprocess.check_output(
            ["git", "rev-parse", "HEAD"], cwd=REPO_ROOT, text=True, stderr=subprocess.DEVNULL
        ).strip()
    except (subprocess.CalledProcessError, OSError):
        commit = None
    manifest_label = (
        _relative(manifest_path)
        if manifest_path.resolve().is_relative_to(REPO_ROOT.resolve())
        else manifest_path.name
    )
    return {
        "manifest_path": manifest_label,
        "manifest_sha256": sha256(manifest_path),
        "trajectory_count": len(trajectories),
        "task_count": len({trajectory["task_id"] for trajectory in trajectories}),
        "built_at": dt.datetime.now(dt.timezone.utc).isoformat(),
        "builder_git_commit": commit,
        "builder_sha256": sha256(Path(__file__)),
    }


def common_header(
    *,
    method: str,
    benchmark: str,
    expected_ids: list[str],
    included_ids: list[str],
    provenance: list[dict[str, Any]],
) -> dict[str, Any]:
    return {
        "schema_version": 1,
        "method": method,
        "benchmark": benchmark,
        "split": "memory",
        "builder": "scripts/build_baseline_support.py",
        "expected_support_task_ids": expected_ids,
        "included_support_task_ids": list(dict.fromkeys(included_ids)),
        "complete_support_pool": set(expected_ids) == set(included_ids),
        "provenance": provenance,
    }


def build_gui_explorer_store(
    benchmark: str,
    expected_ids: list[str],
    trajectories: list[dict[str, Any]],
    provenance: list[dict[str, Any]],
) -> dict[str, Any]:
    knowledge: list[dict[str, Any]] = []
    for trajectory in trajectories:
        frames = trajectory["frames"]
        trajectory_id = trajectory.get("trajectory_id", trajectory["task_id"])
        for position, step in enumerate(trajectory["steps"]):
            action = _public_action(step.get("action"))
            summary = _guidance(step, action)
            knowledge.append(
                {
                    "id": f"{trajectory_id}:step_{int(step.get('step_index', position))}",
                    "task_id": trajectory["task_id"],
                    "source_task_ids": [trajectory["task_id"]],
                    "task_query": trajectory["query"],
                    "app": trajectory["app"],
                    "package": trajectory["package"],
                    "before_text": _frame_text(frames[position]),
                    "after_text": _frame_text(frames[position + 1]),
                    "hint": summary or action["action_type"],
                    "action_semantics": action,
                    "screenshot": (
                        f"{trajectory['session'].rsplit('/', 1)[0]}/"
                        f"{frames[position]['state']['screenshot']}"
                    ),
                }
            )
    header = common_header(
        method="gui_explorer",
        benchmark=benchmark,
        expected_ids=expected_ids,
        included_ids=[trajectory["task_id"] for trajectory in trajectories],
        provenance=provenance,
    )
    header.update({"knowledge": knowledge})
    return header


def output_path(method: str, benchmark: str) -> Path:
    return REPO_ROOT / "memory_bank" / "baselines" / method / benchmark / "support_transition_knowledge.json"


def main() -> None:
    parser = argparse.ArgumentParser()
    parser.add_argument("--benchmark", choices=BENCHMARKS, required=True)
    parser.add_argument("--method", choices=("all",) + METHODS, default="all")
    parser.add_argument("--manifest", type=Path, required=True,
                        help="Frozen trajectory allowlist; all entries are required")
    parser.add_argument("--repo-root", type=Path, default=REPO_ROOT, help="Read-only root for manifest trajectory paths; outputs are written under this repository")
    args = parser.parse_args()

    expected_ids, trajectories, provenance = collect_manifest_data(
        args.manifest, args.benchmark, args.repo_root
    )
    build_record = build_provenance(args.manifest, trajectories)
    methods = METHODS if args.method == "all" else (args.method,)
    reports = []
    for method in methods:
        store = build_gui_explorer_store(
            args.benchmark, expected_ids, trajectories, provenance
        )
        target = output_path(method, args.benchmark)
        store["build_provenance"] = build_record
        write_json(target, store)
        reports.append(
            {
                "method": method,
                "path": str(target),
                "support_tasks": build_record["task_count"],
                "trajectories": len(trajectories),
                "source_pages": sum(len(trajectory["frames"]) for trajectory in trajectories),
                "transitions": len(store["knowledge"]),
                "bytes": target.stat().st_size,
                "complete_support_pool": store["complete_support_pool"],
            }
        )
    print(json.dumps(reports, ensure_ascii=False, indent=2))


if __name__ == "__main__":
    main()


==> anc/code/scripts/build_replay_index.py <==
"""Build the same-task replay index for a memory graph.

usage: build_replay_index.py <repo root holding memory_bank/> <manifest json> <out json>

The page graph drops steps whose action left the deduplicated page unchanged (typing, key presses,
scrolls), so replaying graph edges would skip them. This index keeps every recorded step of every
admitted trajectory in order: the page seen before the step (the graph's html_desc) and the action
taken on it, ending with the recorded terminal action.

Output: {"schema": 1, "kind", "manifest", "manifest_sha256", "goals": {<normalised goal>:
[{"run_dir", "task_id", "goal", "steps": [{"k", "html", "action"}]}]}}
"""
import hashlib
import io
import json
import os
import sys


def norm(goal):
    return " ".join(str(goal or "").split()).lower()


def chain_of(tree):
    chain = [tree]
    node = tree
    while node.get("children"):
        kids = node["children"]
        if len(kids) != 1:
            raise ValueError("branching tree (%d children at node %s)" % (len(kids), node.get("id")))
        node = kids[0]
        chain.append(node)
    return chain


def main():
    if len(sys.argv) != 4 or sys.argv[1] in ("-h", "--help"):
        print(__doc__)
        sys.exit(0 if len(sys.argv) > 1 and sys.argv[1] in ("-h", "--help") else 2)
    root, manifest_path, out_path = sys.argv[1], sys.argv[2], sys.argv[3]
    manifest = json.load(io.open(manifest_path, encoding="utf-8"))
    goals = {}
    n_steps = 0
    for entry in manifest["trajectories"]:
        run_dir = os.path.join(root, entry["run_dir"])
        tree = json.load(io.open(os.path.join(run_dir, "mcts_tree.json"), encoding="utf-8"))
        chain = chain_of(tree)
        goal = (chain[0].get("state") or {}).get("user_query") or ""
        steps = []
        for k, node in enumerate(chain):
            html = ((node.get("node_info") or {}).get("html_desc")) or ""
            if not html:
                raise ValueError("%s frame %d has no html_desc" % (entry["run_dir"], k))
            if k + 1 < len(chain):
                action = chain[k + 1].get("action")
            else:
                action = (node.get("node_info") or {}).get("next_action")
            if not isinstance(action, dict) or not action.get("action_type"):
                raise ValueError("%s step %d has no action: %r" % (entry["run_dir"], k, action))
            steps.append({"k": k, "html": html, "action": action})
        n_steps += len(steps)
        goals.setdefault(norm(goal), []).append(
            {"run_dir": entry["run_dir"], "task_id": entry.get("task_id"), "goal": goal, "steps": steps})
    out = {
        "schema": 1,
        "kind": "same_task_replay_index",
        "manifest": manifest_path.replace("\\", "/"),
        "manifest_sha256": hashlib.sha256(open(manifest_path, "rb").read()).hexdigest(),
        "goals": goals,
    }
    io.open(out_path, "w", encoding="utf-8").write(json.dumps(out, ensure_ascii=False))
    last = {}
    for trajs in goals.values():
        for t in trajs:
            a = t["steps"][-1]["action"]
            key = a.get("action_type") + ("/" + str(a.get("goal_status")) if a.get("goal_status") else "")
            last[key] = last.get(key, 0) + 1
    print("goals %d, trajectories %d, steps %d, last actions %s -> %s"
          % (len(goals), sum(len(v) for v in goals.values()), n_steps, last, out_path))


if __name__ == "__main__":
    main()


==> anc/code/scripts/episode_summary.py <==
"""Summarize one recorded episode: evaluator verdict, step count, latency split and evidence errors."""
from __future__ import annotations

import json
from pathlib import Path
from typing import Any


def read_json(path: Path) -> Any:
    with path.open("r", encoding="utf-8") as handle:
        return json.load(handle)


def _record_items(record_path: Path) -> list[dict[str, Any]]:
    value = read_json(record_path)
    if isinstance(value, dict):
        value = [value]
    if not isinstance(value, list):
        raise ValueError(f"record.json must contain a list or object: {record_path}")
    return [item for item in value if isinstance(item, dict)]


def _last_field(records: list[dict[str, Any]], field: str) -> Any:
    for item in reversed(records):
        if field in item and item[field] is not None:
            return item[field]
    return None


def _record_infrastructure_errors(records: list[dict[str, Any]]) -> list[str]:
    latest_definitive_score_index = next(
        (
            index
            for index in range(len(records) - 1, -1, -1)
            if str(records[index].get("eval_result", "")).strip().lower()
            in {"success", "fail"}
        ),
        None,
    )
    errors: list[str] = []
    for record_index, item in enumerate(records):
        step_id = item.get("step_id")
        location = (
            f"step_id={step_id}"
            if step_id is not None
            else f"record_index={record_index}"
        )
        step_exception = item.get("step_exception")
        if step_exception not in (None, ""):
            errors.append(
                "infrastructure anomaly: step_exception at "
                f"{location}: {step_exception}"
            )
        timeout = item.get("timeout")
        timeout_is_true = timeout is True or str(timeout).strip().lower() in {
            "1",
            "true",
            "yes",
            "y",
            "on",
        }
        if timeout_is_true:
            errors.append(f"infrastructure anomaly: timeout=true at {location}")
        evaluation_error = item.get("evaluation_error")
        evaluator_error_was_recovered = (
            latest_definitive_score_index is not None
            and record_index < latest_definitive_score_index
        )
        if (
            evaluation_error not in (None, "")
            and not evaluator_error_was_recovered
        ):
            errors.append(
                "infrastructure anomaly: evaluator_exception: "
                f"{evaluation_error}"
            )
        for field in (
            "execution_error",
            "ui_tree_capture_error",
            "app_launch_error",
        ):
            value = item.get(field)
            if value in (None, ""):
                continue
            if isinstance(value, (dict, list)):
                value_text = json.dumps(value, ensure_ascii=False, sort_keys=True)
            else:
                value_text = str(value)
            errors.append(
                f"infrastructure anomaly: {field} at {location}: {value_text}"
            )
    return errors


def _record_ui_evidence_errors(
    result_dir: Path, records: list[dict[str, Any]]
) -> list[str]:
    """Reject episodes whose record.json cites UI evidence that is not on disk."""

    errors: list[str] = []
    for item in records:
        step_id = item.get("step_id")
        ui_info = item.get("ui_info")
        if step_id is None or not isinstance(ui_info, list):
            continue
        for value in ui_info:
            if not isinstance(value, str) or not value.strip():
                errors.append(
                    f"infrastructure anomaly: invalid ui_info at step_id={step_id}"
                )
                continue
            candidate = Path(value)
            path = candidate if candidate.is_absolute() else result_dir / candidate
            if not path.is_file() or path.stat().st_size <= 0:
                errors.append(
                    "infrastructure anomaly: cited UI evidence is missing or empty "
                    f"at step_id={step_id}: {value}"
                )
    return errors


def summarize_episode_dir(
    result_dir: Path,
    records_override: list[dict[str, Any]] | None = None,
) -> dict[str, Any]:
    """Summarize the verdict, step count and latencies of one run.py episode directory.

    ``records_override`` replaces the rows read from record.json (for example the slice of the
    last episode in a reused result dir); record.json must still exist and parse.
    """
    result_dir = result_dir.resolve()
    meta_path = result_dir / "run_meta.json"
    record_path = result_dir / "record.json"
    errors: list[str] = []
    meta: dict[str, Any] = {}
    records: list[dict[str, Any]] = []
    if meta_path.is_file():
        loaded_meta = read_json(meta_path)
        if isinstance(loaded_meta, dict):
            meta = loaded_meta
        else:
            errors.append("run_meta.json is not an object")
    else:
        errors.append("run_meta.json is missing")
    if record_path.is_file():
        try:
            records = _record_items(record_path)
        except Exception as exc:
            errors.append(f"record.json is unreadable: {exc}")
        else:
            if records_override is not None:
                records = records_override
    else:
        errors.append("record.json is missing")
    errors.extend(_record_infrastructure_errors(records))
    errors.extend(_record_ui_evidence_errors(result_dir, records))

    eval_record = next(
        (item for item in reversed(records) if item.get("eval_result") is not None),
        {},
    )
    eval_result = str(eval_record.get("eval_result", "")).strip().lower() or None
    if eval_result not in {"success", "fail", "error"}:
        errors.append("record.json has no terminal evaluator result")

    step_counts = {
        field: _last_field(records, field)
        for field in ("wall_step_count", "legacy_step_count", "executed_steps")
    }
    executed_steps = next(
        (value for value in step_counts.values() if value is not None),
        None,
    )
    try:
        executed_steps = int(executed_steps) if executed_steps is not None else None
    except (TypeError, ValueError):
        executed_steps = None
    if not executed_steps or executed_steps < 1:
        step_ids = []
        for item in records:
            try:
                if item.get("step_id") is not None:
                    step_ids.append(int(item["step_id"]))
            except (TypeError, ValueError):
                continue
        executed_steps = max(step_ids) + 1 if step_ids else None
    if not executed_steps:
        errors.append("executed step count is missing")
    normalized_counts = set()
    for field, value in step_counts.items():
        if value is None:
            continue
        try:
            normalized_counts.add(int(value))
        except (TypeError, ValueError):
            errors.append(f"{field} is not an integer")
    if len(normalized_counts) > 1:
        errors.append(f"latency step counts disagree: {step_counts}")

    legacy_per_step = _last_field(records, "legacy_step_latency_s")
    if legacy_per_step is None:
        legacy_per_step = _last_field(records, "eval_elapsed_time")
    wall_elapsed = _last_field(records, "wall_step_total_elapsed_time_s")
    if wall_elapsed is None:
        wall_elapsed = _last_field(records, "task_wall_elapsed")
    reported_wall_per_step = _last_field(records, "wall_step_latency_s")
    try:
        legacy_per_step = float(legacy_per_step) if legacy_per_step is not None else None
    except (TypeError, ValueError):
        legacy_per_step = None
    try:
        wall_elapsed = float(wall_elapsed) if wall_elapsed is not None else None
    except (TypeError, ValueError):
        wall_elapsed = None
    try:
        reported_wall_per_step = (
            float(reported_wall_per_step)
            if reported_wall_per_step is not None
            else None
        )
    except (TypeError, ValueError):
        reported_wall_per_step = None
    if legacy_per_step is None:
        errors.append("eval_elapsed_time is missing")
    if wall_elapsed is None:
        errors.append("task_wall_elapsed is missing")

    legacy_elapsed = (
        legacy_per_step * executed_steps
        if legacy_per_step is not None and executed_steps
        else None
    )
    wall_per_step = (
        wall_elapsed / executed_steps
        if wall_elapsed is not None and executed_steps
        else None
    )
    if (
        reported_wall_per_step is not None
        and wall_per_step is not None
        and abs(reported_wall_per_step - wall_per_step) > 1e-6
    ):
        errors.append("reported wall_step_latency_s disagrees with total/count")
    device_elapsed = _last_field(records, "device_step_total_elapsed_time_s")
    try:
        device_elapsed = float(device_elapsed) if device_elapsed is not None else None
    except (TypeError, ValueError):
        device_elapsed = None
    device_per_step = (
        device_elapsed / executed_steps
        if device_elapsed is not None and executed_steps
        else None
    )
    agent_per_step = (
        max(0.0, wall_per_step - min(device_per_step, wall_per_step))
        if wall_per_step is not None and device_per_step is not None
        else None
    )
    classification = _last_field(records, "episode_classification")
    if not isinstance(classification, dict):
        classification = {}

    return {
        "result_dir": str(result_dir),
        "run_id": meta.get("run_id"),
        "task_id": meta.get("task_id"),
        "eval_result": eval_result,
        "success": eval_result == "success",
        "executed_steps": executed_steps,
        "legacy_elapsed_s": legacy_elapsed,
        "legacy_latency_s_per_step": legacy_per_step,
        "task_wall_elapsed_s": wall_elapsed,
        "wall_latency_s_per_step": wall_per_step,
        "wall_latency_scope": _last_field(records, "wall_step_latency_scope"),
        "device_latency_s_per_step": device_per_step,
        "agent_latency_s_per_step": agent_per_step,
        "device_segment_totals_s": _last_field(records, "device_segment_totals_s"),
        "episode_classification": classification.get("classification"),
        "classification_reasons": classification.get("reasons") or [],
        "counts_toward_success_rate": classification.get(
            "counts_toward_success_rate"
        ),
        "environment_events": classification.get("environment_events") or [],
        "evidence_complete": not errors,
        "errors": errors,
    }


==> anc/code/scripts/run_deferred_evaluations.py <==
"""Evaluate completed episodes without holding the Android device loop."""

from __future__ import annotations

import argparse
import concurrent.futures
import contextlib
import datetime as dt
import json
import os
import sys
import threading
import time
import traceback
import uuid
from pathlib import Path
from typing import Any, Callable


REPO_ROOT = Path(__file__).resolve().parents[1]
if str(REPO_ROOT) not in sys.path:
    sys.path.insert(0, str(REPO_ROOT))
# The evaluator modules read config files relative to the working directory at import
# time, so only a direct CLI launch switches to the repository root.
if __name__ == "__main__":
    os.chdir(REPO_ROOT)

from benchmark.multi_app_eval import MultiAppEval  # noqa: E402
from benchmark.single_app_eval import SingleAppEval  # noqa: E402
from deferred_evaluation import (  # noqa: E402
    DONE_EVALUATION_FILENAME,
    EVALUATION_ERROR_FILENAME,
    PENDING_EVALUATION_FILENAME,
    PENDING_EVALUATION_SCHEMA_VERSION,
    atomic_write_json,
)
from runtime_secrets import (  # noqa: E402
    hydrate_process_environment,
    resolve_env_references,
)
from utils.environment_guard import classify_episode  # noqa: E402
from utils.environment_guard import load_policy as load_environment_policy  # noqa: E402


TERMINAL_EVAL_RESULTS = frozenset({"success", "fail", "error"})
CLAIM_FILENAME = ".pending_evaluation.claim"
OCR_PROCESS_LOCK_PATH = REPO_ROOT / "tmp" / "deferred_evaluation_ocr.lock"
LOCK_INCOMPLETE_GRACE_SECONDS = 30.0
LOCK_MAX_AGE_SECONDS = 6 * 60 * 60.0
LOCK_WAIT_TIMEOUT_SECONDS = 600.0
LOCK_POLL_SECONDS = 0.05
RUNTIME_SECRET_NAMES = (
    "DELTAREPLAY_API_KEY",
    "DELTAREPLAY_OCR_API_KEY",
    "OPENAI_API_KEY",
    "OPENAI_ENDPOINT",
)


def _utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).isoformat()


def read_json(path: str | Path) -> Any:
    with Path(path).open("r", encoding="utf-8") as handle:
        return json.load(handle)


def _process_is_alive(pid: int) -> bool:
    if pid <= 0:
        return False
    if pid == os.getpid():
        return True
    if os.name == "nt":
        import ctypes
        from ctypes import wintypes

        process_query_limited_information = 0x1000
        still_active = 259
        kernel32 = ctypes.WinDLL("kernel32", use_last_error=True)
        kernel32.OpenProcess.argtypes = [
            wintypes.DWORD,
            wintypes.BOOL,
            wintypes.DWORD,
        ]
        kernel32.OpenProcess.restype = wintypes.HANDLE
        kernel32.GetExitCodeProcess.argtypes = [
            wintypes.HANDLE,
            ctypes.POINTER(wintypes.DWORD),
        ]
        kernel32.GetExitCodeProcess.restype = wintypes.BOOL
        kernel32.CloseHandle.argtypes = [wintypes.HANDLE]
        kernel32.CloseHandle.restype = wintypes.BOOL
        handle = kernel32.OpenProcess(
            process_query_limited_information,
            False,
            pid,
        )
        if not handle:
            # Access denied still proves that a process owns the PID.
            return ctypes.get_last_error() == 5
        try:
            exit_code = wintypes.DWORD()
            if not kernel32.GetExitCodeProcess(handle, ctypes.byref(exit_code)):
                return True
            return exit_code.value == still_active
        finally:
            kernel32.CloseHandle(handle)
    try:
        os.kill(pid, 0)
    except ProcessLookupError:
        return False
    except PermissionError:
        return True
    return True


def _existing_lock_is_active(path: Path) -> bool:
    try:
        age_seconds = time.time() - path.stat().st_mtime
    except OSError:
        return False
    if age_seconds > LOCK_MAX_AGE_SECONDS:
        return False
    try:
        value = read_json(path)
        pid = int(value.get("pid", 0)) if isinstance(value, dict) else 0
    except (OSError, ValueError, TypeError, json.JSONDecodeError):
        return age_seconds < LOCK_INCOMPLETE_GRACE_SECONDS
    return _process_is_alive(pid)


def _try_acquire_owned_lock(path: Path, *, purpose: str) -> str | None:
    path.parent.mkdir(parents=True, exist_ok=True)
    token = uuid.uuid4().hex
    for _attempt in range(3):
        try:
            descriptor = os.open(path, os.O_CREAT | os.O_EXCL | os.O_WRONLY)
        except FileExistsError:
            if _existing_lock_is_active(path):
                return None
            try:
                path.unlink()
            except FileNotFoundError:
                continue
            except OSError:
                return None
            continue
        with os.fdopen(descriptor, "w", encoding="utf-8", newline="\n") as handle:
            json.dump(
                {
                    "schema_version": 1,
                    "purpose": purpose,
                    "pid": os.getpid(),
                    "token": token,
                    "created_at": _utc_now(),
                },
                handle,
                ensure_ascii=False,
                indent=2,
            )
            handle.write("\n")
            handle.flush()
            os.fsync(handle.fileno())
        return token
    return None


def _release_owned_lock(path: Path, token: str) -> None:
    try:
        value = read_json(path)
    except (OSError, json.JSONDecodeError):
        return
    if isinstance(value, dict) and value.get("token") == token:
        path.unlink(missing_ok=True)


@contextlib.contextmanager
def _exclusive_process_lock(path: Path, *, purpose: str):
    deadline = time.monotonic() + LOCK_WAIT_TIMEOUT_SECONDS
    token = _try_acquire_owned_lock(path, purpose=purpose)
    while token is None:
        if time.monotonic() >= deadline:
            raise TimeoutError(f"Timed out waiting for {purpose} lock: {path}")
        time.sleep(LOCK_POLL_SECONDS)
        token = _try_acquire_owned_lock(path, purpose=purpose)
    try:
        yield
    finally:
        _release_owned_lock(path, token)


def _record_items(path: Path) -> list[dict[str, Any]]:
    value = read_json(path)
    if isinstance(value, dict):
        value = [value]
    if not isinstance(value, list):
        raise ValueError(f"record.json must contain a JSON object or list: {path}")
    if not all(isinstance(item, dict) for item in value):
        raise ValueError(f"record.json contains a non-object item: {path}")
    return value


def _terminal_record_after_pending(
    records: list[dict[str, Any]],
) -> dict[str, Any] | None:
    pending_indexes = [
        index
        for index, item in enumerate(records)
        if str(item.get("eval_result", "")).lower() == "pending"
    ]
    if not pending_indexes:
        return None
    for item in records[pending_indexes[-1] + 1 :]:
        if str(item.get("eval_result", "")).lower() in TERMINAL_EVAL_RESULTS:
            return item
    return None


def scan_pending_evaluations(
    scan_root: str | Path,
    *,
    batch_id: str = "",
) -> list[Path]:
    """Find pending markers, optionally matching one exact manifest batch id."""

    root = Path(scan_root).resolve()
    if not root.is_dir():
        return []
    matches: list[Path] = []
    for marker in sorted(root.rglob(PENDING_EVALUATION_FILENAME)):
        if batch_id:
            try:
                request = read_json(marker)
            except (OSError, json.JSONDecodeError):
                continue
            if not isinstance(request, dict) or request.get("batch_id") != batch_id:
                continue
        matches.append(marker)
    return matches


def _validate_request(marker: Path, request: Any) -> dict[str, Any]:
    if not isinstance(request, dict):
        raise ValueError("pending evaluation manifest must be a JSON object")
    if request.get("schema_version") != PENDING_EVALUATION_SCHEMA_VERSION:
        raise ValueError("unsupported pending evaluation schema_version")
    eval_type = request.get("eval_type")
    if eval_type not in {"single", "multi"}:
        raise ValueError(f"unsupported eval_type: {eval_type!r}")
    eval_args = request.get("eval_args")
    expected_arg_count = 5 if eval_type == "single" else 8
    if not isinstance(eval_args, list) or len(eval_args) != expected_arg_count:
        raise ValueError(
            f"{eval_type} pending evaluation must contain {expected_arg_count} eval_args"
        )
    if request.get("eval_kwargs") not in ({}, None):
        raise ValueError("pending evaluation eval_kwargs must be empty")
    data_dir = Path(str(request.get("data_dir", ""))).resolve()
    if not data_dir.is_absolute() or data_dir != marker.parent.resolve():
        raise ValueError("pending evaluation data_dir must equal its episode directory")
    if eval_args[0] != request.get("query") or Path(str(eval_args[1])).resolve() != data_dir:
        raise ValueError("eval_args query/data_dir do not match the manifest")
    evaluator_config = request.get("evaluator_config")
    if not isinstance(evaluator_config, dict):
        raise ValueError("pending evaluation lacks evaluator_config")
    for key in ("api_settings_path", "dataset_path", "usage_tracking_path"):
        value = evaluator_config.get(key)
        if not isinstance(value, str) or not Path(value).is_absolute():
            raise ValueError(f"evaluator_config.{key} must be an absolute path")
    record_fields = request.get("record_fields")
    if not isinstance(record_fields, dict):
        raise ValueError("pending evaluation lacks record_fields")
    context = request.get("classification_context")
    if not isinstance(context, dict):
        raise ValueError("pending evaluation lacks classification_context")
    if not isinstance(context.get("environment_events"), list):
        raise ValueError("classification_context.environment_events must be a list")
    if not isinstance(context.get("error_messages"), list):
        raise ValueError("classification_context.error_messages must be a list")
    return request


def create_evaluator(
    request: dict[str, Any],
    *,
    usage_tracking_path: str,
) -> SingleAppEval | MultiAppEval:
    """Construct the online evaluator described by the manifest's evaluator_config."""

    hydrate_process_environment(RUNTIME_SECRET_NAMES)
    config = request["evaluator_config"]
    api_settings = resolve_env_references(
        read_json(config["api_settings_path"]),
        strict=True,
    )
    if request["eval_type"] == "single":
        return SingleAppEval(
            api_settings["ocr_model"],
            api_settings["ocr_endpoint"],
            api_settings["ocr_api_key"],
            api_settings["llm_model"],
            api_settings["llm_endpoints"],
            api_settings["llm_api_key"],
            api_settings["llm_check_way"],
            usage_tracking_path,
            dataset_path=config["dataset_path"],
            skip_key_components=bool(config.get("skip_key_components", True)),
        )
    return MultiAppEval(
        api_settings["llm_model"],
        api_settings["llm_endpoints"],
        api_settings["llm_api_key"],
        api_settings["llm_check_way"],
        usage_tracking_path,
        dataset_path=config["dataset_path"],
    )


def _serialize_ocr_calls(evaluator: Any, ocr_lock: threading.Lock) -> None:
    """Lock only PaddleOCR calls so the visual judge remains concurrent."""

    ocr_client = getattr(evaluator, "ocr_ins", None)
    infer = getattr(ocr_client, "infer", None)
    if not callable(infer):
        return

    def locked_infer(*args: Any, **kwargs: Any) -> Any:
        with ocr_lock:
            with _exclusive_process_lock(
                OCR_PROCESS_LOCK_PATH,
                purpose="deferred_evaluation_ocr",
            ):
                return infer(*args, **kwargs)

    ocr_client.infer = locked_infer


def _merge_usage_records(
    temporary_path: Path,
    destination_path: Path,
    usage_lock: threading.Lock,
) -> None:
    if not temporary_path.is_file():
        return
    incoming = read_json(temporary_path)
    if isinstance(incoming, dict):
        incoming = [incoming]
    if not isinstance(incoming, list):
        raise ValueError(f"temporary usage file is not a list: {temporary_path}")
    with usage_lock:
        usage_process_lock = destination_path.with_name(
            f".{destination_path.name}.deferred.lock"
        )
        with _exclusive_process_lock(
            usage_process_lock,
            purpose="deferred_evaluation_usage_merge",
        ):
            if destination_path.is_file():
                existing = read_json(destination_path)
                if isinstance(existing, dict):
                    existing = [existing]
                if not isinstance(existing, list):
                    raise ValueError(
                        "shared usage tracking file is not a list: "
                        f"{destination_path}"
                    )
            else:
                existing = []
            atomic_write_json(destination_path, [*existing, *incoming])
    temporary_path.unlink()


def _append_terminal_record(record_path: Path, result: dict[str, Any]) -> None:
    records = _record_items(record_path)
    atomic_write_json(record_path, [*records, result])


def _mark_done(
    marker: Path,
    request: dict[str, Any],
    result: dict[str, Any],
    *,
    recovered_existing_record: bool,
) -> None:
    completed_request = dict(request)
    completed_request.update(
        {
            "status": "done",
            "completed_at": _utc_now(),
            "completed_eval_result": result.get("eval_result"),
            "recovered_existing_record": recovered_existing_record,
        }
    )
    atomic_write_json(marker, completed_request)
    try:
        (marker.parent / EVALUATION_ERROR_FILENAME).unlink(missing_ok=True)
    except OSError:
        # A leftover error sidecar is harmless; the marker rename below completes the
        # evaluation and must stay last.
        pass
    os.replace(marker, marker.parent / DONE_EVALUATION_FILENAME)


def _record_failure(
    marker: Path,
    request: dict[str, Any],
    exc: BaseException,
) -> dict[str, Any]:
    error = {
        "type": type(exc).__name__,
        "message": str(exc),
        "traceback": traceback.format_exc(),
        "at": _utc_now(),
    }
    failed_request = dict(request)
    failed_request.update(
        {
            "status": "pending",
            "attempt_count": int(request.get("attempt_count", 0) or 0) + 1,
            "last_error": error,
        }
    )
    atomic_write_json(marker, failed_request)
    atomic_write_json(
        marker.parent / EVALUATION_ERROR_FILENAME,
        {
            "schema_version": 1,
            "task_id": request.get("task_id"),
            "query": request.get("query"),
            "error": error,
        },
    )
    return error


def _build_terminal_result(
    request: dict[str, Any], evaluator_result: dict[str, Any]
) -> dict[str, Any]:
    result = dict(evaluator_result)
    result.update(request["record_fields"])
    eval_result = str(result.get("eval_result", "")).lower()
    if eval_result not in TERMINAL_EVAL_RESULTS:
        raise ValueError(f"evaluator returned invalid eval_result: {eval_result!r}")
    context = request["classification_context"]
    error_messages = [
        str(item) for item in context.get("error_messages", []) if str(item)
    ]
    if result.get("evaluation_error"):
        error_messages.append(str(result["evaluation_error"]))
    try:
        result["episode_classification"] = classify_episode(
            evaluator_success=eval_result == "success",
            policy=load_environment_policy(),
            environment_events=context.get("environment_events", []),
            error_messages=error_messages,
            hard_timeout=bool(context.get("hard_timeout", False)),
            force_infrastructure_error=eval_result == "error",
            terminal_verdict=eval_result in ("success", "fail"),
        )
    except Exception as exc:
        result["episode_classification"] = {
            "classification": "unclassified",
            "error": f"{type(exc).__name__}: {exc}",
        }
    return result


def _evaluate_claimed_marker(
    marker: str | Path,
    *,
    ocr_lock: threading.Lock | None = None,
    usage_lock: threading.Lock | None = None,
    evaluator_factory: Callable[..., Any] | None = None,
) -> dict[str, Any]:
    """Evaluate one marker and leave it retryable when any step fails."""

    marker_path = Path(marker).resolve()
    ocr_lock = ocr_lock or threading.Lock()
    usage_lock = usage_lock or threading.Lock()
    factory = evaluator_factory or create_evaluator
    raw_request: Any = {}
    try:
        raw_request = read_json(marker_path)
        request = _validate_request(marker_path, raw_request)
        record_path = marker_path.parent / "record.json"
        records = _record_items(record_path)
        # Only the last termination row counts: an in-run launch retry can leave an
        # earlier abort row in an episode that then completed.
        terminations = [
            str(item.get("episode_termination", "")).lower()
            for item in records
            if item.get("episode_termination")
        ]
        if terminations and terminations[-1] == "infrastructure_abort":
            raise ValueError(
                "infrastructure_abort episodes must not be sent to the evaluator"
            )
        if not any(
            str(item.get("eval_result", "")).lower() == "pending"
            for item in records
        ):
            raise ValueError("record.json has no pending evaluation record")
        existing_result = _terminal_record_after_pending(records)
        if existing_result is not None:
            _mark_done(
                marker_path,
                request,
                existing_result,
                recovered_existing_record=True,
            )
            return {
                "status": "already_scored",
                "marker": str(marker_path),
                "eval_result": existing_result.get("eval_result"),
            }

        temporary_usage_path = marker_path.parent / (
            f".deferred_usage.{uuid.uuid4().hex}.json"
        )
        destination_usage_path = Path(
            request["evaluator_config"]["usage_tracking_path"]
        )
        try:
            evaluator = factory(
                request,
                usage_tracking_path=str(temporary_usage_path),
            )
            if request["eval_type"] == "single":
                _serialize_ocr_calls(evaluator, ocr_lock)
            evaluator_result = evaluator.eval(
                *request["eval_args"], **(request.get("eval_kwargs") or {})
            )
            if not isinstance(evaluator_result, dict):
                raise TypeError("evaluator result must be a dictionary")
        finally:
            _merge_usage_records(
                temporary_usage_path,
                destination_usage_path,
                usage_lock,
            )

        terminal_result = _build_terminal_result(request, evaluator_result)
        _append_terminal_record(record_path, terminal_result)
        _mark_done(
            marker_path,
            request,
            terminal_result,
            recovered_existing_record=False,
        )
        return {
            "status": "evaluated",
            "marker": str(marker_path),
            "eval_result": terminal_result.get("eval_result"),
        }
    except Exception as exc:
        request_for_error = raw_request if isinstance(raw_request, dict) else {}
        try:
            error = _record_failure(marker_path, request_for_error, exc)
        except Exception as record_exc:
            error = {
                "type": type(exc).__name__,
                "message": str(exc),
                "record_error": f"{type(record_exc).__name__}: {record_exc}",
                "at": _utc_now(),
            }
        return {
            "status": "failed",
            "marker": str(marker_path),
            "error": error,
        }


def _acquire_claim(marker: Path) -> tuple[Path, str] | None:
    """Create one cross-process claim without overwriting another worker."""

    claim_path = marker.parent / CLAIM_FILENAME
    token = _try_acquire_owned_lock(
        claim_path,
        purpose="deferred_evaluation_episode",
    )
    if token is None:
        return None
    return claim_path, token


def evaluate_pending_marker(
    marker: str | Path,
    *,
    ocr_lock: threading.Lock | None = None,
    usage_lock: threading.Lock | None = None,
    evaluator_factory: Callable[..., Any] | None = None,
) -> dict[str, Any]:
    """Claim and evaluate one marker at most once across concurrent runners."""

    marker_path = Path(marker).resolve()
    claim = _acquire_claim(marker_path)
    if claim is None:
        return {
            "status": "claimed_elsewhere",
            "marker": str(marker_path),
        }
    claim_path, claim_token = claim
    try:
        if not marker_path.is_file():
            return {
                "status": "not_pending",
                "marker": str(marker_path),
            }
        return _evaluate_claimed_marker(
            marker_path,
            ocr_lock=ocr_lock,
            usage_lock=usage_lock,
            evaluator_factory=evaluator_factory,
        )
    finally:
        _release_owned_lock(claim_path, claim_token)


def run_deferred_evaluations(
    scan_root: str | Path,
    *,
    workers: int = 4,
    batch_id: str = "",
    evaluator_factory: Callable[..., Any] | None = None,
) -> dict[str, Any]:
    if workers < 1:
        raise ValueError("workers must be at least 1")
    markers = scan_pending_evaluations(scan_root, batch_id=batch_id)
    ocr_lock = threading.Lock()
    usage_lock = threading.Lock()
    results: list[dict[str, Any]] = []
    with concurrent.futures.ThreadPoolExecutor(max_workers=workers) as executor:
        futures = {
            executor.submit(
                evaluate_pending_marker,
                marker,
                ocr_lock=ocr_lock,
                usage_lock=usage_lock,
                evaluator_factory=evaluator_factory,
            ): marker
            for marker in markers
        }
        for future in concurrent.futures.as_completed(futures):
            results.append(future.result())
    results.sort(key=lambda item: item["marker"])
    return {
        "schema_version": 1,
        "scan_root": str(Path(scan_root).resolve()),
        "batch_id": batch_id or None,
        "workers": workers,
        "discovered": len(markers),
        "evaluated": sum(item["status"] == "evaluated" for item in results),
        "already_scored": sum(
            item["status"] == "already_scored" for item in results
        ),
        "claimed_elsewhere": sum(
            item["status"] == "claimed_elsewhere" for item in results
        ),
        "failed": sum(item["status"] == "failed" for item in results),
        "results": results,
    }


def _resolve_scan_root(value: str) -> Path:
    candidate = Path(value)
    return candidate.resolve() if candidate.is_absolute() else (REPO_ROOT / candidate).resolve()


def main(argv: list[str] | None = None) -> int:
    parser = argparse.ArgumentParser(
        description="Run queued DeltaReplay episode evaluations off-device"
    )
    parser.add_argument(
        "--scan-root",
        default="results",
        help="directory recursively scanned for pending_evaluation.json",
    )
    parser.add_argument(
        "--workers",
        type=int,
        default=4,
        help="number of concurrent evaluators; PaddleOCR remains serialized",
    )
    parser.add_argument(
        "--batch-id",
        default="",
        help="evaluate only manifests whose batch_id exactly matches this value",
    )
    args = parser.parse_args(argv)
    summary = run_deferred_evaluations(
        _resolve_scan_root(args.scan_root),
        workers=args.workers,
        batch_id=args.batch_id,
    )
    print(json.dumps(summary, ensure_ascii=False, indent=2))
    return 1 if summary["failed"] else 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/tasks/__init__.py <==
__all__ = [
    "BaseTask",
    "ExecuteStepReturn"
]

from tasks.base_task import BaseTask, ExecuteStepReturn


==> anc/code/tasks/base_task.py <==
from __future__ import annotations

from dataclasses import dataclass
import base64
import os
import time
import json
from concurrent.futures import ThreadPoolExecutor, TimeoutError as FuturesTimeoutError
from abc import ABC, abstractmethod
from typing import Union

from colorama import Fore
from loguru import logger
from PIL import Image, ImageDraw, ImageFont
from io import BytesIO



from utils import (
    write_json,
    AndroidOperate,
    print_out
)
from utils.device_api_android import (
    DEFAULT_ACCESSIBILITY_PREPARE_POLL_SECONDS,
    DEFAULT_ACCESSIBILITY_PREPARE_TIMEOUT_SECONDS,
)
from utils.latency_metrics import (
    DeviceTimeAccountant,
    WallStepTimer,
    build_latency_metrics,
)
from utils.environment_guard import (
    detect_environment_failure,
    find_dismissable_dialogs,
    load_policy,
)
from llm_interface.usage_tracking import (
    begin_token_step,
    reset_token_usage,
    summarize_token_usage,
)




@dataclass(frozen=True)
class ExecuteStepReturn(object):
    use_cache_flag: bool
    action_list: list[dict]


class AppLaunchError(RuntimeError):
    """The requested app could not be proved foreground after launch."""




class BaseTask(ABC):
    def __init__(self, 
                 query: str,
                 bundle_name_dict: dict,
                 adb_command: str = "adb",
                 max_retries: int = 3,
                 factor: float = 0.5,
                 max_operate_steps: int = 30,
                 max_step_timeout: int = 120,
                 args: dict = None,
                 ) -> None:
        self.query = query
        self.bundle_name_dict = bundle_name_dict
        self.max_retries = max_retries
        self.factor = factor
        self.args = args or {}
        self.max_step_timeout = float((self.args or {}).get("max_step_timeout", max_step_timeout))
        self.is_start_with_appMainPage = str(self.args.get("is_start_with_appMainPage", "false")).strip().lower() in {"1", "true", "yes", "y", "on"}
        self.start_app_package = str(self.args.get("start_app_package", "") or "").strip()
        self._app_main_started_once = False
        self.execution_error = None
        self.ui_tree_capture_error = None
        self.app_launch_error = None

        print(f"[INFO] Android device command: {adb_command}")
        self.operate_ins = AndroidOperate(
            bundle_name_dict,
            adb_command,
            factor,
            str(self.args.get("device_id", "") or ""),
        )

        
        
        

        self.screenshot_width, self.screenshot_height = self.operate_ins.get_screen_scale()

        self.retry_count = 0
        self.step_id = -1
        self.record_path = os.path.join(os.environ['DATA_DIR'], 'record.json')

        self._token_accounting_warnings: list[str] = []
        self._token_usage_finalized = False
        try:
            reset_token_usage(os.environ.get("DATA_DIR"))
        except Exception as exc:
            self._warn_token_accounting("reset", exc)
        

        self.total_elapsed_time = 0.0

        # Full wall-clock step timing, kept separate from total_elapsed_time, which times only the
        # agent's decision and reflection calls.
        self._wall_step_timer = WallStepTimer()

        # Device-bound parts of each step (screen dumps, ADB round-trips, the stability wait); they
        # are subtracted from the wall step to obtain the agent latency.
        self._device_time = DeviceTimeAccountant()

        self.environment_events: list[dict] = []
        self.environment_failure = None
        try:
            self._environment_policy = load_policy()
        except Exception as exc:
            self._environment_policy = None
            print_out(
                "[WARN] environment guard policy unavailable, dialogs will not "
                f"be cleared: {type(exc).__name__}: {exc}",
                log_level="warning",
                stdout=True,
            )

        try:
            self.final_state_settle_seconds = max(
                0.0, float((self.args or {}).get("final_state_settle_seconds", 3.0))
            )
        except (TypeError, ValueError):
            self.final_state_settle_seconds = 3.0

        self.task_wall_start = None
        self.task_wall_elapsed = 0.0
        
        


    def _resolve_target_package_with_source(self) -> tuple[str, str]:
        if self.start_app_package:
            return self.start_app_package, "cli.start_app_package"

        if not isinstance(self.bundle_name_dict, dict) or not self.bundle_name_dict:
            return "", "bundle_name_dict.empty"

        def _looks_like_pkg(text: str) -> bool:
            text = str(text or "").strip()
            return "." in text and " " not in text

        if len(self.bundle_name_dict) == 1:
            key, value = next(iter(self.bundle_name_dict.items()))
            if _looks_like_pkg(key):
                return str(key).strip(), "bundle_name_dict.key(single)"
            if _looks_like_pkg(value):
                return str(value).strip(), "bundle_name_dict.value(single)"

        for key in self.bundle_name_dict.keys():
            if _looks_like_pkg(key):
                return str(key).strip(), "bundle_name_dict.key(first-match)"

        for value in self.bundle_name_dict.values():
            if _looks_like_pkg(value):
                return str(value).strip(), "bundle_name_dict.value(first-match)"

        return "", "bundle_name_dict.no-valid-package"

    def _record_app_launch_error(
        self,
        *,
        package_name: str,
        package_source: str,
        observations: list[dict],
        timeout_seconds: float,
        error: BaseException,
    ) -> None:
        detail = {
            "phase": "app_launch_foreground_verification",
            "expected_package": package_name,
            "package_source": package_source,
            "timeout_seconds": float(timeout_seconds),
            "observations": observations,
            "error_type": type(error).__name__,
            "message": str(error),
        }
        execution_error = f"app_launch_error: {type(error).__name__}: {error}"
        self.app_launch_error = detail
        self.execution_error = execution_error
        self.task_status = "infrastructure_error"
        self.task_finished = False
        write_json(
            self.record_path,
            {
                "app_launch_error": detail,
                "execution_error": execution_error,
            },
            "list",
            "a",
        )
        print_out(f"[ERROR] {execution_error}", log_level="error", stdout=True)

    def _raise_app_launch_error(
        self,
        *,
        package_name: str,
        package_source: str,
        observations: list[dict],
        timeout_seconds: float,
        message: str,
        cause: BaseException | None = None,
    ) -> None:
        error = AppLaunchError(message)
        self._record_app_launch_error(
            package_name=package_name,
            package_source=package_source,
            observations=observations,
            timeout_seconds=timeout_seconds,
            error=error,
        )
        if cause is None:
            raise error
        raise error from cause

    def _start_with_app_main_page_if_needed(self) -> None:
        if not self.is_start_with_appMainPage or self._app_main_started_once:
            return

        package_name, package_source = self._resolve_target_package_with_source()
        observations: list[dict] = []
        try:
            timeout_seconds = float(
                self.args.get("app_launch_timeout_seconds", 30.0)
            )
            poll_seconds = float(
                self.args.get("app_launch_poll_interval_seconds", 0.5)
            )
            required_consecutive = int(
                self.args.get(
                    "app_launch_required_consecutive_observations",
                    2,
                )
            )
            if not 0 < timeout_seconds <= 120:
                raise ValueError("app launch timeout must be in (0, 120]")
            if not 0 < poll_seconds <= timeout_seconds:
                raise ValueError(
                    "app launch poll interval must be positive and no larger than timeout"
                )
            if not 1 <= required_consecutive <= 5:
                raise ValueError(
                    "required foreground observations must be between 1 and 5"
                )
        except (TypeError, ValueError) as exc:
            self._raise_app_launch_error(
                package_name=package_name,
                package_source=package_source,
                observations=observations,
                timeout_seconds=0.0,
                message=f"invalid app launch verification configuration: {exc}",
                cause=exc,
            )
            return

        if not package_name:
            self._raise_app_launch_error(
                package_name="",
                package_source=package_source,
                observations=observations,
                timeout_seconds=timeout_seconds,
                message=(
                    "is_start_with_appMainPage=true but no valid package "
                    f"could be resolved (source={package_source})"
                ),
            )
            return

        try:
            print_out(
                f"[INFO] Launching the app main page before the task: package={package_name}, source={package_source}, bundle_name_dict={self.bundle_name_dict}",
                stdout=True,
            )
            # Switch to the automation keyboard before the app comes up; switching inside an open
            # dialog can leave the accessibility service returning empty trees.

            ensure_ime = getattr(self.operate_ins, "ensure_adb_keyboard_ime", None)
            if callable(ensure_ime):
                try:
                    ensure_ime()
                except Exception as exc:
                    print_out(
                        f"[WARN] ADB keyboard not active before app launch: {exc}",
                        stdout=True,
                    )
            self.operate_ins.start_app(package_name=package_name, restart=True)
        except Exception as exc:
            self._raise_app_launch_error(
                package_name=package_name,
                package_source=package_source,
                observations=observations,
                timeout_seconds=timeout_seconds,
                message=f"could not launch package {package_name}: {exc}",
                cause=exc,
            )
            return

        deadline = time.monotonic() + timeout_seconds
        consecutive = 0
        while True:
            try:
                foreground = str(
                    self.operate_ins.get_foreground_app() or ""
                ).strip()
                observation_error = None
            except Exception as exc:
                foreground = ""
                observation_error = f"{type(exc).__name__}: {exc}"
            matched = foreground == package_name
            consecutive = consecutive + 1 if matched else 0
            observations.append(
                {
                    "observed_package": foreground,
                    "matched": matched,
                    "consecutive_matches": consecutive,
                    "error": observation_error,
                }
            )
            if consecutive >= required_consecutive:
                rendered = self._app_ui_is_rendered()
                if rendered is False and time.monotonic() < deadline:
                    observations[-1]["ui_rendered"] = False
                    remaining = deadline - time.monotonic()
                    time.sleep(min(poll_seconds, max(0.0, remaining)))
                    continue
                self._app_main_started_once = True
                print_out(
                    "[INFO] App launch foreground verified: "
                    f"package={package_name}, observations={len(observations)}, "
                    f"ui_rendered={rendered}",
                    stdout=True,
                )
                return
            remaining = deadline - time.monotonic()
            if remaining <= 0:
                break
            time.sleep(min(poll_seconds, remaining))

        self._raise_app_launch_error(
            package_name=package_name,
            package_source=package_source,
            observations=observations,
            timeout_seconds=timeout_seconds,
            message=(
                f"package {package_name} was not the stable foreground app "
                f"within {timeout_seconds:g}s"
            ),
        )

    def _app_ui_is_rendered(self) -> bool | None:
        """Return whether the launched app has drawn anything the agent can act on.

        The foreground-package check passes as soon as the window exists, possibly
        while the tree still holds only the system navigation bar.  Returns None when
        the tree cannot be read; a launch is never blocked on a failed check.
        """
        try:
            tree = self.operate_ins.dump_ui_tree(self.step_id, True)
            if not isinstance(tree, (dict, list)):
                return None
            stack = [tree]
            while stack:
                node = stack.pop()
                if isinstance(node, list):
                    stack.extend(node)
                    continue
                if not isinstance(node, dict):
                    continue
                attrib = node.get("attrib")
                if isinstance(attrib, dict):
                    resource = str(attrib.get("resource-id") or "")
                    if not resource.startswith("com.android.systemui:"):
                        for flag in (
                            "clickable",
                            "scrollable",
                            "focusable",
                            "long-clickable",
                        ):
                            if str(attrib.get(flag) or "").lower() == "true":
                                return True
                for value in node.values():
                    if isinstance(value, (dict, list)):
                        stack.append(value)
        except Exception:
            return None
        return False

    def _abort_for_ui_tree_capture_error(
        self,
        *,
        phase: str,
        error: BaseException,
        legacy_step_latency_s: float | None = None,
    ) -> None:
        if legacy_step_latency_s is not None:
            self.total_elapsed_time += max(0.0, float(legacy_step_latency_s))
        wall_step_latency_s = self.finalize_active_wall_step()
        if self.task_wall_start is not None:
            self.task_wall_elapsed = max(
                0.0,
                time.time() - self.task_wall_start,
            )
        detail = {
            "phase": phase,
            "error_type": type(error).__name__,
            "message": str(error),
        }
        execution_error = (
            f"ui_tree_capture_error at step_id={self.step_id} "
            f"phase={phase}: {type(error).__name__}: {error}"
        )
        self.ui_tree_capture_error = detail
        self.execution_error = execution_error
        self.task_status = "infrastructure_error"
        self.task_finished = False
        write_json(
            self.record_path,
            {
                "step_id": self.step_id,
                "ui_tree_capture_error": detail,
                "execution_error": execution_error,
                "legacy_step_latency_s": legacy_step_latency_s,
                "wall_step_latency_s": wall_step_latency_s,
                "task_wall_elapsed": self.task_wall_elapsed,
                "token_usage": self._step_token_usage(),
                **self.step_latency_split(wall_step_latency_s),
            },
            "list",
            "a",
        )
        print_out(f"[ERROR] {execution_error}", log_level="error", stdout=True)




    def finalize_active_wall_step(self) -> float | None:
        """Close an in-flight wall step, including failure/outer-timeout paths."""

        return self._wall_step_timer.finish()

    def clear_environment_interruptions(self, ui_tree, max_rounds: int = 3) -> dict:
        """Dismiss nuisance dialogs, then report any blocking screen that cannot be cleared.

        Returns a summary whose ``tree`` is the (possibly refreshed) screen the agent
        will act on.  Taps and re-reads are charged to device time, not to agent latency.
        """

        summary = {"tree": ui_tree, "dismissed": [], "blocked_by": None}
        policy = self._environment_policy
        if not policy:
            return summary

        task_package = ""
        try:
            task_package = str(self._resolve_target_package_with_source()[0] or "")
        except Exception:
            task_package = ""

        for _round in range(max(0, int(max_rounds))):
            try:
                matches = find_dismissable_dialogs(
                    summary["tree"], policy, task_package=task_package
                )
            except Exception as exc:
                print_out(
                    f"[WARN] dialog scan failed: {type(exc).__name__}: {exc}",
                    log_level="warning",
                    stdout=True,
                )
                break
            if not matches:
                break

            match = matches[0]
            try:
                with self._device_time.segment("action_execution"):
                    self.operate_ins.perform_click(match["x"], match["y"])
                    time.sleep(1.0)
                with self._device_time.segment("pre_action_ui_tree_dump"):
                    summary["tree"] = self.operate_ins.dump_ui_tree(
                        self.step_id, True
                    )
            except Exception as exc:
                print_out(
                    "[WARN] could not clear interruption "
                    f"{match.get('rule_id')}: {type(exc).__name__}: {exc}",
                    log_level="warning",
                    stdout=True,
                )
                break

            event = {
                "kind": "environment_dialog_dismissed",
                "step_id": self.step_id,
                **match,
            }
            summary["dismissed"].append(event)
            self.environment_events.append(event)
            print_out(
                f"[INFO] cleared interruption {match['rule_id']}: "
                f"{match['matched_text']!r} ({match['package']})",
                log_level="info",
                stdout=True,
            )

        try:
            wall = detect_environment_failure(summary["tree"], policy)
        except Exception:
            wall = None
        if wall:
            event = {
                "kind": "environment_failure_marker",
                "step_id": self.step_id,
                **wall,
            }
            summary["blocked_by"] = event
            self.environment_events.append(event)
            self.environment_failure = event
            print_out(
                f"[WARN] environment wall detected ({wall['marker_id']}): "
                f"{wall['matched_text']!r} -- {wall['reason']}",
                log_level="warning",
                stdout=True,
            )
        return summary

    def step_latency_split(self, wall_step_latency_s: float | None) -> dict:
        """Split one finished step into phone-bound and agent-bound time."""

        device_s = self._device_time.step_elapsed_s
        if wall_step_latency_s is None:
            agent_s = None
        else:
            agent_s = max(0.0, float(wall_step_latency_s) - min(device_s, float(wall_step_latency_s)))
        return {
            "device_step_latency_s": round(device_s, 6),
            "agent_step_latency_s": None if agent_s is None else round(agent_s, 6),
            "device_step_segments_s": {
                name: round(value, 6)
                for name, value in self._device_time.step_segments_s.items()
            },
        }

    @property
    def wall_step_total_elapsed_time_s(self) -> float:
        return self._wall_step_timer.total_elapsed_s

    @property
    def wall_step_count(self) -> int:
        return self._wall_step_timer.step_count

    def get_latency_metrics(self) -> dict:
        """Return the episode's decision-time, wall-step and device-time latency metrics."""

        legacy_step_count = max(0, self.step_id + 1)
        return build_latency_metrics(
            legacy_total_elapsed_s=self.total_elapsed_time,
            legacy_step_count=legacy_step_count,
            wall_total_elapsed_s=self.wall_step_total_elapsed_time_s,
            wall_step_count=self.wall_step_count,
            device_total_elapsed_s=self._device_time.total_elapsed_s,
            device_segment_totals_s=self._device_time.segment_totals_s,
        )

    def _warn_token_accounting(self, phase: str, error: BaseException) -> None:
        message = (
            f"token_accounting_error during {phase}: "
            f"{type(error).__name__}: {error}"
        )
        try:
            self._token_accounting_warnings.append(message)
        except Exception:
            pass
        print_out(
            f"[WARN] {message}",
            log_level="warning",
            stdout=True,
        )

    def _begin_token_step_fail_open(self) -> None:
        try:
            begin_token_step(
                self.step_id,
                data_dir=os.environ.get("DATA_DIR"),
            )
        except Exception as exc:
            self._warn_token_accounting("step_begin", exc)

    def _token_usage_summary_fail_open(
        self,
        *,
        step_id: int | None = None,
        include_calls: bool = False,
    ) -> dict:
        try:
            summary = summarize_token_usage(
                data_dir=os.environ.get("DATA_DIR"),
                step_id=step_id,
                include_calls=include_calls,
            )
            if not isinstance(summary, dict):
                raise TypeError("usage summary is not a dictionary")
        except Exception as exc:
            self._warn_token_accounting("summary", exc)
            summary = {
                "schema_version": 1,
                "scope": "step" if step_id is not None else "episode",
                "step_id": step_id,
                "call_count": 0,
                "usage_unavailable_count": 0,
                "prompt_tokens": 0,
                "completion_tokens": 0,
                "total_tokens": 0,
                "latency_seconds": 0.0,
                "by_purpose": {},
                "warnings": [],
            }
            if include_calls:
                summary["calls"] = []

        warnings_list = summary.setdefault("warnings", [])
        if isinstance(warnings_list, list):
            for warning in getattr(self, "_token_accounting_warnings", []):
                if warning not in warnings_list:
                    warnings_list.append(warning)
        return summary

    def _step_token_usage(self) -> dict:
        # Persist per-call model, purpose and latency metadata without prompts,
        # responses, credentials or endpoint information.
        return self._token_usage_summary_fail_open(
            step_id=self.step_id,
            include_calls=True,
        )

    def _append_episode_token_usage_fail_open(self) -> None:
        if getattr(self, "_token_usage_finalized", False):
            return
        self._token_usage_finalized = True
        try:
            summary = self._token_usage_summary_fail_open(include_calls=True)
            write_json(
                self.record_path,
                {"token_usage": summary},
                "list",
                "a",
            )
        except Exception as exc:
            self._warn_token_accounting("record_write", exc)

    def execute(self) -> None:
        """Run one episode and always release its device observation transport."""

        try:
            return self._execute_impl()
        finally:
            self._append_episode_token_usage_fail_open()
            close = getattr(self.operate_ins, "close", None)
            if callable(close):
                try:
                    close()
                except Exception as exc:
                    # Cleanup must not hide the original task/evaluator error.
                    print_out(
                        "[WARN] AndroidOperate.close() failed after episode: "
                        f"{type(exc).__name__}: {exc}",
                        log_level="warning",
                        stdout=True,
                    )

    def _execute_impl(self) -> None:
        
        


        print(f"[INFO] max_operate_steps: {self.max_operate_steps}")
        print(f"[INFO] max_step_timeout: {self.max_step_timeout}s")
        
        
        self.task_wall_start = time.time()
        
        
        
        current_record = {
            'query': self.query
        }
        write_json(self.record_path, current_record, "list", "a")

        # The accessibility forwarder must be bound before the target app restarts; enabling it
        # while the app is already in the foreground can leave the first observation empty.
        try:
            prepare_timeout_seconds = float(
                self.args.get(
                    "ui_tree_transport_prepare_timeout_seconds",
                    DEFAULT_ACCESSIBILITY_PREPARE_TIMEOUT_SECONDS,
                )
            )
            prepare_poll_interval_seconds = float(
                self.args.get(
                    "ui_tree_transport_prepare_poll_interval_seconds",
                    DEFAULT_ACCESSIBILITY_PREPARE_POLL_SECONDS,
                )
            )
            self.operate_ins.prepare_ui_tree_transport(
                timeout_seconds=prepare_timeout_seconds,
                poll_interval_seconds=prepare_poll_interval_seconds,
            )
        except Exception as exc:
            self._abort_for_ui_tree_capture_error(
                phase="ui_tree_transport_preparation",
                error=exc,
            )
            raise

        # Pin portrait before the app launches: a rotation mid-episode moves every element
        # coordinate and reshapes the UI tree.
        try:
            orientation_evidence = self.operate_ins.lock_portrait_orientation()
            write_json(self.record_path, orientation_evidence, "list", "a")
            if not orientation_evidence.get("locked"):
                print_out(
                    "[WARN] could not pin portrait orientation: "
                    f"{orientation_evidence.get('observed')}",
                    log_level="warning",
                    stdout=True,
                )
        except Exception as exc:
            print_out(
                f"[WARN] orientation lock failed: {type(exc).__name__}: {exc}",
                log_level="warning",
                stdout=True,
            )

        self._start_with_app_main_page_if_needed()

        while True:


            

            if self.step_id + 1 == self.max_operate_steps:

                # ImageInfo holds only pre-action screenshots; capture the final screen so the evaluator
                # sees the effect of the last action.
                try:
                    with self._device_time.segment("post_action_stability_wait"):
                        time.sleep(self.final_state_settle_seconds)
                    with self._device_time.segment("post_action_screenshot"):
                        self._save_final_state_screenshot()
                except Exception as exc:
                    print_out(
                        "[WARN] could not capture the final task state: "
                        f"{type(exc).__name__}: {exc}",
                        log_level="warning",
                        stdout=True,
                    )

                try:
                    current_record = {
                        'eval_elapsed_time': self.total_elapsed_time / (self.step_id + 1)
                    }
                    write_json(self.record_path, current_record, "list", "a")
                except Exception as e:
                    print(f'[ERROR] {e}')


                
                self.task_wall_elapsed = time.time() - self.task_wall_start
                print(rf'[INFO] task_wall_elapsed: {self.task_wall_elapsed}')
                write_json(self.record_path, {'task_wall_elapsed': self.task_wall_elapsed}, "list", "a")
                

                break
            
            
            self.step_id += 1
            self._begin_token_step_fail_open()
            # The wall step spans capture, decision, action execution, the stability wait and the
            # post-action observation.
            self._wall_step_timer.start()
            self._device_time.reset_step()

            try:
                with self._device_time.segment("pre_action_ui_tree_dump"):
                    pre_ui_tree = self.operate_ins.dump_ui_tree(
                        self.step_id,
                        False,
                    )
            except Exception as exc:
                self._abort_for_ui_tree_capture_error(
                    phase="pre_action_observation",
                    error=exc,
                )
                return

            interruptions = self.clear_environment_interruptions(pre_ui_tree)
            pre_ui_tree = interruptions["tree"]

            with self._device_time.segment("pre_action_screenshot"):
                pre_encoded_image, pre_fmt = self.get_env_data()

            start_time = time.time()
            execute_step_return = None
            step_executor = ThreadPoolExecutor(max_workers=1)
            try:
                step_future = step_executor.submit(self.execute_step, pre_encoded_image, pre_fmt, pre_ui_tree)
                execute_step_return = step_future.result(timeout=self.max_step_timeout)
                elapsed_time = time.time() - start_time
            except FuturesTimeoutError:
                elapsed_time = time.time() - start_time
                wall_step_latency_s = self.finalize_active_wall_step()
                print(f"[TIMEOUT] step {self.step_id} exceeded {self.max_step_timeout}s; skipped")
                write_json(
                    self.record_path,
                    {
                        "step_id": self.step_id,
                        "timeout": True,
                        "timeout_seconds": self.max_step_timeout,
                        "legacy_step_latency_s": elapsed_time,
                        "wall_step_latency_s": wall_step_latency_s,
                        "token_usage": self._step_token_usage(),
                        **self.step_latency_split(wall_step_latency_s),
                    },
                    "list",
                    "a",
                )
                self.total_elapsed_time += elapsed_time
                step_executor.shutdown(wait=False, cancel_futures=True)
                continue
            except Exception as e:
                elapsed_time = time.time() - start_time
                wall_step_latency_s = self.finalize_active_wall_step()
                print(f"[ERROR] step {self.step_id} execute_step raised, step skipped: {e}")
                write_json(
                    self.record_path,
                    {
                        "step_id": self.step_id,
                        "step_exception": str(e),
                        "legacy_step_latency_s": elapsed_time,
                        "wall_step_latency_s": wall_step_latency_s,
                        "token_usage": self._step_token_usage(),
                        **self.step_latency_split(wall_step_latency_s),
                    },
                    "list",
                    "a",
                )
                self.total_elapsed_time += elapsed_time
                step_executor.shutdown(wait=False, cancel_futures=True)
                continue
            finally:
                step_executor.shutdown(wait=False, cancel_futures=True)
            
            print(rf'[INFO] execute_step_return: {execute_step_return}')

            action_seq = execute_step_return.action_list
            if execute_step_return.use_cache_flag:
                self.use_cache_steps += 1

            action_seq_str = json.dumps(action_seq, ensure_ascii=False)
            print_out(
                f'Step {self.step_id + 1} actions: {action_seq_str}',
                stdout=True,
                stdout_color=Fore.CYAN
            )

            self._save_action_overlay_for_step(action_seq)




            print(rf'[INFO] executing action_seq: {action_seq}')
            with self._device_time.segment("action_execution"):
                self._execute_action_seq(action_seq)
            print(rf'[INFO] action_seq executed')



            if self.task_status == 'complete':

                try:
                    with self._device_time.segment("post_action_stability_wait"):
                        time.sleep(self.final_state_settle_seconds)
                    with self._device_time.segment("post_action_screenshot"):
                        self._save_final_state_screenshot()
                except Exception as exc:
                    print_out(
                        "[WARN] could not capture the final task state: "
                        f"{type(exc).__name__}: {exc}",
                        log_level="warning",
                        stdout=True,
                    )

                self.total_elapsed_time += elapsed_time
                wall_step_latency_s = self.finalize_active_wall_step()
                self._record(
                    elapsed_time,
                    pre_encoded_image,
                    action_seq,
                    wall_step_latency_s=wall_step_latency_s,
                )

                try:
                    current_record = {
                        'eval_elapsed_time': self.total_elapsed_time / (self.step_id + 1)
                    }
                    write_json(self.record_path, current_record, "list", "a")
                except Exception as e:
                    print(f'[ERROR] {e}')
                
                
                
                
                self.task_wall_elapsed = time.time() - self.task_wall_start
                print(rf'[INFO] task_wall_elapsed: {self.task_wall_elapsed}')
                write_json(self.record_path, {'task_wall_elapsed': self.task_wall_elapsed}, "list", "a")
                

                
                
                break
            
            with self._device_time.segment("post_action_stability_wait"):
                time.sleep(2.0)

            try:
                with self._device_time.segment("post_action_ui_tree_dump"):
                    next_ui_tree = self.operate_ins.dump_ui_tree(
                        self.step_id,
                        True,
                    )
            except Exception as exc:
                self._abort_for_ui_tree_capture_error(
                    phase="post_action_observation",
                    error=exc,
                    legacy_step_latency_s=elapsed_time,
                )
                return
            with self._device_time.segment("post_action_screenshot"):
                next_encoded_image, next_fmt = self.get_env_data()

            start_time = time.time()
            self.reflect_action(pre_encoded_image, pre_fmt, next_encoded_image, next_fmt, pre_ui_tree, next_ui_tree)
            elapsed_time += time.time() - start_time
            self.total_elapsed_time += elapsed_time

            wall_step_latency_s = self.finalize_active_wall_step()
            self._record(
                elapsed_time,
                pre_encoded_image,
                action_seq,
                wall_step_latency_s=wall_step_latency_s,
            )



    def _execute_action_seq(self, 
                            action_seq: list[dict]) -> bool:
        for action in action_seq:
            action_type = action.get('type')
            if action_type == 'retry':
                self.retry_count += 1
                if self.retry_count >= self.max_retries:
                    print_out(
                        f'Task {self.query} failed after {self.max_retries} retries',
                        log_level="error"
                    )
                    return False
            else:
                self.retry_count = 0

            if action_type == 'done':
                print_out(f'Task {self.query} execution finished')
                self.task_finished = True
                return False

            self._do_action(action)
        
        return True

    def _xy_to_px(self, x, y, width: int, height: int) -> tuple[int, int] | None:
        try:
            x = float(x)
            y = float(y)
        except Exception:
            return None

        if 0.0 <= x <= 1.0 and 0.0 <= y <= 1.0:
            return int(x * width), int(y * height)
        return int(x), int(y)

    def _find_step_screenshot(self) -> str | None:
        data_dir = os.environ.get("DATA_DIR", "")
        candidates = [
            os.path.join(data_dir, "JsonInfo", f"frame_{self.step_id}", "screenshot.jpeg"),
            os.path.join(data_dir, "JsonInfo", f"frame_{self.step_id}", "annotated.jpeg"),
            os.path.join(data_dir, "ImageInfo", f"frame_{self.step_id}.jpeg"),
        ]

        for path in candidates:
            if os.path.exists(path):
                return path

        return None

    def _get_overlay_font(self, size: int = 20):
        font_candidates = [
            r"C:\Windows\Fonts\msyh.ttc",
            r"C:\Windows\Fonts\msyh.ttf",
            r"C:\Windows\Fonts\simhei.ttf",
            r"C:\Windows\Fonts\simsun.ttc",
            r"C:\Windows\Fonts\arial.ttf",
        ]
        for font_path in font_candidates:
            if os.path.exists(font_path):
                try:
                    return ImageFont.truetype(font_path, size=size)
                except Exception:
                    continue
        return ImageFont.load_default()

    def _wrap_text_lines(self, text: str, max_chars: int = 80) -> list[str]:
        content = str(text or "").replace("\r", "")
        raw_lines = content.split("\n") if content else []
        wrapped: list[str] = []
        for line in raw_lines:
            one = line.strip()
            if not one:
                continue
            while len(one) > max_chars:
                wrapped.append(one[:max_chars])
                one = one[max_chars:]
            if one:
                wrapped.append(one)
        return wrapped

    def _save_final_state_screenshot(self) -> str | None:
        """Save the episode's final screen.

        Written as this step's ``screenshot_after.jpeg`` so it joins the frame
        the evaluator already reads, and as the next ``ImageInfo`` frame so
        screenshot-list consumers see the terminal state too.
        """

        encoded_image, _fmt = self.get_env_data()
        image = Image.open(BytesIO(base64.b64decode(encoded_image)))
        image = image.resize(
            (int(image.width / self.factor), int(image.height / self.factor)),
            Image.Resampling.LANCZOS,
        )

        data_dir = os.environ["DATA_DIR"]
        frame_dir = os.path.join(data_dir, "JsonInfo", f"frame_{self.step_id}")
        os.makedirs(frame_dir, exist_ok=True)
        frame_path = os.path.join(frame_dir, "screenshot_after.jpeg")
        image.save(frame_path, "jpeg")

        image_dir = os.path.join(data_dir, "ImageInfo")
        os.makedirs(image_dir, exist_ok=True)
        image.save(os.path.join(image_dir, f"frame_{self.step_id + 1}.jpeg"), "jpeg")

        print_out(
            f"[INFO] captured final task state: {frame_path}",
            log_level="info",
            stdout=True,
        )
        return frame_path

    def _save_action_overlay_for_step(self, action_seq: list[dict]) -> None:
        if not isinstance(action_seq, list):
            return

        try:
            screenshot_path = self._find_step_screenshot()
            if not screenshot_path:
                print_out(
                    f"[WARN] step={self.step_id} no screenshot found; skipping screenshot_action",
                    stdout=True,
                )
                return

            out_dir = os.path.join(os.environ["DATA_DIR"], "JsonInfo", f"frame_{self.step_id}")
            os.makedirs(out_dir, exist_ok=True)
            out_path = os.path.join(out_dir, "screenshot_action.jpeg")

            image = Image.open(screenshot_path).convert("RGBA")
            width, height = image.size
            draw = ImageDraw.Draw(image, "RGBA")
            font = self._get_overlay_font(size=max(18, int(height * 0.022)))

            summary_lines: list[str] = []

            for index, action in enumerate(action_seq):
                if not isinstance(action, dict):
                    continue

                action_type = action.get("type") or action.get("action_type") or "unknown"
                params = action.get("params") if isinstance(action.get("params"), dict) else {}
                action_index = index + 1

                target_desc = ""
                if isinstance(params.get("target_desc"), str):
                    target_desc = params.get("target_desc", "")
                elif isinstance(action.get("target_desc"), str):
                    target_desc = action.get("target_desc", "")

                candidate_index = params.get("target_index", action.get("index"))
                if candidate_index is not None and target_desc:
                    target_desc = f"#{candidate_index} {target_desc}"
                elif candidate_index is not None:
                    target_desc = f"#{candidate_index}"

                line = f"{action_index}. {action_type}"
                if action_type == "set_text":
                    line += f" text={params.get('text', '')}"
                elif action_type == "input_text":
                    line += f" text={action.get('text', '')}"
                elif action_type == "wait":
                    line += f" seconds={params.get('seconds', 1)}"
                elif action_type == "status":
                    line += f" goal_status={action.get('goal_status', '')}"

                if target_desc:
                    line += f" target={target_desc}"
                summary_lines.append(line)

                if action_type in ("click", "longclick"):
                    if "points" in params and isinstance(params.get("points"), (list, tuple)) and len(params.get("points")) >= 2:
                        x, y = params.get("points")[:2]
                    else:
                        x, y = params.get("x"), params.get("y")

                    point = self._xy_to_px(x, y, width, height)
                    if point is not None:
                        color = (255, 0, 0, 255) if action_type == "click" else (255, 165, 0, 255)
                        radius = 16
                        draw.ellipse(
                            [point[0] - radius, point[1] - radius, point[0] + radius, point[1] + radius],
                            outline=color,
                            width=4,
                        )
                        draw.text((point[0] + 20, point[1] - 20), f"{action_index}:{action_type}", fill=color, font=font)

                elif action_type == "scroll":
                    if "points" in params and isinstance(params.get("points"), (list, tuple)) and len(params.get("points")) >= 4:
                        x1, y1, x2, y2 = params.get("points")[:4]
                    else:
                        x1, y1, x2, y2 = (
                            params.get("x1"),
                            params.get("y1"),
                            params.get("x2"),
                            params.get("y2"),
                        )

                    start_point = self._xy_to_px(x1, y1, width, height)
                    end_point = self._xy_to_px(x2, y2, width, height)
                    if start_point is not None and end_point is not None:
                        color = (0, 255, 255, 255)
                        draw.line([start_point, end_point], fill=color, width=6)
                        draw.ellipse(
                            [end_point[0] - 8, end_point[1] - 8, end_point[0] + 8, end_point[1] + 8],
                            fill=color,
                        )
                        draw.text((start_point[0] + 10, start_point[1] + 10), f"{action_index}:scroll", fill=color, font=font)

            panel_text = "\n".join(summary_lines) if summary_lines else "no action"
            max_chars = max(40, int(width / 14))
            wrapped_lines = self._wrap_text_lines(panel_text, max_chars=max_chars)
            if not wrapped_lines:
                wrapped_lines = ["no action"]

            max_lines = max(3, int(height * 0.25 / max(18, int(height * 0.022))))
            wrapped_lines = wrapped_lines[:max_lines]
            display_text = "\n".join(wrapped_lines)

            tx, ty = 12, 12
            text_bbox = draw.multiline_textbbox((tx, ty), display_text, font=font, spacing=4)
            draw.rectangle(
                [text_bbox[0] - 6, text_bbox[1] - 6, text_bbox[2] + 6, text_bbox[3] + 6],
                fill=(0, 0, 0, 170),
            )
            draw.multiline_text((tx, ty), display_text, fill=(255, 255, 255, 255), font=font, spacing=4)

            image.convert("RGB").save(out_path, "jpeg", quality=95)
            print_out(f"[INFO] saved action overlay screenshot: {out_path}", stdout=True)
        except Exception as e:
            print_out(f"[WARN] failed to save screenshot_action.jpeg: {e}", stdout=True, log_level="error")

    def _perform_open(self, 
                      params: dict) -> None:
        app_name = params.get('app_name')
        self.operate_ins.start_app(app_name)

    def _do_action(self, 
                   action: dict) -> None:
        print_out(f'execute action {action}')

        trace_json = {
            "step_number": self.step_id
        }

        action_type = action.get('type')
        try:
            params = action.get('params')
        except Exception as e:
            print(f"[ERROR] _do_action() action: {action} error: {e}.")

            
        if action_type == 'open':
            trace_json["action"] = "open_app"
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {
                "id": "",
                "text": params.get('app_name')
            }
            self._perform_open(params)

        elif action_type == 'click':
            if 'points' in params:
                x, y = params.get('points')
            else:
                x = params.get('x')
                y = params.get('y')

            trace_json["action"] = action_type
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {
                "id": "",
                "text": [x, y]
            }

            self.operate_ins.perform_click(x, y)

        elif action_type == 'longclick':
            x, y = params.get('points')

            trace_json["action"] = action_type
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {
                "id": "",
                "text": [x, y]
            }
            self.operate_ins.perform_longclick(x, y)

        elif action_type == 'scroll':
            if 'points' in params:
                x1, y1, x2, y2 = params.get('points')
            else:
                x1, y1, x2, y2 = (
                    params.get('x1'),
                    params.get('y1'),
                    params.get('x2'),
                    params.get('y2'),
                )
            self.operate_ins.perform_scroll(x1, y1, x2, y2)

        elif action_type == 'set_text':
            text = params.get('text')
            enter = params.get('enter')

            trace_json["action"] = action_type
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {
                "id": "",
                "text": text
            }

            self.operate_ins.perform_settext(text, enter)

        elif action_type == "back":
            trace_json["action"] = "back"
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {"id": "", "text": ""}
            self.operate_ins.perform_back()

        elif action_type == "home":
            trace_json["action"] = "home"
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {"id": "", "text": ""}
            self.operate_ins.perform_home()

        elif action_type == "answer":
            text = params.get("text", "") if isinstance(params, dict) else ""
            trace_json["action"] = "answer"
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {"id": "", "text": str(text)}
            self.agent_answer = str(text)
            print_out(f'agent answered: {text}')

        elif action_type == "wait":
            seconds = params.get("seconds", 1) if isinstance(params, dict) else 1
            trace_json["action"] = "wait"
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {"id": "", "text": str(seconds)}
            time.sleep(float(seconds))
            
        elif action_type == "status":
            goal_status = action.get("goal_status")
            trace_json["action"] = "status"
            trace_json["bounds"] = "[0,0][0,0]"
            trace_json["original_item"] = {"id": "", "text": goal_status}
            self.task_status = goal_status
            if str(goal_status or "").strip().lower() == "complete":
                self.task_finished = True
            print(f"[INFO] task status: {goal_status}")


        else:
            print(f"[INFO] Unknown action type: {action_type}")
            logger.warning(f"Unknown action type: {action_type}")

        trace_path = os.path.join(os.environ["DATA_DIR"], "trace.json")
        write_json(trace_path, trace_json, "list", "a")

    def _record(self, 
                elapsed_time: float, 
                encoded_image: str, 
                action_seq: list[dict],
                wall_step_latency_s: float | None = None) -> None:
        image_dir = os.path.join(os.environ['DATA_DIR'], "ImageInfo")
        os.makedirs(image_dir, exist_ok=True)
        image_path = os.path.join(image_dir, f'frame_{self.step_id}.jpeg')
        image_bytes = base64.b64decode(encoded_image)
        image = Image.open(BytesIO(image_bytes))
        image = image.resize((int(image.width / self.factor), int(image.height / self.factor)), Image.Resampling.LANCZOS)
        image.save(image_path, 'jpeg')

        ui_info_dir = os.path.join("JsonInfo", f'frame_{self.step_id}')

        ui_info: list[str] = [os.path.join(ui_info_dir, 'tree_origin.json')]

        extra_candidates = [
            "screenshot.jpeg",
            "annotated.jpeg",
            "screenshot_action.jpeg",
            "forest.json",
            "elements.json",
            "tree.html",
            "available_actions.json",
        ]
        for fn in extra_candidates:
            rel = os.path.join(ui_info_dir, fn)
            abs_p = os.path.join(os.environ['DATA_DIR'], rel)
            if os.path.exists(abs_p):
                ui_info.append(rel)

        current_record = {
            'step_id': self.step_id,
            'screenshot': os.path.join("ImageInfo", f'frame_{self.step_id}.jpeg'),
            'action_seq': action_seq,
            'elapsed_time': elapsed_time,
            'legacy_step_latency_s': elapsed_time,
            'wall_step_latency_s': wall_step_latency_s,
            'token_usage': self._step_token_usage(),
            'ui_info': ui_info,
            **self.step_latency_split(wall_step_latency_s),
        }

        mcts_path = getattr(self, "_mcts_path", None)
        if isinstance(mcts_path, str) and os.path.exists(mcts_path):
            try:
                current_record["mcts_tree"] = os.path.relpath(mcts_path, os.environ["DATA_DIR"])
            except Exception:
                current_record["mcts_tree"] = mcts_path

        write_json(self.record_path, current_record, "list", "a")

    def get_env_data(self) -> tuple[str, str]:
        encoded_image, fmt = self.operate_ins.get_screenshot_data()
        return encoded_image, fmt

    @abstractmethod
    def execute_step(self,
                     encoded_image: str, 
                     fmt: str,
                     ui_tree: Union[list, dict]) -> ExecuteStepReturn:
        """Decide the next actions from the query, the current screenshot and its UI tree.

        Args:
            encoded_image: Base64-encoded current screenshot.
            fmt: Screenshot format, e.g. jpg.
            ui_tree: UI tree of the current screen.

        Returns:
            ExecuteStepReturn with ``use_cache_flag`` (whether the actions came from memory)
            and ``action_list`` (the actions to execute, one dict each).
        """
        pass

    @abstractmethod
    def reflect_action(self,
                       pre_encoded_image: str, 
                       pre_fmt: str,
                       next_encoded_image: str, 
                       next_fmt: str,
                       pre_ui_tree: Union[list, dict],
                       next_ui_tree: Union[list, dict]) -> None:
        """Reflect on the last action from the screens before and after it.

        Args:
            pre_encoded_image: Base64-encoded screenshot before the action.
            pre_fmt: Format of that screenshot, e.g. jpg.
            next_encoded_image: Base64-encoded screenshot after the action.
            next_fmt: Format of that screenshot.
            pre_ui_tree: UI tree before the action.
            next_ui_tree: UI tree after the action.
        """
        pass


    
    
    
    
    
    
    
    


==> anc/code/tasks/task_manager.py <==
from provider import (
    BaseMobileTask,
    GUIExplorerMobileTask,
    ReuseGUIMobileTask,
)
from utils import print_out


TASK_PROVIDERS = {
    "base": BaseMobileTask,
    "gui_explorer": GUIExplorerMobileTask,
    "reusegui": ReuseGUIMobileTask,
}



class TaskManager(object):
    def __init__(self, 
                 query: str, 
                 provider: str,
                 bundle_name_dict: dict,
                 adb_command: str = "adb",
                 max_retries: int = 3,
                 factor: float = 1.0,
                 max_execute_steps: int = 35,
                 args: dict = None) -> None:
        if provider not in TASK_PROVIDERS:
            raise ValueError(
                f"Unsupported provider '{provider}'. Available providers: {sorted(TASK_PROVIDERS)}"
            )
        print_out(
            f"now provider is {provider}",
            stdout=True
        )
        
        self.task_mgr = TASK_PROVIDERS[provider](
            query,
            bundle_name_dict,
            adb_command,
            max_retries,
            factor,
            max_execute_steps,
            args,
        )

    def execute(self) -> None:
    
        print("[INFO] step =", self.task_mgr.step_id)
        self.task_mgr.execute()


==> anc/code/tools/android_world_fixtures.py <==
"""Prepare AndroidWorld task fixtures on an ADB-connected Android device.

Runs each task's upstream ``initialize_task``/``tear_down`` through
``tools.physical_device_controller`` and reads the device back to verify the
result. Task parameters come from the fixed-instance manifest of the selected
evaluation dataset view (``--dataset``: android-world-Split100 by default,
android-world-Mem2 for the memory instances), so the fixture matches the
instruction the agent receives. Tasks whose setup needs root access to
app-private storage are classified ``needs_root`` and require ``--force``.

Commands: ``plan`` classifies every task without touching a device;
``prepare`` and ``teardown`` run one task's setup or cleanup; ``cycle`` runs
both on the same task instance. Evidence is written to
``results/android_world_fixtures/<task_id>/``.
"""

from __future__ import annotations

import argparse
import base64
import copy
import importlib
import dataclasses
import datetime as dt
import hashlib
import io
import json
import random
import re
import sys
import time
import zoneinfo
from collections import Counter
from collections.abc import Mapping
from enum import Enum
from pathlib import Path
from typing import Any


REPO_ROOT = Path(__file__).resolve().parents[1]
if str(REPO_ROOT) not in sys.path:
    sys.path.insert(0, str(REPO_ROOT))

from tools.physical_device_controller import build_physical_env  # noqa: E402


SPLITS = ("memory", "low", "middle", "high")
DATASET_VIEWS = ("android-world-Split100", "android-world-Mem2")
DATASET_DIR = REPO_ROOT / "evaluation" / "datasets" / DATASET_VIEWS[0]
FIXED_INSTANCE_MANIFEST = DATASET_DIR / "manifest.json"

ROOT_ONLY_PREFIXES = (
    "Expense",
    "Recipe",
    "SimpleCalendarDelete",
    "SimpleSms",
    "Clock",
)

CALENDAR_ADD_TASKS = frozenset(
    {
        "SimpleCalendarAddOneEvent",
        "SimpleCalendarAddOneEventTomorrow",
        "SimpleCalendarAddOneEventInTwoWeeks",
        "SimpleCalendarAddRepeatingEvent",
    }
)

CALENDAR_DELETE_TASKS = frozenset(
    {
        "SimpleCalendarDeleteEvents",
        "SimpleCalendarDeleteEventsOnRelativeDay",
    }
)
CALENDAR_FIXTURE_VERSION = "simple-calendar-add-v1"
CALENDAR_DELETE_FIXTURE_VERSION = "simple-calendar-delete-v1"
# The fixed SystemWifiTurnOn query asks to turn Wi-Fi off, so it is built with
# the class whose precondition starts with Wi-Fi on.
FIXED_QUERY_CLASS_OVERRIDES = {
    ("SystemWifiTurnOn", "off"): "SystemWifiTurnOff",
}


def _class_for_fixed_query(task_id: str, task_class, params: dict[str, Any]):
    """Swap in the upstream class whose precondition fits the frozen query."""

    override = FIXED_QUERY_CLASS_OVERRIDES.get(
        (task_id, str(params.get("on_or_off", "")))
    )
    if not override:
        return task_class
    params["fixture_class_override"] = override
    return getattr(importlib.import_module(task_class.__module__), override)


def _json_safe(value: Any) -> str:
    return f"{type(value).__name__}({value!r})"[:400]


def _json_ready(value: Any) -> Any:
    """Return a recursively JSON-native copy of ``value`` for evidence files."""

    if dataclasses.is_dataclass(value) and not isinstance(value, type):
        return {
            field.name: _json_ready(getattr(value, field.name))
            for field in dataclasses.fields(value)
        }
    if isinstance(value, Mapping):
        return {str(key): _json_ready(item) for key, item in value.items()}
    if isinstance(value, (list, tuple, set, frozenset)):
        return [_json_ready(item) for item in value]
    if isinstance(value, (dt.datetime, dt.date, dt.time)):
        return value.isoformat()
    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    return _json_safe(value)


def _manifest_json_safe(value: Any) -> Any:
    """Return the deterministic JSON form in which the manifest stores ``value``."""

    if value is None or isinstance(value, (str, int, float, bool)):
        return value
    if isinstance(value, Enum):
        return _manifest_json_safe(value.value)
    if isinstance(value, (dt.datetime, dt.date, dt.time)):
        return {"__type__": type(value).__name__, "iso": value.isoformat()}
    if isinstance(value, Path):
        return {"__type__": "path", "value": value.as_posix()}
    if isinstance(value, bytes):
        return {
            "__type__": "bytes",
            "base64": base64.b64encode(value).decode("ascii"),
        }
    try:
        from PIL import Image

        if isinstance(value, Image.Image):
            stream = io.BytesIO()
            value.save(stream, format="PNG")
            return {
                "__type__": "PIL.Image.Image",
                "mode": value.mode,
                "size": list(value.size),
                "png_base64": base64.b64encode(stream.getvalue()).decode("ascii"),
            }
    except ImportError:
        pass
    if dataclasses.is_dataclass(value):
        return {
            "__type__": f"{type(value).__module__}.{type(value).__qualname__}",
            "fields": {
                field.name: _manifest_json_safe(getattr(value, field.name))
                for field in dataclasses.fields(value)
            },
        }
    if isinstance(value, Mapping):
        return {
            str(key): _manifest_json_safe(item)
            for key, item in sorted(value.items(), key=lambda pair: str(pair[0]))
        }
    if isinstance(value, (list, tuple)):
        return [_manifest_json_safe(item) for item in value]
    if isinstance(value, (set, frozenset)):
        converted = [_manifest_json_safe(item) for item in value]
        return sorted(
            converted,
            key=lambda item: json.dumps(item, ensure_ascii=False, sort_keys=True),
        )
    if hasattr(value, "_asdict"):
        return _manifest_json_safe(value._asdict())
    if hasattr(value, "__dict__"):
        return {
            "__type__": f"{type(value).__module__}.{type(value).__qualname__}",
            "fields": _manifest_json_safe(vars(value)),
        }
    raise TypeError(f"Unsupported AndroidWorld parameter type: {type(value)!r}")


def utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).isoformat()


def load_tasks(dataset_dir: Path = DATASET_DIR) -> dict[str, dict[str, Any]]:
    tasks: dict[str, dict[str, Any]] = {}
    for split in SPLITS:
        path = dataset_dir / f"{split}.json"
        if not path.is_file():
            continue
        for item in json.loads(path.read_text(encoding="utf-8")):
            item = dict(item)
            item["split"] = split
            tasks[str(item["task_id"])] = item
    return tasks


def load_fixed_instances(
    path: Path = FIXED_INSTANCE_MANIFEST,
) -> dict[str, dict[str, Any]]:
    """Load the per-task fixed instances (seed, parameters, query) from the manifest.

    Fixture setup rebuilds each task from this record instead of generating new
    random parameters.
    """

    if not path.is_file():
        raise FileNotFoundError(f"AndroidWorld fixed-instance manifest is missing: {path}")
    payload = json.loads(path.read_text(encoding="utf-8"))
    if not isinstance(payload, dict) or payload.get("schema_version") != 1:
        raise ValueError("AndroidWorld fixed-instance manifest schema is invalid")
    instances = payload.get("fixed_instances")
    if not isinstance(instances, dict):
        raise ValueError("AndroidWorld fixed-instance manifest lacks fixed_instances")
    return {
        str(task_id): dict(instance)
        for task_id, instance in instances.items()
        if isinstance(instance, Mapping)
    }


def task_registry() -> dict[str, Any]:
    """Return every task class from AndroidWorld's task registries."""

    from android_world import registry as task_registry_module

    registry = task_registry_module.TaskRegistry()
    merged: dict[str, Any] = {}
    for name in (
        "ANDROID_TASK_REGISTRY",
        "INFORMATION_RETRIEVAL_TASK_REGISTRY",
    ):
        entries = getattr(registry, name, None)
        if isinstance(entries, dict):
            merged.update(entries)
    return merged


def templates_with_discriminators(task_class) -> list[tuple[str, dict]]:
    """Return every instruction template with the enum values that select it.

    Some tasks expose ``template`` as a property that depends on a parameter
    (MarkorEditNote picks one of three by ``edit_type``), so the class is
    instantiated once per combination of enum values to read each template.
    """

    template = getattr(task_class, "template", "")
    if isinstance(template, str) and template:
        return [(template, {})]

    schema = getattr(task_class, "schema", None) or {}
    properties = schema.get("properties", {}) if isinstance(schema, dict) else {}
    enum_fields = {
        name: spec["enum"]
        for name, spec in properties.items()
        if isinstance(spec, dict) and isinstance(spec.get("enum"), list) and spec["enum"]
    }

    # Constructors validate the schema, so required fields get placeholder values;
    # only the resulting template string is used.
    required = [
        name for name in (schema.get("required") or []) if isinstance(name, str)
    ]
    placeholder = {name: "__probe__" for name in required if name not in enum_fields}

    collected: list[tuple[str, dict]] = []
    if not enum_fields:
        candidates = [dict(placeholder)]
    else:
        import itertools

        keys = sorted(enum_fields)
        candidates = [
            {**placeholder, **dict(zip(keys, values))}
            for values in itertools.product(*(enum_fields[key] for key in keys))
        ]
    for params in candidates:
        try:
            resolved = task_class(dict(params)).template
        except Exception:
            continue
        if not isinstance(resolved, str) or not resolved:
            continue
        # Enum values that select a template are required parameters but never appear
        # as placeholders, so they are carried along with the template.
        discriminator = {key: value for key, value in params.items() if key in enum_fields}
        if not any(item[0] == resolved for item in collected):
            collected.append((resolved, discriminator))
    return collected


def templates_of(task_class) -> list[str]:
    return [template for template, _ in templates_with_discriminators(task_class)]


def template_of(task_class) -> str:
    templates = templates_of(task_class)
    return templates[0] if templates else ""


def _normalize_instruction(value: str) -> str:
    """Fold away differences that do not change what the task asks for."""

    text = str(value or "").strip()
    for quote in ("“", "”", "‘", "’", '"'):
        text = text.replace(quote, "'")
    text = re.sub(r"\s+", " ", text)
    return text.rstrip(" .")


def recover_params(task_class, instruction: str) -> dict[str, str] | None:
    """Recover the parameters a fixed instruction was generated from.

    Upstream builds instructions with ``template.format(**params)``; the template
    is turned into a regex that reads the parameters back out of the instruction.
    Some instructions omit the template's trailing clause, so if no template
    matches exactly, a match against a template prefix is accepted and returns the
    parameters it covers. Returns ``None`` when nothing matches.
    """

    candidates = [
        (template, disc)
        for template, disc in templates_with_discriminators(task_class)
        if "{" in template
    ]
    if not candidates:
        return {}

    target = _normalize_instruction(instruction)
    # Try exact matches on every template before any prefix match, so a sibling
    # template cannot swallow the whole instruction into its first placeholder.
    for allow_prefix in (False, True):
        for template, discriminator in candidates:
            recovered = _match_one_template(template, target, allow_prefix=allow_prefix)
            if recovered is not None:
                return {**discriminator, **recovered}
    return None


def _pattern_for(template_text: str) -> str:
    """Turn a template fragment into a regex with named captures."""

    pattern = ""
    for piece in re.split(r"(\{\w+\})", template_text):
        match = re.fullmatch(r"\{(\w+)\}", piece)
        pattern += f"(?P<{match.group(1)}>.+?)" if match else re.escape(piece)
    return pattern


def _match_one_template(
    template: str, target: str, *, allow_prefix: bool
) -> dict[str, str] | None:
    """Match one template against an instruction, optionally allowing a truncated tail.

    With ``allow_prefix`` the template is cut at every whitespace position, longest
    prefix first, because the omitted tail can start inside a literal.
    """

    normalized = _normalize_instruction(template)
    if not re.search(r"\{\w+\}", normalized):
        return {}

    def captured(match) -> dict[str, str]:
        return {
            key: value.strip(" '")
            for key, value in match.groupdict().items()
            if value is not None
        }

    match = re.fullmatch(_pattern_for(normalized), target, flags=re.S)
    if match:
        return captured(match)
    if not allow_prefix:
        return None

    cuts = [item.start() for item in re.finditer(r"\s", normalized)]
    for cut in reversed(cuts):
        prefix = normalized[:cut].rstrip(" ,;:")
        if not re.search(r"\{\w+\}", prefix):
            break
        # A trailing placeholder must reach the end of the instruction,
        # otherwise a non-greedy capture keeps only its first character.
        pattern = _pattern_for(prefix)
        if prefix.rstrip().endswith("}"):
            pattern = pattern[: pattern.rfind(".+?)")] + ".+)"
        match = re.fullmatch(pattern, target, flags=re.S)
        if match:
            return captured(match)
    return None


def classify(task_id: str, task_class) -> tuple[str, str]:
    """Say whether this task's fixture can be built without root."""

    if not hasattr(task_class, "initialize_task"):
        return "no_fixture", "task class defines no initialize_task"
    if task_id.startswith(ROOT_ONLY_PREFIXES):
        return (
            "needs_root",
            "upstream seeds this app's private SQLite database, which a "
            "production build cannot expose",
        )
    return "supported", "fixture uses shared storage or system settings"


def _build_fixed_task(
    task_id: str,
    task_class,
    instruction: str,
    fixed_instance: Mapping[str, Any],
):
    """Rebuild one task from its fixed manifest instance.

    Seeded instances regenerate their parameters with the recorded seed; unseeded
    ones use the manifest parameters. Raises ``ValueError`` if the instance is
    incomplete or the rebuilt goal does not match ``instruction``.
    """

    if fixed_instance.get("params_complete") is not True:
        missing = fixed_instance.get("missing_required_params") or []
        raise ValueError(
            f"{task_id}: fixed runtime parameters are incomplete"
            + (f" (missing: {', '.join(str(item) for item in missing)})" if missing else "")
        )
    manifest_query = str(fixed_instance.get("query", ""))
    if instruction != manifest_query:
        raise ValueError(
            f"{task_id}: runtime query does not match its fixed-instance manifest"
        )
    raw_manifest_params = fixed_instance.get("params")
    if not isinstance(raw_manifest_params, Mapping):
        raise ValueError(f"{task_id}: fixed-instance params are not an object")

    seed = fixed_instance.get("seed")
    task = None
    if seed is not None:
        random_state = random.getstate()
        try:
            random.seed(int(seed), version=2)
            params = dict(task_class.generate_random_params())
            # The manifest stores params after construction, and some constructors pop
            # runtime-only fields (MarkorTranscribeReceipt pops its PIL image).
            task = task_class(params)
        finally:
            random.setstate(random_state)

        regenerated = _manifest_json_safe(params)
        params_source = str(fixed_instance.get("params_source", ""))
        matches = regenerated == raw_manifest_params
        if not matches:
            # Only instances generated by generate_random_params must match exactly; the
            # others store human-readable fields and are checked through the goal below.
            if params_source == "generate_random_params":
                raise ValueError(
                    f"{task_id}: regenerated parameters differ from the fixed manifest"
                )
    else:
        params = _coerce_to_schema(
            task_class,
            _revive_manifest_rows(copy.deepcopy(dict(raw_manifest_params))),
        )
        if task_id in CALENDAR_ADD_TASKS:
            params = _build_calendar_add_params(
                task_id, task_class, instruction, params
            )
        elif task_id in CALENDAR_DELETE_TASKS:
            params = _build_calendar_delete_params(
                task_id, task_class, instruction, params
            )
        task_class = _class_for_fixed_query(task_id, task_class, params)

    if task is None:
        task = task_class(params)
    goal_matches = _normalize_instruction(task.goal) == _normalize_instruction(
        instruction
    )
    if (
        not goal_matches
        and fixed_instance.get("query_source") == PUBLISHED_QUERY_SOURCE
    ):
        goal_matches = _published_goal_matches(task.goal, instruction)
    if not goal_matches:
        raise ValueError(
            f"{task_id}: fixed task goal does not match the runtime query: "
            f"{task.goal!r} != {instruction!r}"
        )
    if seed is not None:
        # AndroidWorld's suite stores the seed in task.params after schema validation;
        # initialize_task reads it back for any later noise generation.
        task.params["seed"] = int(seed)
        params = task.params
    return task, params


def build_task(
    task_id: str,
    task_class,
    instruction: str,
    *,
    fixed_instance: Mapping[str, Any] | None = None,
):
    if fixed_instance is not None:
        return _build_fixed_task(
            task_id, task_class, instruction, fixed_instance
        )
    params = recover_params(task_class, instruction)
    if params is None:
        raise ValueError(
            f"{task_id}: could not match the recorded instruction against the "
            f"task template {template_of(task_class)!r}"
        )
    if task_id in CALENDAR_ADD_TASKS:
        params = _build_calendar_add_params(
            task_id, task_class, instruction, params
        )
    elif task_id in CALENDAR_DELETE_TASKS:
        params = _build_calendar_delete_params(
            task_id, task_class, instruction, params
        )
    elif not params:
        try:
            params = dict(task_class.generate_random_params())
        except Exception:
            params = {}
    else:
        params = _fill_missing_required(task_class, params)
    params = _coerce_to_schema(task_class, params)
    task_class = _class_for_fixed_query(task_id, task_class, params)
    task = task_class(params)
    if task_id in CALENDAR_ADD_TASKS or task_id in CALENDAR_DELETE_TASKS:
        actual_goal = _normalize_instruction(task.goal)
        expected_goal = _normalize_instruction(instruction)
        if actual_goal != expected_goal:
            raise ValueError(
                f"{task_id}: constructed goal does not match the frozen query: "
                f"{task.goal!r} != {instruction!r}"
            )
    return task, params


def calendar_fixture_seed(
    task_id: str,
    instruction: str,
    *,
    version: str = CALENDAR_FIXTURE_VERSION,
) -> int:
    """Derive a stable seed from the task id, instruction and fixture version."""

    material = f"{task_id}\0{instruction}\0{version}".encode("utf-8")
    return int.from_bytes(hashlib.sha256(material).digest(), "big")


def _build_calendar_add_params(
    task_id: str,
    task_class,
    instruction: str,
    recovered: dict[str, Any],
) -> dict[str, Any]:
    """Complete a fixed calendar-add query with its target row and noise rows.

    The upstream classes declare ``schema = {}``, so the hidden ``row_objects``
    and ``noise_row_objects`` cannot be recovered from the query. The target row
    is built from the query; the noise rows come from the upstream generator under
    a query-derived seed, and the global random state is restored afterwards.
    """

    del task_class
    from android_world.env import device_constants
    from android_world.task_evals.common_validators import sqlite_validators
    from android_world.task_evals.single.calendar import calendar
    from android_world.task_evals.utils import sqlite_schema_utils

    required = ("hour", "event_title", "event_description", "duration_mins")
    if task_id == "SimpleCalendarAddRepeatingEvent":
        required = required + ("repeat_rule",)
    missing = [name for name in required if name not in recovered]
    if missing:
        raise ValueError(
            f"{task_id}: frozen query is missing calendar fields: {missing}"
        )

    try:
        hour = int(recovered["hour"])
        duration_mins = int(recovered["duration_mins"])
        if task_id in ("SimpleCalendarAddOneEvent", "SimpleCalendarAddRepeatingEvent"):
            year = int(recovered["year"])
            month = int(recovered["month"])
            day = int(recovered["day"])
            target_date = dt.date(year, month, day)
        elif task_id == "SimpleCalendarAddOneEventTomorrow":
            target_date = device_constants.DT.date() + dt.timedelta(days=1)
        elif task_id == "SimpleCalendarAddOneEventInTwoWeeks":
            target_date = device_constants.DT.date() + dt.timedelta(days=14)
        else:
            raise ValueError(f"unsupported deterministic calendar task: {task_id}")
    except (TypeError, ValueError) as exc:
        raise ValueError(
            f"{task_id}: invalid date, hour, or duration in frozen query"
        ) from exc

    start_datetime = dt.datetime(
        target_date.year,
        target_date.month,
        target_date.day,
        hour,
        tzinfo=zoneinfo.ZoneInfo(device_constants.TIMEZONE),
    )
    start_ts = int(start_datetime.timestamp())
    target = sqlite_schema_utils.CalendarEvent(
        start_ts=start_ts,
        end_ts=start_ts + duration_mins * 60,
        title=str(recovered["event_title"]),
        description=str(recovered["event_description"]),
    )
    extra: dict[str, Any] = {}
    if task_id == "SimpleCalendarAddRepeatingEvent":
        from android_world.task_evals.single.calendar import calendar_utils

        repeat_word = str(recovered["repeat_rule"]).strip().lower()
        if repeat_word not in calendar._REPEAT_INTERVALS:
            raise ValueError(f"{task_id}: unknown repeat rule {repeat_word!r}")
        target = dataclasses.replace(
            target,
            repeat_interval=calendar._REPEAT_INTERVALS[repeat_word],
            repeat_rule=(
                calendar_utils.generate_simple_calendar_weekly_repeat_rule(
                    start_datetime.isoweekday()
                )
                if repeat_word == "weekly"
                else 0
            ),
        )
        extra["repeat_rule"] = repeat_word

    seed = calendar_fixture_seed(task_id, instruction)
    random_state = random.getstate()
    try:
        random.seed(seed, version=2)
        noise_count = random.randint(0, 20)
        noise_rows = calendar.generate_noise_events([target], noise_count)
    finally:
        random.setstate(random_state)

    return {
        "year": target_date.year,
        "month": target_date.month,
        "day": target_date.day,
        "hour": hour,
        "duration_mins": duration_mins,
        "event_title": target.title,
        "event_description": target.description,
        sqlite_validators.ROW_OBJECTS: [target],
        sqlite_validators.NOISE_ROW_OBJECTS: noise_rows,
        "fixture_seed": seed,
        "fixture_version": CALENDAR_FIXTURE_VERSION,
        "noise_event_count": noise_count,
        **extra,
    }


def _build_calendar_delete_params(
    task_id: str,
    task_class,
    instruction: str,
    recovered: dict[str, Any],
) -> dict[str, Any]:
    """Complete a fixed calendar-delete query with its target and noise rows.

    The query names only the day. ``n_rows`` events on that day and
    ``n_rows_noise`` events on other days are drawn with the upstream generators
    under a query-derived seed, and the global random state is restored afterwards.
    """

    from android_world.env import device_constants
    from android_world.task_evals.common_validators import sqlite_validators
    from android_world.task_evals.single.calendar import calendar

    if task_id == "SimpleCalendarDeleteEvents":
        try:
            year = int(recovered["year"])
            month = int(recovered["month"])
            day = int(recovered["day"])
        except (KeyError, TypeError, ValueError) as exc:
            raise ValueError(f"{task_id}: frozen query lacks a valid date") from exc
        if (year, month) != (device_constants.DT.year, device_constants.DT.month):
            raise ValueError(
                f"{task_id}: {year}-{month} is outside the device's frozen month"
            )
        human = {"year": year, "month": month, "day": day}
    elif task_id == "SimpleCalendarDeleteEventsOnRelativeDay":
        # Upstream picks the day from DT+1 .. DT+_DAY_RANGE, so a weekday name means
        # the first matching date in that range.
        wanted = str(recovered.get("day_of_week", "")).strip().lower()
        base = device_constants.DT.date()
        candidates = [
            base + dt.timedelta(days=offset)
            for offset in range(1, task_class._DAY_RANGE + 1)
        ]
        match = [d for d in candidates if d.strftime("%A").lower() == wanted]
        if not match:
            raise ValueError(f"{task_id}: unknown day of week {wanted!r}")
        day = match[0].day
        human = {
            "year": match[0].year,
            "month": match[0].month,
            "day": day,
            "day_of_week": match[0].strftime("%A"),
        }
    else:
        raise ValueError(f"unsupported deterministic calendar task: {task_id}")

    seed = calendar_fixture_seed(
        task_id, instruction, version=CALENDAR_DELETE_FIXTURE_VERSION
    )
    random_state = random.getstate()
    try:
        random.seed(seed, version=2)
        targets = [task_class._get_random_target_row(day) for _ in range(task_class.n_rows)]
        noise_rows = calendar.generate_noise_events(
            targets,
            task_class.n_rows_noise,
            filter_fn=lambda candidate: candidate.start_datetime.day != day,
        )
    finally:
        random.setstate(random_state)

    return {
        **human,
        sqlite_validators.ROW_OBJECTS: targets,
        sqlite_validators.NOISE_ROW_OBJECTS: noise_rows,
        "fixture_seed": seed,
        "fixture_version": CALENDAR_DELETE_FIXTURE_VERSION,
        "noise_event_count": len(noise_rows),
    }


class AndroidWorldFixtureSession:
    """Keep one upstream task instance alive from setup through cleanup.

    Some tasks generate auxiliary parameters that the instruction does not show,
    so tearing down a rebuilt instance could clean up the wrong object.
    """

    def __init__(
        self,
        *,
        task_id: str,
        split: str,
        task: Any,
        params: dict[str, Any],
        env: Any,
        device_id: str,
        instruction: str = "",
        fixed_instance: Mapping[str, Any] | None = None,
    ) -> None:
        self.task_id = str(task_id)
        self.split = str(split)
        self.task = task
        self.params = dict(params)
        self.env = env
        self.device_id = str(device_id)
        self.instruction = str(instruction)
        self.fixed_instance = (
            copy.deepcopy(dict(fixed_instance))
            if isinstance(fixed_instance, Mapping)
            else None
        )

    def _base_evidence(self, phase: str) -> dict[str, Any]:
        return {
            "schema_version": 1,
            "kind": f"android_world_fixture_{phase}",
            "task_id": self.task_id,
            "split": self.split,
            "phase": phase,
            "params": _json_ready(self.params),
            "device_id": self.device_id,
            "runtime_query": self.instruction or None,
            "fixed_instance": (
                {
                    "seed": self.fixed_instance.get("seed"),
                    "params_source": self.fixed_instance.get("params_source"),
                    "params_complete": self.fixed_instance.get("params_complete"),
                    "query_source": self.fixed_instance.get("query_source"),
                }
                if self.fixed_instance is not None
                else None
            ),
            "created_at": utc_now(),
        }

    def _new_calls(self, start_index: int) -> list[dict[str, Any]]:
        calls = getattr(self.env.controller, "calls", [])
        if not isinstance(calls, list):
            return []
        return list(calls[start_index:])

    def _initialize_with_snapshot_observation(self) -> list[dict[str, Any]]:
        """Run upstream setup while recording every swallowed restore error."""

        from android_world.utils import app_snapshot

        original_restore = app_snapshot.restore_snapshot
        observations: list[dict[str, Any]] = []
        self._snapshot_restore_observations = observations

        def observed_restore(app_name: str, controller: Any):
            item: dict[str, Any] = {
                "app_name": str(app_name),
                "ok": False,
            }
            try:
                value = original_restore(app_name, controller)
                item["ok"] = True
                return value
            except BaseException as exc:
                item["error"] = f"{type(exc).__name__}: {exc}"
                raise
            finally:
                observations.append(item)

        app_snapshot.restore_snapshot = observed_restore
        try:
            self.task.initialize_task(self.env)
        finally:
            app_snapshot.restore_snapshot = original_restore
        return observations

    def _teardown_with_snapshot_observation(self) -> list[dict[str, Any]]:
        """Run upstream cleanup, recording and content-checking every snapshot restore.

        ``TaskEval.tear_down`` swallows ``RuntimeError`` from ``restore_snapshot``, so
        each restore is wrapped to record failures and to compare the restored app
        data with its snapshot at once, before a task's own cleanup (such as
        Browser's) changes the app again.
        """

        from android_world.utils import app_snapshot

        original_restore = app_snapshot.restore_snapshot
        observations: list[dict[str, Any]] = []
        self._teardown_snapshot_restore_observations = observations
        self._teardown_initialize_retry = None

        def observed_restore(app_name: str, controller: Any):
            item: dict[str, Any] = {
                "app_name": str(app_name),
                "ok": False,
                "content_verified": False,
            }
            try:
                value = original_restore(app_name, controller)
                item["ok"] = True
                try:
                    content = _verify_snapshot_restored_content(
                        str(app_name), controller
                    )
                    item["content_verification"] = content
                    item["content_verified"] = content.get("verified") is True
                except Exception as exc:
                    item["content_verification"] = {
                        "verified": False,
                        "error": f"{type(exc).__name__}: {exc}",
                    }
                return value
            except BaseException as exc:
                item["error"] = f"{type(exc).__name__}: {exc}"
                raise
            finally:
                observations.append(item)

        app_snapshot.restore_snapshot = observed_restore
        try:
            try:
                self.task.tear_down(self.env)
            except AttributeError as exc:
                # A composite task creates its sub-tasks in initialize_task, so
                # tear_down on a rebuilt instance raises AttributeError: initialize
                # it, then tear down again.
                self._teardown_initialize_retry = {
                    "attempted": True,
                    "trigger": f"{type(exc).__name__}: {exc}",
                    "ok": False,
                }
                self.task.initialized = False
                self.task.initialize_task(self.env)
                self.task.tear_down(self.env)
                self._teardown_initialize_retry["ok"] = True
        finally:
            app_snapshot.restore_snapshot = original_restore
        return observations

    def prepare(self) -> dict[str, Any]:
        """Run initialize_task and independently read the device back."""

        evidence = self._base_evidence("prepare")
        calls = getattr(self.env.controller, "calls", [])
        call_start = len(calls) if isinstance(calls, list) else 0

        # Upstream ignores a missing Markor snapshot, which leaves the app on its
        # first-run tutorial, so the stored baseline is required here.
        app_names = {
            str(name).strip().casefold()
            for name in (getattr(self.task, "app_names", ()) or ())
            if str(name).strip()
        }
        if "markor" in app_names:
            try:
                from tools.prepare_markor_snapshot import inspect_markor_snapshot

                markor_snapshot = inspect_markor_snapshot(self.env.controller)
            except Exception as exc:
                markor_snapshot = {
                    "ready": False,
                    "error": f"{type(exc).__name__}: {exc}",
                }
            evidence["required_app_state"] = {
                "markor_snapshot": markor_snapshot,
            }
            if not markor_snapshot.get("ready"):
                evidence["ok"] = False
                evidence["error"] = (
                    "Markor baseline snapshot is missing, empty, or unreadable; "
                    "run tools/prepare_markor_snapshot.py before this episode"
                )
                evidence["verification"] = {
                    "verified": False,
                    "reason": "markor_baseline_snapshot_not_ready",
                }
                evidence["adb_calls"] = self._new_calls(call_start)
                return evidence

        # SQLiteApp.initialize_task clears the Calendar database before
        # restoring the app snapshot, which fails on a fresh device, so the
        # baseline is restored and checked first.
        if "simple calendar pro" in app_names:
            try:
                from android_world.utils import app_snapshot
                from tools.prepare_simple_calendar_snapshot import (
                    CALENDAR_APP_NAME,
                    inspect_calendar_database,
                    inspect_calendar_snapshot,
                )

                calendar_snapshot = inspect_calendar_snapshot(
                    self.env.controller
                )
                if not calendar_snapshot.get("ready"):
                    raise RuntimeError(
                        "Simple Calendar baseline snapshot is missing, empty, "
                        "or unreadable; run "
                        "tools/prepare_simple_calendar_snapshot.py first"
                    )
                app_snapshot.restore_snapshot(
                    CALENDAR_APP_NAME, self.env.controller
                )
                calendar_after_restore = inspect_calendar_database(
                    self.env.controller
                )
                if not calendar_after_restore.get("ready"):
                    raise RuntimeError(
                        "Simple Calendar snapshot restored, but events.db is "
                        "not a readable empty baseline"
                    )
                evidence.setdefault("required_app_state", {}).update(
                    {
                        "simple_calendar_snapshot": calendar_snapshot,
                        "simple_calendar_after_explicit_restore": (
                            calendar_after_restore
                        ),
                    }
                )
            except Exception as exc:
                evidence["ok"] = False
                evidence["error"] = f"{type(exc).__name__}: {exc}"
                evidence["verification"] = {
                    "verified": False,
                    "reason": "simple_calendar_baseline_not_ready",
                }
                evidence["adb_calls"] = self._new_calls(call_start)
                return evidence

        snapshot_restores: list[dict[str, Any]] = []
        try:
            self._initialize_with_snapshot_observation()
            evidence["ok"] = True
        except Exception as exc:
            evidence["ok"] = False
            evidence["error"] = f"{type(exc).__name__}: {exc}"
        snapshot_restores = list(
            getattr(self, "_snapshot_restore_observations", [])
        )

        initialization_calls = self._new_calls(call_start)
        evidence["snapshot_restores"] = snapshot_restores
        evidence["initialization_adb_calls"] = initialization_calls

        if evidence.get("ok") and self.task_id == "SimpleSmsSendReceivedAddress":
            try:
                evidence["post_initialize_fixup"] = _reseed_sms_from_query_number(
                    self.env.controller, dict(self.params or {})
                )
            except Exception as exc:
                evidence["post_initialize_fixup"] = {
                    "applied": False,
                    "error": f"{type(exc).__name__}: {exc}",
                }

        try:
            evidence["verification"] = verify_fixture(
                self.task_id,
                self.env.controller,
                task=self.task,
                env=self.env,
                params=self.params,
            )
        except Exception as exc:
            evidence["verification"] = {
                "verified": False,
                "error": f"{type(exc).__name__}: {exc}",
            }
        if self.fixed_instance is not None:
            common = (
                verify_frozen_runtime_precondition(
                    self.task_id,
                    self.env,
                    task=self.task,
                    initialization_calls=initialization_calls,
                    snapshot_restores=snapshot_restores,
                )
                if evidence.get("ok")
                else {
                    "verified": False,
                    "reason": "official_initialize_task_failed",
                }
            )
            task_specific = evidence["verification"].get("verified")
            evidence["verification"]["frozen_runtime_precondition"] = common
            evidence["verification"]["task_specific_verified"] = task_specific
            evidence["verification"]["verified"] = bool(
                common.get("verified") is True
                and task_specific in (None, True)
            )
            if evidence["verification"]["verified"]:
                evidence["verification"]["reason"] = (
                    "fixed_instance_and_official_precondition_verified"
                )
            else:
                evidence["verification"].setdefault(
                    "reason", "fixed_runtime_precondition_failed"
                )
        if evidence["verification"].get("verified") is False:
            evidence["ok"] = False
            evidence.setdefault(
                "error",
                "fixture ran without error but the device state does not match",
            )
        evidence["adb_calls"] = self._new_calls(call_start)
        return evidence

    def teardown(self) -> dict[str, Any]:
        """Run upstream cleanup and require positive restoration evidence."""

        evidence = self._base_evidence("teardown")
        calls = getattr(self.env.controller, "calls", [])
        call_start = len(calls) if isinstance(calls, list) else 0
        upstream_ok = False
        try:
            snapshot_restores = self._teardown_with_snapshot_observation()
            upstream_ok = True
        except Exception as exc:
            snapshot_restores = list(
                getattr(self, "_teardown_snapshot_restore_observations", [])
            )
            evidence["error"] = f"{type(exc).__name__}: {exc}"
        evidence["snapshot_restores"] = snapshot_restores
        initialize_retry = getattr(self, "_teardown_initialize_retry", None)
        if initialize_retry:
            evidence["teardown_initialize_retry"] = initialize_retry
        snapshot_cleanup = verify_teardown_snapshot_restores(
            self.task_id,
            self.task,
            snapshot_restores,
        )
        evidence["snapshot_cleanup"] = snapshot_cleanup
        snapshot_cleanup_ok = snapshot_cleanup.get("verified") is True
        if self.task_id in STRICT_CLEANUP_TASKS:
            # Run the independent cleanup even if upstream teardown raised, so leftover
            # state cannot leak into the next episode.
            cleanup = cleanup_fixture(
                self.task_id,
                self.env.controller,
                task=self.task,
                env=self.env,
                params=self.params,
            )
            evidence["upstream_teardown_ok"] = upstream_ok
            evidence["cleanup"] = cleanup
            evidence["ok"] = bool(
                upstream_ok
                and snapshot_cleanup_ok
                and cleanup.get("verified") is True
            )
            if not evidence["ok"] and "error" not in evidence:
                evidence["error"] = (
                    "strict post-episode cleanup could not be proven"
                )
        else:
            evidence["upstream_teardown_ok"] = upstream_ok
            evidence["ok"] = bool(upstream_ok and snapshot_cleanup_ok)
            if not evidence["ok"] and "error" not in evidence:
                evidence["error"] = (
                    "required app snapshot restoration could not be proven"
                )
        evidence["adb_calls"] = self._new_calls(call_start)
        return evidence


def create_fixture_session(
    task_id: str,
    device_id: str,
    adb_command: str = "adb",
    *,
    force: bool = False,
    tasks: dict[str, dict[str, Any]] | None = None,
    registry: dict[str, Any] | None = None,
    fixed_instances: Mapping[str, Mapping[str, Any]] | None = None,
    env_builder=build_physical_env,
) -> AndroidWorldFixtureSession:
    """Build a fixture session for ``task_id`` on ``device_id``; writes no files."""

    task_items = tasks if tasks is not None else load_tasks()
    item = task_items.get(task_id)
    if item is None:
        raise KeyError(f"unknown AndroidWorld task: {task_id}")
    task_classes = registry if registry is not None else task_registry()
    task_class = task_classes.get(task_id)
    if task_class is None:
        raise KeyError(f"task is not in the AndroidWorld registry: {task_id}")

    status, reason = classify(task_id, task_class)
    if status != "supported" and not force:
        raise RuntimeError(f"{task_id} is {status}: {reason}")

    if fixed_instances is None and tasks is None and registry is None:
        fixed_instances = load_fixed_instances()
    fixed_instance = (
        fixed_instances.get(task_id) if fixed_instances is not None else None
    )
    if fixed_instances is not None and not isinstance(fixed_instance, Mapping):
        raise KeyError(f"fixed runtime instance is missing: {task_id}")
    task, params = build_task(
        task_id,
        task_class,
        str(item.get("query", "")),
        fixed_instance=fixed_instance,
    )
    # Build the task before connecting, so an invalid manifest instance never
    # touches the device.
    env = env_builder(adb_command, device_id)
    return AndroidWorldFixtureSession(
        task_id=task_id,
        split=str(item.get("split", "")),
        task=task,
        params=params,
        env=env,
        device_id=device_id,
        instruction=str(item.get("query", "")),
        fixed_instance=fixed_instance,
    )


PUBLISHED_QUERY_SOURCE = "published_query"


def _revive_manifest_rows(value: Any) -> Any:
    """Turn the manifest's ``{"__type__", "fields"}`` records back into row objects.

    Unseeded instances take their SQLite rows (Expense, Recipe) from the manifest.
    """

    if isinstance(value, Mapping) and set(value) == {"__type__", "fields"}:
        module_name, _, class_name = str(value["__type__"]).rpartition(".")
        if module_name.startswith("android_world.task_evals.utils."):
            row_class = getattr(importlib.import_module(module_name), class_name)
            return row_class(**{str(k): v for k, v in dict(value["fields"]).items()})
        return value
    if isinstance(value, Mapping):
        return {str(key): _revive_manifest_rows(item) for key, item in value.items()}
    if isinstance(value, list):
        return [_revive_manifest_rows(item) for item in value]
    return value


_FORCED_RENAME_CLAUSE = re.compile(
    r"( and change its name to| and rename it to) .*\.$"
)


def _published_goal_matches(goal: str, instruction: str) -> bool:
    """Loosely compare a published query with the goal rebuilt from its parameters.

    Published queries may flatten newlines and omit the rename clause that the
    Markor templates append, so that clause is removed and only letters and digits
    are compared.
    """

    def loose(text: str) -> str:
        return re.sub(r"[^a-z0-9]+", "", str(text or "").lower())

    return loose(_FORCED_RENAME_CLAUSE.sub(".", goal)) == loose(instruction)


def _coerce_to_schema(task_class, params: dict[str, Any]) -> dict[str, Any]:
    """Convert string parameters to the numeric or boolean types the schema declares.

    Values that do not convert are left unchanged so schema validation reports them.
    """

    schema = getattr(task_class, "schema", None) or {}
    properties = schema.get("properties") or {}
    if not isinstance(properties, dict):
        return dict(params)

    converted = dict(params)
    for name, spec in properties.items():
        if name not in converted or not isinstance(spec, dict):
            continue
        value = converted[name]
        if not isinstance(value, str):
            continue
        declared = spec.get("type")
        try:
            if declared == "integer":
                converted[name] = int(value.strip())
            elif declared == "number":
                converted[name] = float(value.strip())
            elif declared == "boolean":
                lowered = value.strip().lower()
                if lowered in {"true", "false"}:
                    converted[name] = lowered == "true"
        except (TypeError, ValueError):
            continue
    return converted


def _fill_missing_required(task_class, recovered: dict[str, str]) -> dict[str, str]:
    """Fill required parameters that the instruction does not contain.

    Missing values come from upstream's ``generate_random_params``; recovered
    values take precedence. The filled values affect only fixture content.
    """

    schema = getattr(task_class, "schema", None) or {}
    required = [
        name for name in (schema.get("required") or []) if isinstance(name, str)
    ]
    missing = [name for name in required if name not in recovered]
    if not missing:
        return dict(recovered)

    filled = dict(recovered)
    try:
        generated = dict(task_class.generate_random_params())
    except Exception:
        generated = {}
    for name in missing:
        if name in generated:
            filled[name] = generated[name]
        elif name.startswith("new_") and name[4:] in recovered:
            # The instruction requests no rename, so the original name is kept.
            filled[name] = recovered[name[4:]]
        else:
            filled[name] = "placeholder"
    return filled


def command_plan(args: argparse.Namespace) -> int:
    tasks = load_tasks()
    registry = task_registry()
    rows = []
    for task_id, item in sorted(tasks.items()):
        task_class = registry.get(task_id)
        if task_class is None:
            rows.append(
                {"task_id": task_id, "status": "unregistered", "reason": "not in AndroidWorld registry"}
            )
            continue
        status, reason = classify(task_id, task_class)
        params = recover_params(task_class, str(item.get("query", "")))
        row = {
            "task_id": task_id,
            "split": item.get("split"),
            "status": status,
            "reason": reason,
            "template_matched": params is not None,
        }
        if params:
            row["recovered_params"] = params
        rows.append(row)

    counts: dict[str, int] = {}
    for row in rows:
        counts[row["status"]] = counts.get(row["status"], 0) + 1
    report = {
        "schema_version": 1,
        "kind": "android_world_fixture_plan",
        "created_at": utc_now(),
        "counts": counts,
        "unmatched_templates": [
            row["task_id"] for row in rows if not row.get("template_matched", True)
        ],
        "tasks": rows,
    }
    if args.output:
        path = Path(args.output)
        path.parent.mkdir(parents=True, exist_ok=True)
        path.write_text(
            json.dumps(report, ensure_ascii=False, indent=2, default=_json_safe),
            encoding="utf-8"
        )
    print(json.dumps({k: v for k, v in report.items() if k != "tasks"}, ensure_ascii=False, indent=2, default=_json_safe))
    return 0


FIXTURE_EXPECTATIONS: dict[str, dict[str, Any]] = {
    "BrowserDraw": {"browser_task_html": True},
    "BrowserMaze": {"browser_task_html": True},
    "BrowserMultiply": {"browser_task_html": True},
    "AudioRecorderRecordAudio": {"audio_recorder_baseline": True},
    "ContactsNewContactDraft": {"contact_draft_target_absent": True},
    "SimpleSmsReply": {"sms_reply_seeded": True},
    "SimpleSmsSendReceivedAddress": {"sms_sender_from_query": True},
    "ClockTimerEntry": {"canonical_app_snapshot_restored": "clock"},
    "CameraTakeVideo": {"camera_storage_empty": "videos"},
    "CameraTakePhoto": {"camera_storage_empty": "photos"},
    "SimpleDrawProCreateDrawing": {
        "simple_draw_target_absent_param": "file_name"
    },
    "MarkorEditNote": {
        "markor_source_param": "file_name",
        "markor_expected_content_attr": "original_content",
    },
    "MarkorChangeNoteContent": {
        "markor_source_param": "original_name",
        "markor_absent_param": "new_name",
    },
    "MarkorAddNoteHeader": {"file": "2023_02_08.txt"},
    "MarkorCreateNoteFromClipboard": {"clipboard_required": True},
    "MarkorDeleteNewestNote": {"markor_newest_note_baseline": True},
    "SystemBluetoothTurnOn": {"adapter": "bluetooth", "expect": "off"},
    "SystemWifiTurnOff": {"adapter": "wifi", "expect": "on"},
    # Built as SystemWifiTurnOff; see FIXED_QUERY_CLASS_OVERRIDES.
    "SystemWifiTurnOn": {"adapter": "wifi", "expect": "on"},
    "SystemBrightnessMax": {
        "brightness": "exact",
        "expected_brightness": 1,
        "manual_mode": True,
    },
    "TurnOffWifiAndTurnOnBluetooth": {
        "adapter_states": {"wifi": "on", "bluetooth": "off"}
    },
    "SimpleCalendarAddOneEvent": {"calendar_add": True},
    "SimpleCalendarAddOneEventTomorrow": {"calendar_add": True},
    "SimpleCalendarAddOneEventInTwoWeeks": {"calendar_add": True},
}

MARKOR_DIR = "/storage/emulated/0/Documents/Markor"


def _markor_created_file_content(value: Any) -> str:
    """Return the text upstream ``create_file`` actually wrote to the device.

    Upstream returns the shell-escaped content, with each apostrophe written as
    ``'"'"'``; the file itself holds plain apostrophes.
    """

    return str(value).replace("'\"'\"'", "'")


def _calendar_row_payload(row: Any) -> dict[str, Any]:
    """Return every calendar column except the database-assigned ID."""

    if dataclasses.is_dataclass(row) and not isinstance(row, type):
        payload = {
            field.name: getattr(row, field.name) for field in dataclasses.fields(row)
        }
    elif isinstance(row, Mapping):
        payload = dict(row)
    else:
        raise TypeError(f"calendar row is not a dataclass or mapping: {row!r}")
    payload.pop("id", None)
    return _json_ready(payload)


def _calendar_rows_counter(rows: Any) -> Counter[str]:
    if not isinstance(rows, (list, tuple)):
        raise TypeError("calendar rows must be a list or tuple")
    return Counter(
        json.dumps(
            _calendar_row_payload(row),
            ensure_ascii=False,
            sort_keys=True,
            separators=(",", ":"),
        )
        for row in rows
    )


# Allowed drift from AndroidWorld's pinned time: long enough to cover setup and
# an episode, far below the offset of a clock that reverted to real time.
ANDROID_WORLD_DEVICE_TIME_TOLERANCE_SECONDS = 2 * 60 * 60


def _verify_android_world_device_time(
    controller: Any,
    *,
    tolerance_seconds: int = ANDROID_WORLD_DEVICE_TIME_TOLERANCE_SECONDS,
) -> dict[str, Any]:
    """Check that the device clock reads AndroidWorld's pinned time."""

    from android_world.env import adb_utils, device_constants

    result: dict[str, Any] = {
        "expected_epoch_s": int(device_constants.DT.timestamp()),
        "tolerance_seconds": int(tolerance_seconds),
        "verified": False,
    }
    if controller is None:
        result["reason"] = "controller_unavailable"
        return result
    try:
        response = adb_utils.issue_generic_request(
            ["shell", "date", "+%s"], controller
        )
        adb_utils.check_ok(response, "Failed to read AndroidWorld device time")
        raw = response.generic.output.decode(
            "utf-8", errors="replace"
        ).strip()
        observed = int(raw)
        delta = observed - result["expected_epoch_s"]
        result.update(
            {
                "raw": raw,
                "observed_epoch_s": observed,
                "delta_seconds": delta,
                # Allow a few seconds of negative read jitter.
                "verified": -5 <= delta <= int(tolerance_seconds),
            }
        )
    except Exception as exc:
        result["error"] = f"{type(exc).__name__}: {exc}"
    return result


SYSTEM_VERIFY_PRESET_SUCCESS_TASKS = frozenset(
    {
        "SystemBluetoothTurnOnVerify",
        "SystemBluetoothTurnOffVerify",
        "SystemBrightnessMaxVerify",
        "SystemBrightnessMinVerify",
        "SystemWifiTurnOnVerify",
        "SystemWifiTurnOffVerify",
    }
)

# These evaluators need env.get_state(), which PhysicalEnv does not implement,
# so their pre-agent score check is optional.
INITIAL_SCORE_OPTIONAL_TASKS = frozenset(
    {
        "BrowserDraw",
        "BrowserMaze",
        "BrowserMultiply",
        "ClockTimerEntry",
        "ClockStopWatchPausedVerify",
        "ClockStopWatchRunning",
        "ContactsNewContactDraft",
    }
)


def _failed_adb_calls(calls: list[dict[str, Any]]) -> list[dict[str, Any]]:
    return [
        dict(call)
        for call in calls
        if not isinstance(call, Mapping) or str(call.get("status", "")) != "OK"
    ]


def _required_snapshot_apps(
    task_id: str, task: Any, declared_apps: list[str]
) -> tuple[list[str], str]:
    """Return the app snapshots whose restore this task's setup requires.

    Usually ``app_names``. BrowserTask clears Chrome after the common restore, so
    it requires none; OpenApp tasks list every candidate app but need only the
    fixed target.
    """

    if task_id.startswith("Browser"):
        return [], "browser_initializer_clears_chrome_after_common_restore"
    if task_id in {"OpenAppTaskEval", "TurnOnWifiAndOpenApp"}:
        params = getattr(task, "params", None)
        target = (
            str(params.get("app_name", "")).strip()
            if isinstance(params, Mapping)
            else ""
        )
        if not target:
            # Fail closed: a target-less OpenApp instance still needs a snapshot.
            return ["<missing fixed app_name>"], "fixed_target_app_unavailable"
        return [target], "fixed_params_target_app_only"
    return list(declared_apps), "task_declared_apps"


def _is_missing_foreground_score_error(exc: BaseException) -> bool:
    """Return whether ``exc`` is the evaluator's no-foreground-activity failure.

    Evaluators call ``extract_package_name`` on the current activity, which is
    ``None`` when a snapshot restore left no app in the foreground.
    """

    return isinstance(exc, AttributeError) and (
        "'NoneType' object has no attribute 'split'" in str(exc)
    )


def verify_frozen_runtime_precondition(
    task_id: str,
    env: Any,
    *,
    task: Any,
    initialization_calls: list[dict[str, Any]],
    snapshot_restores: list[dict[str, Any]],
) -> dict[str, Any]:
    """Run the read-only checks shared by every fixed-instance task.

    Checks that setup ran, that its ADB calls and required snapshot restores
    succeeded, that the device clock is pinned, and that the task's own
    ``is_successful`` reports the expected initial score. Per-task readback is
    done by ``verify_fixture``.
    """

    controller = getattr(env, "controller", None)
    declared_apps = [
        str(name).strip()
        for name in (getattr(task, "app_names", ()) or ())
        if str(name).strip() and "accessible" not in str(name).casefold()
    ]
    restore_by_app: dict[str, list[dict[str, Any]]] = {}
    for item in snapshot_restores:
        restore_by_app.setdefault(
            str(item.get("app_name", "")).strip().casefold(), []
        ).append(dict(item))
    required_apps, snapshot_scope = _required_snapshot_apps(
        task_id, task, declared_apps
    )
    missing_or_failed_restores = [
        app_name
        for app_name in required_apps
        if not any(
            attempt.get("ok") is True
            for attempt in restore_by_app.get(app_name.casefold(), [])
        )
    ]
    restore_failures = [
        dict(item)
        for item in snapshot_restores
        if item.get("ok") is not True
        and str(item.get("app_name", "")).strip().casefold()
        in {app.casefold() for app in required_apps}
    ]
    ignored_restore_failures = [
        dict(item)
        for item in snapshot_restores
        if item.get("ok") is not True and dict(item) not in restore_failures
    ]

    init_failures = _failed_adb_calls(initialization_calls)
    init_calls_ok = bool(initialization_calls) and not init_failures
    snapshots_ok = not missing_or_failed_restores and not restore_failures
    initialized = getattr(task, "initialized", None) is True

    if task_id.startswith("Browser"):
        device_time = {
            "verified": True,
            "skipped": True,
            "reason": "upstream_browser_task_enables_automatic_time",
        }
    elif task_id == "MarkorDeleteNewestNote":
        # The initializer advances the clock between generated notes to order them;
        # the verifier for this task checks that ordering instead.
        device_time = {
            "verified": True,
            "skipped": True,
            "reason": "upstream_initializer_advances_time_between_notes",
        }
    else:
        device_time = _verify_android_world_device_time(controller)

    calls = getattr(controller, "calls", [])
    score_call_start = len(calls) if isinstance(calls, list) else 0
    expected_score = (
        1.0 if task_id in SYSTEM_VERIFY_PRESET_SUCCESS_TASKS else 0.0
    )
    score_required = task_id not in INITIAL_SCORE_OPTIONAL_TASKS
    score_result: dict[str, Any] = {
        "expected": expected_score,
        "required": score_required,
        "verified": False,
    }
    try:
        observed_score = float(task.is_successful(env))
        score_result.update(
            {
                "observed": observed_score,
                "verified": abs(observed_score - expected_score) <= 1e-9,
            }
        )
    except Exception as exc:
        score_result["error"] = f"{type(exc).__name__}: {exc}"
        if _is_missing_foreground_score_error(exc) and getattr(
            task, "start_on_home_screen", True
        ):
            # The episode starts on Home: go Home and retry the read-only score once;
            # any other failure still blocks the fixture.
            from android_world.env import adb_utils

            retry: dict[str, Any] = {"attempted": True, "verified": False}
            try:
                # The controller handles generic ADB calls, not press_button requests.
                response = adb_utils.issue_generic_request(
                    ["shell", "input", "keyevent", "KEYCODE_HOME"], controller
                )
                adb_utils.check_ok(
                    response,
                    "Failed to put AndroidWorld fixture on Home before "
                    "initial-score retry",
                )
                retried_score = float(task.is_successful(env))
                retry.update(
                    {
                        "observed": retried_score,
                        "verified": abs(retried_score - expected_score) <= 1e-9,
                    }
                )
                score_result.update(
                    {
                        "observed": retried_score,
                        "verified": retry["verified"],
                        "recovered_after_home": retry["verified"],
                    }
                )
                if retry["verified"]:
                    score_result["initial_error"] = score_result.pop("error")
                    score_result["reason"] = (
                        "no_foreground_retried_from_declared_home_start"
                    )
            except Exception as retry_exc:
                retry["error"] = f"{type(retry_exc).__name__}: {retry_exc}"
            score_result["home_retry"] = retry
        elif not score_required:
            score_result.update(
                {
                    "verified": True,
                    "skipped": True,
                    "reason": "physical_fixture_env_has_no_ui_state_adapter",
                }
            )
    score_calls = (
        list(calls[score_call_start:]) if isinstance(calls, list) else []
    )
    score_call_failures = _failed_adb_calls(score_calls)
    score_calls_ok = not score_call_failures

    checks = {
        "task_initialized": initialized,
        "initialization_adb": {
            "call_count": len(initialization_calls),
            "all_ok": init_calls_ok,
            "failures": init_failures,
        },
        "snapshot_restores": {
            "declared_apps": declared_apps,
            "required_apps": required_apps,
            "scope": snapshot_scope,
            "attempts": snapshot_restores,
            "missing_or_failed_apps": missing_or_failed_restores,
            "failures": restore_failures,
            "ignored_failures": ignored_restore_failures,
            "verified": snapshots_ok,
        },
        "device_time": device_time,
        "initial_official_score": score_result,
        "initial_score_adb": {
            "call_count": len(score_calls),
            "all_ok": score_calls_ok,
            "failures": score_call_failures,
        },
    }
    verified = bool(
        initialized
        and init_calls_ok
        and snapshots_ok
        and device_time.get("verified") is True
        and score_result.get("verified") is True
        and score_calls_ok
    )
    return {
        "verified": verified,
        "reason": (
            "frozen_runtime_precondition_verified"
            if verified
            else "frozen_runtime_precondition_mismatch"
        ),
        "checks": checks,
    }


def _verify_calendar_add_fixture(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    env: Any,
    params: Mapping[str, Any] | None,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    """Strictly verify a calendar add task's pre-agent database state."""

    from android_world.task_evals.common_validators import sqlite_validators

    result: dict[str, Any] = {"task_id": task_id, "expectation": expectation}
    effective_params = params or getattr(task, "params", None)
    if not isinstance(effective_params, Mapping):
        result.update({"verified": False, "reason": "calendar_params_unavailable"})
        return result
    if task is None or env is None or not callable(getattr(task, "list_rows", None)):
        result.update(
            {"verified": False, "reason": "calendar_task_or_env_unavailable"}
        )
        return result

    target_rows = effective_params.get(sqlite_validators.ROW_OBJECTS)
    noise_rows = effective_params.get(sqlite_validators.NOISE_ROW_OBJECTS)
    before_rows = getattr(task, "before", None)
    if not isinstance(target_rows, (list, tuple)) or not isinstance(
        noise_rows, (list, tuple)
    ):
        result.update({"verified": False, "reason": "calendar_rows_unavailable"})
        return result
    if not isinstance(before_rows, (list, tuple)):
        result.update({"verified": False, "reason": "calendar_before_unavailable"})
        return result

    try:
        actual_rows = task.list_rows(env)
        actual_counter = _calendar_rows_counter(actual_rows)
        noise_counter = _calendar_rows_counter(noise_rows)
        before_counter = _calendar_rows_counter(before_rows)
        target_counter = _calendar_rows_counter(target_rows)
    except Exception as exc:
        result.update(
            {
                "verified": False,
                "reason": "calendar_readback_failed",
                "error": f"{type(exc).__name__}: {exc}",
            }
        )
        return result

    target_preexisting = any(
        actual_counter[row] > 0 for row in target_counter
    )
    declared_noise_count = effective_params.get("noise_event_count")
    checks = {
        "actual_row_count": len(actual_rows),
        "expected_noise_row_count": len(noise_rows),
        "target_row_count": len(target_rows),
        "target_row_count_valid": len(target_rows) == 1,
        "declared_noise_count": declared_noise_count,
        "declared_noise_count_matches": (
            declared_noise_count is None
            or declared_noise_count == len(noise_rows)
        ),
        "actual_matches_noise": actual_counter == noise_counter,
        "before_matches_noise": before_counter == noise_counter,
        "before_matches_actual": before_counter == actual_counter,
        "target_preexisting": target_preexisting,
        "target_absent": not target_preexisting,
        "actual_rows": [_calendar_row_payload(row) for row in actual_rows],
        "expected_noise_rows": [_calendar_row_payload(row) for row in noise_rows],
        "task_before_rows": [_calendar_row_payload(row) for row in before_rows],
        "target_rows": [_calendar_row_payload(row) for row in target_rows],
    }
    time_check = _verify_android_world_device_time(controller)
    checks["device_time"] = time_check
    verified = (
        checks["target_row_count_valid"]
        and checks["declared_noise_count_matches"]
        and checks["actual_matches_noise"]
        and checks["before_matches_noise"]
        and checks["before_matches_actual"]
        and checks["target_absent"]
        and time_check.get("verified") is True
    )
    result.update({"verified": bool(verified), "checks": checks})
    if not verified:
        result["reason"] = "calendar_fixture_mismatch"
    return result


def _checked_shell_text(
    controller: Any,
    command: list[str],
    *,
    purpose: str,
    require_nonempty: bool = False,
) -> str:
    """Run one shell read; raise on transport errors and, if required, empty output.

    Some commands report a negative state as empty output, which a failed
    connection also produces.
    """

    from android_world.env import adb_utils

    response = adb_utils.issue_generic_request(["shell", *command], controller)
    adb_utils.check_ok(
        response, f"AndroidWorld fixture readback failed during {purpose}"
    )
    output = response.generic.output.decode("utf-8", errors="replace").strip()
    if require_nonempty and not output:
        raise RuntimeError(
            f"AndroidWorld fixture {purpose} returned empty output"
        )
    return output


def _read_directory_entries(controller: Any, path: str) -> dict[str, Any]:
    """Return a checked, auditable listing for an existing device directory."""

    from android_world.utils import file_utils

    exists = file_utils.check_directory_exists(path, controller)
    if not exists:
        return {"path": path, "exists": False, "entries": [], "empty": False}
    output = _checked_shell_text(
        controller,
        ["ls", "-A", path],
        purpose=f"directory readback for {path}",
        require_nonempty=False,
    )
    entries = sorted(
        line.strip() for line in output.splitlines() if line.strip()
    )
    return {
        "path": path,
        "exists": True,
        "entries": entries,
        "empty": not entries,
    }


def _read_camera_evaluator_entries(controller: Any, path: str) -> dict[str, Any]:
    """List a directory with plain ``ls``, as AndroidWorld's Camera evaluator does.

    Plain ``ls`` omits hidden entries such as ``.thumbnails``.
    """

    from android_world.utils import file_utils

    exists = file_utils.check_directory_exists(path, controller)
    if not exists:
        return {
            "path": path,
            "exists": False,
            "entries": [],
            "empty": False,
            "scope": "upstream_camera_plain_ls",
        }
    output = _checked_shell_text(
        controller,
        ["ls", path],
        purpose=f"upstream Camera directory readback for {path}",
        require_nonempty=False,
    )
    entries = sorted(
        line.strip() for line in output.splitlines() if line.strip()
    )
    return {
        "path": path,
        "exists": True,
        "entries": entries,
        "empty": not entries,
        "scope": "upstream_camera_plain_ls",
    }


def _file_metadata_payload(value: Any) -> dict[str, Any]:
    """Normalize upstream FileWithMetadata values for exact comparison."""

    return {
        "file_name": str(getattr(value, "file_name", "")),
        "full_path": str(getattr(value, "full_path", "")),
        "file_size": int(getattr(value, "file_size", -1)),
        "change_time": str(getattr(value, "change_time", "")),
    }


def _device_time_and(*checks: bool, controller: Any) -> tuple[bool, dict[str, Any]]:
    time_check = _verify_android_world_device_time(controller)
    return bool(all(checks) and time_check.get("verified") is True), time_check


def _canonical_text_newlines(value: str) -> str:
    """Make text-file comparison independent of the host newline convention."""

    return str(value).replace("\r\n", "\n").replace("\r", "\n")


def _verify_browser_fixture(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    params: Mapping[str, Any] | None,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    """Verify BrowserTask's setup: the rendered ``task.html`` in Downloads and a
    resolvable Chrome launch component.
    """

    from android_world.env import adb_utils, device_constants

    result: dict[str, Any] = {"task_id": task_id, "expectation": expectation}
    effective = params or getattr(task, "params", None)
    seed = (
        effective.get("browser_task_seed")
        if isinstance(effective, Mapping)
        else None
    )
    html_template = getattr(task, "HTML", None)
    if seed is None or not isinstance(html_template, str) or not html_template:
        result.update(
            {"verified": False, "reason": "browser_seed_or_html_unavailable"}
        )
        return result

    remote_path = f"{device_constants.DOWNLOAD_DATA.rstrip('/')}/task.html"
    actual_transport_text = _checked_shell_text(
        controller,
        ["cat", remote_path],
        purpose="BrowserTask task.html readback",
        require_nonempty=True,
    )
    # BrowserTask writes task.html in text mode, so the host may add CR characters;
    # compare with normalized newlines.
    actual_html = _canonical_text_newlines(actual_transport_text).strip()
    expected_html = _canonical_text_newlines(
        html_template.replace("%%SEED%%", str(seed))
    ).strip()
    html_matches = actual_html == expected_html

    component = adb_utils.get_adb_activity("chrome")
    if not component or "/" not in component:
        result.update(
            {
                "verified": False,
                "reason": "repository_chrome_component_unavailable",
                "checks": {"task_html_matches": html_matches},
            }
        )
        return result
    package = adb_utils.extract_package_name(component)
    resolution = _checked_shell_text(
        controller,
        ["cmd", "package", "resolve-activity", "--brief", "-n", component],
        purpose="Chrome launch-component resolution",
        require_nonempty=True,
    )
    resolved_components = re.findall(
        r"(?:^|\s)([A-Za-z0-9_.]+/[A-Za-z0-9_.$]+)(?:$|\s)", resolution
    )
    chrome_launchable = any(
        item.split("/", 1)[0] == package for item in resolved_components
    )
    verified = bool(html_matches and chrome_launchable)
    result.update(
        {
            "verified": verified,
            "checks": {
                "task_html_path": remote_path,
                "expected_html_sha256": hashlib.sha256(
                    expected_html.encode("utf-8")
                ).hexdigest(),
                "actual_html_sha256": hashlib.sha256(
                    actual_html.encode("utf-8")
                ).hexdigest(),
                "actual_transport_text_sha256": hashlib.sha256(
                    actual_transport_text.encode("utf-8")
                ).hexdigest(),
                "newline_canonicalization": "CRLF_and_CR_to_LF",
                "task_html_matches": html_matches,
                "repository_chrome_component": component,
                "resolved_components": resolved_components,
                "chrome_launchable": chrome_launchable,
            },
        }
    )
    if not verified:
        result["reason"] = "browser_task_file_or_chrome_launchability_mismatch"
    return result


def _verify_markor_newest_note_fixture(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    """Verify the ordered note baseline used by MarkorDeleteNewestNote."""

    from android_world.env import device_constants
    from android_world.utils import file_utils

    result: dict[str, Any] = {"task_id": task_id, "expectation": expectation}
    baseline = getattr(task, "initial_file_list_sorted", None)
    if not isinstance(baseline, list):
        result.update(
            {"verified": False, "reason": "markor_initial_file_list_unavailable"}
        )
        return result
    actual = file_utils.get_file_list_with_metadata(
        device_constants.MARKOR_DATA, controller
    )
    try:
        baseline_sorted = sorted(baseline, key=lambda item: item.change_time)
        actual_sorted = sorted(actual, key=lambda item: item.change_time)
        times_sortable = True
    except (AttributeError, TypeError, ValueError):
        baseline_sorted = list(baseline)
        actual_sorted = list(actual)
        times_sortable = False

    baseline_payload = [_file_metadata_payload(item) for item in baseline_sorted]
    actual_payload = [_file_metadata_payload(item) for item in actual_sorted]
    baseline_is_sorted = baseline == baseline_sorted
    live_matches_baseline = baseline_payload == actual_payload
    enough_notes = len(baseline_sorted) >= 2
    unique_newest = bool(
        times_sortable
        and enough_notes
        and baseline_sorted[-1].change_time > baseline_sorted[-2].change_time
    )
    verified = bool(
        times_sortable
        and baseline_is_sorted
        and live_matches_baseline
        and enough_notes
        and unique_newest
    )
    result.update(
        {
            "verified": verified,
            "checks": {
                "times_sortable": times_sortable,
                "task_baseline_is_sorted": baseline_is_sorted,
                "live_matches_task_baseline": live_matches_baseline,
                "note_count": len(baseline_sorted),
                "enough_notes": enough_notes,
                "unique_newest_note": unique_newest,
                "task_baseline": baseline_payload,
                "live_baseline": actual_payload,
            },
        }
    )
    if not verified:
        result["reason"] = "markor_newest_note_baseline_not_orderable"
    return result


def _verify_audio_recorder_fixture(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    from android_world.env import device_constants
    from android_world.utils import file_utils

    result: dict[str, Any] = {"task_id": task_id, "expectation": expectation}
    before = getattr(task, "before_recording", None)
    if not isinstance(before, (list, tuple)):
        result.update(
            {
                "verified": False,
                "reason": "audio_recorder_before_listing_unavailable",
            }
        )
        return result
    actual = file_utils.get_file_list_with_metadata(
        device_constants.AUDIORECORDER_DATA, controller
    )
    expected_payload = sorted(
        (_file_metadata_payload(item) for item in before),
        key=lambda item: (item["full_path"], item["file_name"]),
    )
    actual_payload = sorted(
        (_file_metadata_payload(item) for item in actual),
        key=lambda item: (item["full_path"], item["file_name"]),
    )
    listing_matches = actual_payload == expected_payload
    verified, time_check = _device_time_and(
        listing_matches, controller=controller
    )
    result.update(
        {
            "verified": verified,
            "checks": {
                "directory": device_constants.AUDIORECORDER_DATA,
                "before_recording": expected_payload,
                "actual_recording_listing": actual_payload,
                "baseline_listing_matches": listing_matches,
                "device_time": time_check,
            },
        }
    )
    if not verified:
        result["reason"] = "audio_recorder_baseline_mismatch"
    return result


def _read_contacts(controller: Any) -> dict[str, Any]:
    """Use the upstream contacts-provider query with explicit status checks."""

    from android_world.utils import contacts_utils

    output = _checked_shell_text(
        controller,
        [
            "content",
            "query",
            "--uri",
            "content://contacts/phones/",
            "--projection",
            "display_name:number",
        ],
        purpose="contacts provider readback",
        require_nonempty=True,
    )
    if output.startswith("No result found."):
        return {"raw": output, "explicitly_empty": True, "contacts": []}
    if "Row:" not in output:
        raise RuntimeError(
            "contacts provider returned neither rows nor an explicit empty marker"
        )
    contacts = []
    for line in output.splitlines():
        if "Row:" not in line:
            continue
        match = re.search(r"display_name=(.*), number=(.*)$", line.strip())
        if not match:
            raise RuntimeError(f"could not parse contacts provider row: {line}")
        contacts.append(
            {
                "name": match.group(1),
                "number": match.group(2),
                "normalized_number": contacts_utils.clean_phone_number(
                    match.group(2)
                ),
            }
        )
    if not contacts:
        raise RuntimeError("contacts provider row marker produced no parsed rows")
    return {"raw": output[:4000], "explicitly_empty": False, "contacts": contacts}


def _verify_contact_draft_fixture(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    params: Mapping[str, Any] | None,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    from android_world.utils import contacts_utils

    result: dict[str, Any] = {"task_id": task_id, "expectation": expectation}
    effective = params or getattr(task, "params", None)
    phone = str(effective.get("phone", "")).strip() if isinstance(effective, Mapping) else ""
    if not phone:
        result.update({"verified": False, "reason": "contact_phone_unavailable"})
        return result
    provider = _read_contacts(controller)
    normalized = contacts_utils.clean_phone_number(phone)
    target_matches = [
        item
        for item in provider["contacts"]
        if item["normalized_number"] == normalized
    ]
    target_absent = not target_matches
    verified, time_check = _device_time_and(target_absent, controller=controller)
    result.update(
        {
            "verified": verified,
            "checks": {
                "target_phone": phone,
                "normalized_target_phone": normalized,
                "target_matches": target_matches,
                "target_absent": target_absent,
                "provider": provider,
                "device_time": time_check,
            },
        }
    )
    if not verified:
        result["reason"] = "contact_draft_precondition_mismatch"
    return result


def _read_sms_rows(controller: Any, box: str) -> dict[str, Any]:
    """Read an SMS provider box and reject failed or malformed emptiness."""

    from android_world.task_evals.common_validators import sms_validators

    if box not in {"inbox", "sent"}:
        raise ValueError(f"unsupported SMS box: {box}")
    from android_world.env import adb_utils

    response = adb_utils.issue_generic_request(
        ["shell", "content", "query", "--uri", f"content://sms/{box}"],
        controller,
    )
    adb_utils.check_ok(response, f"AndroidWorld fixture SMS {box} readback failed")
    raw = response.generic.output.decode("utf-8", errors="replace").strip()
    if not raw:
        raise RuntimeError(f"SMS {box} query returned empty output without a marker")
    if raw.startswith("No result found."):
        return {"box": box, "raw": raw, "explicitly_empty": True, "rows": []}
    if "Row:" not in raw:
        raise RuntimeError(f"SMS {box} query returned unrecognized output")
    encoded_rows = sms_validators._decode_messages_from_response(  # pylint: disable=protected-access
        response
    )
    rows = []
    for encoded in encoded_rows:
        if not encoded.strip():
            continue
        parsed = sms_validators.parse_message(encoded)
        if not parsed.get("address") or "body" not in parsed:
            raise RuntimeError(f"SMS {box} row lacks address/body: {encoded}")
        rows.append(
            {
                "address": str(parsed["address"]),
                "body": str(parsed["body"]),
                "date": parsed.get("date"),
            }
        )
    if not rows:
        raise RuntimeError(f"SMS {box} row marker produced no parsed rows")
    return {"box": box, "raw": raw[:4000], "explicitly_empty": False, "rows": rows}


def _phone_digits(value: Any) -> str:
    return re.sub(r"\D", "", str(value or ""))


# `emu sms send` is asynchronous, so the inbox is polled for up to this long.
SMS_DELIVERY_WAIT_SECONDS = 15.0


def _wait_for_incoming_sms(
    controller: Any,
    target_digits: str,
    *,
    read: Any = None,
    timeout_s: float = SMS_DELIVERY_WAIT_SECONDS,
    sleep: Any = time.sleep,
) -> dict[str, Any]:
    """Poll the inbox until a message from target_digits shows up, bounded."""
    read = read or _read_sms_rows
    waited = 0.0
    inbox = read(controller, "inbox")
    while (
        not any(_phone_digits(r["address"]) == target_digits for r in inbox["rows"])
        and waited < timeout_s
    ):
        sleep(1.0)
        waited += 1.0
        inbox = read(controller, "inbox")
    inbox["delivery_wait_s"] = waited
    return inbox


_PHONE_LIKE = re.compile(r"^\+?\d{7,15}$")


def _looks_like_phone_number(value: Any) -> bool:
    """Return whether ``value`` looks like a phone number (optional ``+``, 7-15 digits)."""
    return bool(_PHONE_LIKE.match(str(value or "").strip()))


def _reseed_sms_from_query_number(
    controller: Any,
    params: Mapping[str, Any],
    *,
    send=None,
    sql=None,
    wait=None,
) -> dict[str, Any]:
    """Re-send the address SMS from the number the query names.

    For SimpleSmsSendReceivedAddress, upstream sends it from a random number and
    uses the query's number only as a contact name. Applies only when ``name2``
    is a phone number.
    """
    from android_world.env import adb_utils

    send = send or adb_utils.text_emulator
    sql = sql or adb_utils.execute_sql_command
    wait = wait or _wait_for_incoming_sms
    sender = str(params.get("name2", "")).strip()
    message = str(params.get("message", "")).strip()
    result: dict[str, Any] = {"applied": False, "sender": sender}
    if not _looks_like_phone_number(sender) or not message:
        result["reason"] = "name2_is_not_a_phone_number" if message else "message_missing"
        return result
    sms_db = "/data/data/com.android.providers.telephony/databases/mmssms.db"
    for table in ("sms", "threads"):
        sql(sms_db, f"DELETE FROM {table};", controller)
    send(controller, sender, message)
    inbox = wait(controller, _phone_digits(sender))
    rows = [
        row for row in inbox.get("rows", [])
        if _phone_digits(row.get("address")) == _phone_digits(sender)
        and message in str(row.get("body", ""))
    ]
    result.update(
        {
            "applied": True,
            "delivery_wait_s": inbox.get("delivery_wait_s"),
            "delivered": bool(rows),
        }
    )
    return result


def _verify_sms_sender_from_query(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    params: Mapping[str, Any] | None,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    """Verify the inbox holds the address SMS from the number the query names."""
    result: dict[str, Any] = {"task_id": task_id, "expectation": expectation}
    effective = params or getattr(task, "params", None)
    if not isinstance(effective, Mapping):
        result.update({"verified": False, "reason": "sms_params_unavailable"})
        return result
    sender = str(effective.get("name2", "")).strip()
    message = str(effective.get("message", "")).strip()
    if not _looks_like_phone_number(sender):
        # name2 is a name, so upstream's own seeding already matches the query.
        result.update({"verified": None, "reason": "name2_is_a_name"})
        return result
    inbox = _wait_for_incoming_sms(controller, _phone_digits(sender))
    matches = [
        row for row in inbox["rows"]
        if _phone_digits(row["address"]) == _phone_digits(sender)
        and message in str(row.get("body", ""))
    ]
    result.update(
        {
            "verified": bool(matches),
            "sender": sender,
            "inbox_rows": len(inbox["rows"]),
            "delivery_wait_s": inbox.get("delivery_wait_s"),
            **({} if matches else {"reason": "address_sms_not_from_query_number"}),
        }
    )
    return result


def _verify_sms_reply_fixture(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    params: Mapping[str, Any] | None,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    from android_world.utils import fuzzy_match_lib

    result: dict[str, Any] = {"task_id": task_id, "expectation": expectation}
    effective = params or getattr(task, "params", None)
    if not isinstance(effective, Mapping):
        result.update({"verified": False, "reason": "sms_params_unavailable"})
        return result
    number = str(effective.get("number", "")).strip()
    message = str(effective.get("message", "")).strip()
    if not number or not message:
        result.update({"verified": False, "reason": "sms_params_unavailable"})
        return result
    target_digits = _phone_digits(number)
    inbox = _wait_for_incoming_sms(controller, target_digits)
    sent = _read_sms_rows(controller, "sent")
    incoming_matches = [
        row for row in inbox["rows"] if _phone_digits(row["address"]) == target_digits
    ]
    already_sent_goal = [
        row
        for row in sent["rows"]
        if _phone_digits(row["address"]) == target_digits
        and fuzzy_match_lib.fuzzy_match(row["body"], message)
    ]
    airplane_mode = _checked_shell_text(
        controller,
        ["settings", "get", "global", "airplane_mode_on"],
        purpose="airplane-mode readback",
        require_nonempty=True,
    )
    airplane_off = airplane_mode == "0"
    verified, time_check = _device_time_and(
        bool(incoming_matches),
        not already_sent_goal,
        airplane_off,
        controller=controller,
    )
    result.update(
        {
            "verified": verified,
            "checks": {
                "target_number": number,
                "target_digits": target_digits,
                "incoming_target_messages": incoming_matches,
                "incoming_target_present": bool(incoming_matches),
                "already_sent_goal_messages": already_sent_goal,
                "goal_reply_absent": not already_sent_goal,
                "airplane_mode_on": airplane_mode,
                "airplane_mode_off": airplane_off,
                "inbox": inbox,
                "sent": sent,
                "device_time": time_check,
            },
        }
    )
    if not verified:
        result["reason"] = "sms_reply_precondition_mismatch"
    return result


def _directory_content_manifest(controller: Any, path: str) -> dict[str, Any]:
    """Return the file tree and SHA-256 hashes below one device directory.

    An existing empty directory is valid (the Files app keeps its state in shared
    storage); app-specific requirements are checked separately.
    """

    from android_world.utils import file_utils

    if not file_utils.check_directory_exists(path, controller):
        return {"path": path, "exists": False, "files": {}, "ready": False}
    entry_script = f'cd "{path}" && find . -mindepth 1 -print'
    entries_output = _checked_shell_text(
        controller,
        [entry_script],
        purpose=f"directory tree for {path}",
        require_nonempty=False,
    )
    entries = sorted(
        line.strip() for line in entries_output.splitlines() if line.strip()
    )
    # Sorting on the host avoids a pipeline whose last command could hide an
    # earlier failure.
    hash_script = (
        f'cd "{path}" && '
        "find . -type f -exec sha256sum {} \\;"
    )
    output = _checked_shell_text(
        controller,
        [hash_script],
        purpose=f"content manifest for {path}",
        require_nonempty=False,
    )
    files: dict[str, str] = {}
    for line in output.splitlines():
        match = re.fullmatch(r"([0-9a-fA-F]{64})\s+(.+)", line.strip())
        if not match:
            raise RuntimeError(f"unrecognized sha256sum row for {path}: {line}")
        files[match.group(2)] = match.group(1).lower()
    return {
        "path": path,
        "exists": True,
        "entries": entries,
        "files": dict(sorted(files.items())),
        "empty": not entries,
        "ready": True,
    }


def _verify_snapshot_restored_content(
    app_name: str, controller: Any
) -> dict[str, Any]:
    """Compare a just-restored app directory with its canonical snapshot."""

    from android_world.utils import app_snapshot

    snapshot_path = app_snapshot._snapshot_path(app_name)  # pylint: disable=protected-access
    app_data_path = app_snapshot._app_data_path(app_name)  # pylint: disable=protected-access
    snapshot = _directory_content_manifest(controller, snapshot_path)
    live = _directory_content_manifest(controller, app_data_path)
    content_matches = bool(
        snapshot.get("ready")
        and live.get("ready")
        and snapshot.get("entries", []) == live.get("entries", [])
        and snapshot.get("files") == live.get("files")
    )
    semantic_checks: dict[str, Any] = {}
    semantic_verified = True
    if app_name.strip().casefold() == "tasks":
        # An empty snapshot is valid for Files but not for Tasks.org, whose evaluator
        # needs its SQLite database.
        from tools.prepare_android_world_app_snapshots import (
            TASKS_DB_RELATIVE_PATH,
            inspect_tasks_database,
        )

        snapshot_db = inspect_tasks_database(
            controller,
            db_path=f"{snapshot_path.rstrip('/')}/{TASKS_DB_RELATIVE_PATH}",
        )
        live_db = inspect_tasks_database(
            controller,
            db_path=f"{app_data_path.rstrip('/')}/{TASKS_DB_RELATIVE_PATH}",
        )
        semantic_checks["tasks_database_in_snapshot"] = snapshot_db
        semantic_checks["tasks_database_in_live_app"] = live_db
        semantic_verified = bool(
            snapshot_db.get("ready") is True and live_db.get("ready") is True
        )
    verified = bool(content_matches and semantic_verified)
    return {
        "app_name": app_name,
        "verified": verified,
        "snapshot_manifest": snapshot,
        "live_manifest": live,
        "content_matches": content_matches,
        "semantic_checks": semantic_checks,
        **(
            {}
            if verified
            else {
                "reason": (
                    "required_app_semantic_state_missing"
                    if content_matches and not semantic_verified
                    else "live_app_data_differs_from_snapshot"
                )
            }
        ),
    }


def _required_teardown_snapshot_apps(task_id: str, task: Any) -> tuple[list[str], str]:
    """Return the app snapshots that upstream cleanup must restore.

    Browser requires none because its teardown clears Chrome after the common
    restore; OpenApp tasks require only the fixed target app.
    """

    declared_apps = [
        str(name).strip()
        for name in (getattr(task, "app_names", ()) or ())
        if str(name).strip() and "accessible" not in str(name).casefold()
    ]
    if task_id.startswith("Browser"):
        return [], "browser_teardown_clears_chrome_after_common_restore"
    if task_id in {"OpenAppTaskEval", "TurnOnWifiAndOpenApp"}:
        params = getattr(task, "params", None)
        target = (
            str(params.get("app_name", "")).strip()
            if isinstance(params, Mapping)
            else ""
        )
        if not target:
            return ["<missing fixed app_name>"], "fixed_target_app_unavailable"
        # The composite restores Settings itself as well as the selected app.
        if task_id == "TurnOnWifiAndOpenApp":
            return ["settings", target], "composite_settings_and_fixed_target"
        return [target], "fixed_params_target_app_only"
    return declared_apps, "task_declared_apps"


def verify_teardown_snapshot_restores(
    task_id: str,
    task: Any,
    observations: list[dict[str, Any]],
) -> dict[str, Any]:
    """Require a successful and content-verified restore for each task app."""

    required_apps, scope = _required_teardown_snapshot_apps(task_id, task)
    required_keys = {app.casefold() for app in required_apps}
    attempts_by_app: dict[str, list[dict[str, Any]]] = {}
    for item in observations:
        attempts_by_app.setdefault(
            str(item.get("app_name", "")).strip().casefold(), []
        ).append(dict(item))
    missing_or_failed = [
        app_name
        for app_name in required_apps
        if not any(
            item.get("ok") is True and item.get("content_verified") is True
            for item in attempts_by_app.get(app_name.casefold(), [])
        )
    ]
    failures = [
        dict(item)
        for item in observations
        if str(item.get("app_name", "")).strip().casefold() in required_keys
        and not (
            item.get("ok") is True and item.get("content_verified") is True
        )
    ]
    ignored_failures = [
        dict(item)
        for item in observations
        if str(item.get("app_name", "")).strip().casefold() not in required_keys
        and not (
            item.get("ok") is True and item.get("content_verified") is True
        )
    ]
    verified = not missing_or_failed and not failures
    return {
        "verified": verified,
        "scope": scope,
        "required_apps": required_apps,
        "attempts": observations,
        "missing_or_failed_apps": missing_or_failed,
        "failures": failures,
        "ignored_failures": ignored_failures,
        **({} if verified else {"reason": "required_snapshot_restore_unproven"}),
    }


def _verify_canonical_snapshot_restored(
    task_id: str,
    *,
    controller: Any,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    from android_world.utils import app_snapshot

    app_name = str(expectation["canonical_app_snapshot_restored"])
    snapshot_path = app_snapshot._snapshot_path(app_name)  # pylint: disable=protected-access
    app_data_path = app_snapshot._app_data_path(app_name)  # pylint: disable=protected-access
    snapshot = _directory_content_manifest(controller, snapshot_path)
    live = _directory_content_manifest(controller, app_data_path)
    content_matches = bool(
        snapshot.get("ready")
        and live.get("ready")
        and snapshot.get("entries", []) == live.get("entries", [])
        and snapshot.get("files") == live.get("files")
    )
    verified, time_check = _device_time_and(content_matches, controller=controller)
    result = {
        "task_id": task_id,
        "expectation": expectation,
        "verified": verified,
        "checks": {
            "app_name": app_name,
            "snapshot_manifest": snapshot,
            "live_manifest": live,
            "content_matches_canonical_snapshot": content_matches,
            "device_time": time_check,
        },
    }
    if not verified:
        result["reason"] = "canonical_app_snapshot_not_restored"
    return result


def _verify_camera_fixture(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    from android_world.env import device_constants

    photos = _read_camera_evaluator_entries(
        controller, device_constants.PHOTOS_DATA
    )
    videos = _read_camera_evaluator_entries(
        controller, device_constants.VIDEOS_DATA
    )
    kind = str(expectation["camera_storage_empty"])
    baseline_attr = "before_photos" if kind == "photos" else "before_videos"
    baseline = getattr(task, baseline_attr, None)
    if not isinstance(baseline, (set, list, tuple)):
        return {
            "task_id": task_id,
            "expectation": expectation,
            "verified": False,
            "reason": f"{baseline_attr}_unavailable",
        }
    normalized_baseline = sorted(str(item) for item in baseline if str(item).strip())
    relevant = photos if kind == "photos" else videos
    baseline_matches = normalized_baseline == relevant["entries"]
    both_empty = bool(photos.get("empty") and videos.get("empty"))
    verified, time_check = _device_time_and(
        bool(photos.get("exists")),
        bool(videos.get("exists")),
        both_empty,
        baseline_matches,
        controller=controller,
    )
    result = {
        "task_id": task_id,
        "expectation": expectation,
        "verified": verified,
        "checks": {
            "photos": photos,
            "videos": videos,
            "baseline_attribute": baseline_attr,
            "normalized_task_baseline": normalized_baseline,
            "baseline_matches": baseline_matches,
            "both_directories_empty": both_empty,
            "device_time": time_check,
        },
    }
    if not verified:
        result["reason"] = "camera_storage_precondition_mismatch"
    return result


def _read_directory_tree(controller: Any, path: str) -> dict[str, Any]:
    from android_world.utils import file_utils

    if not file_utils.check_directory_exists(path, controller):
        return {"path": path, "exists": False, "paths": [], "ready": False}
    output = _checked_shell_text(
        controller,
        ["find", path, "-mindepth", "1", "-print"],
        purpose=f"recursive storage readback for {path}",
        require_nonempty=False,
    )
    paths = sorted(line.strip() for line in output.splitlines() if line.strip())
    return {"path": path, "exists": True, "paths": paths, "ready": True}


def _verify_simple_draw_fixture(
    task_id: str,
    *,
    controller: Any,
    task: Any,
    params: Mapping[str, Any] | None,
    expectation: dict[str, Any],
) -> dict[str, Any]:
    effective = params or getattr(task, "params", None)
    key = str(expectation["simple_draw_target_absent_param"])
    target = str(effective.get(key, "")).strip() if isinstance(effective, Mapping) else ""
    create_task = getattr(task, "create_file_task", None)
    directory = str(getattr(create_task, "data_directory", "") or "").strip()
    if not target or not directory:
        return {
            "task_id": task_id,
            "expectation": expectation,
            "verified": False,
            "reason": "simple_draw_target_or_directory_unavailable",
        }
    tree = _read_directory_tree(controller, directory)
    full_target = f"{directory.rstrip('/')}/{target.lstrip('/')}"
    target_absent = full_target not in tree["paths"]
    verified, time_check = _device_time_and(
        bool(tree.get("ready")), target_absent, controller=controller
    )
    result = {
        "task_id": task_id,
        "expectation": expectation,
        "verified": verified,
        "checks": {
            "target": target,
            "full_target": full_target,
            "target_absent": target_absent,
            "storage_tree": tree,
            "hidden_text_parameter": (
                effective.get("text") if isinstance(effective, Mapping) else None
            ),
            "device_time": time_check,
        },
    }
    if not verified:
        result["reason"] = "simple_draw_precondition_mismatch"
    return result


# Radios switch asynchronously, so adapter state is polled before it is judged.
ADAPTER_READBACK_ATTEMPTS = 8
ADAPTER_READBACK_INTERVAL_SECONDS = 1.0


def _read_adapter_enabled(shell, adapter: str) -> dict[str, Any]:
    """Read one system adapter without turning an unknown state into False."""

    if adapter == "bluetooth":
        dump = shell(["dumpsys", "bluetooth_manager"])
        states = {
            match.casefold() == "true"
            for match in re.findall(
                r"^\s*enabled\s*:\s*(true|false)\s*$",
                dump,
                flags=re.IGNORECASE | re.MULTILINE,
            )
        }
        if len(states) != 1:
            return {
                "explicit": False,
                "raw_sample": dump[:4000],
                "parsed_states": sorted(states),
            }
        return {"explicit": True, "enabled": next(iter(states))}

    if adapter == "wifi":
        value = shell(["settings", "get", "global", "wifi_on"])
        if value not in {"0", "1", "2"}:
            return {"explicit": False, "raw": value}
        return {"explicit": True, "enabled": value in {"1", "2"}, "raw": value}

    return {"explicit": False, "error": f"unsupported adapter: {adapter}"}


def _poll_adapter_states(
    shell,
    expected_states: Mapping[str, str],
    *,
    attempts: int,
    interval_seconds: float,
) -> dict[str, Any]:
    """Poll until all adapters reach their expected states, up to ``attempts`` reads.

    With several adapters, two consecutive matching reads are required, since one
    radio may still be switching while another already matches.
    """

    max_attempts = max(1, int(attempts))
    require_consecutive = len(expected_states) > 1
    observations: list[dict[str, Any]] = []
    previous_signature: tuple[tuple[str, bool], ...] | None = None
    stable = False

    for attempt_index in range(max_attempts):
        states = {
            adapter: _read_adapter_enabled(shell, adapter)
            for adapter in expected_states
        }
        explicit = all(item.get("explicit") is True for item in states.values())
        matches = explicit and all(
            bool(states[adapter]["enabled"]) == (expected == "on")
            for adapter, expected in expected_states.items()
        )
        signature = (
            tuple(
                sorted(
                    (adapter, bool(item["enabled"]))
                    for adapter, item in states.items()
                )
            )
            if explicit
            else None
        )
        stable = bool(
            matches
            and (
                not require_consecutive
                or (previous_signature is not None and signature == previous_signature)
            )
        )
        observations.append(
            {
                "attempt": attempt_index + 1,
                "states": states,
                "all_explicit": explicit,
                "all_match": matches,
                "stable": stable,
            }
        )
        if stable:
            break
        previous_signature = signature
        if attempt_index + 1 < max_attempts and interval_seconds > 0:
            time.sleep(interval_seconds)

    return {
        "verified": stable,
        "required_consecutive_matching_reads": 2 if require_consecutive else 1,
        "max_attempts": max_attempts,
        "attempts_used": len(observations),
        "observations": observations,
    }


SYSTEM_CLEANUP_STATES: dict[str, dict[str, Any]] = {
    # Neutral baseline restored after each episode; app-data snapshots do not cover
    # radios or brightness, so TaskEval.tear_down cannot restore them.
    "SystemBluetoothTurnOn": {"adapter_states": {"bluetooth": "off"}},
    "SystemBluetoothTurnOff": {"adapter_states": {"bluetooth": "off"}},
    "SystemBluetoothTurnOnVerify": {"adapter_states": {"bluetooth": "off"}},
    "SystemBluetoothTurnOffVerify": {"adapter_states": {"bluetooth": "off"}},
    "SystemWifiTurnOn": {"adapter_states": {"wifi": "on"}},
    "SystemWifiTurnOff": {"adapter_states": {"wifi": "on"}},
    "SystemWifiTurnOnVerify": {"adapter_states": {"wifi": "on"}},
    "SystemWifiTurnOffVerify": {"adapter_states": {"wifi": "on"}},
    "SystemBrightnessMax": {"brightness": 1},
    "SystemBrightnessMin": {"brightness": 1},
    "SystemBrightnessMaxVerify": {"brightness": 1},
    "SystemBrightnessMinVerify": {"brightness": 1},
    "TurnOffWifiAndTurnOnBluetooth": {
        "adapter_states": {"wifi": "on", "bluetooth": "off"}
    },
    "TurnOnWifiAndOpenApp": {"adapter_states": {"wifi": "on"}},
}


PREPARE_DEVICE_TIME_REQUIRED_TASKS = frozenset(
    {
        "AudioRecorderRecordAudio",
        "ContactsNewContactDraft",
        "SimpleSmsReply",
        "ClockTimerEntry",
        "CameraTakeVideo",
        "CameraTakePhoto",
        "SimpleDrawProCreateDrawing",
        "SystemBluetoothTurnOn",
        "SystemWifiTurnOff",
        "SystemBrightnessMax",
    }
)


BROWSER_CLEANUP_TASKS = frozenset(
    {"BrowserDraw", "BrowserMaze", "BrowserMultiply"}
)


STRICT_CLEANUP_TASKS = frozenset(
    {
        *PREPARE_DEVICE_TIME_REQUIRED_TASKS,
        *SYSTEM_CLEANUP_STATES,
        *BROWSER_CLEANUP_TASKS,
    }
)


def verify_fixture(
    task_id: str,
    controller=None,
    *,
    task: Any = None,
    env: Any = None,
    params: Mapping[str, Any] | None = None,
) -> dict[str, Any]:
    """Read the device back and say whether the fixture is really in place."""

    expectation = FIXTURE_EXPECTATIONS.get(task_id)
    result: dict[str, Any] = {"task_id": task_id, "expectation": expectation}
    if not expectation:
        result.update({"verified": None, "reason": "no expectation declared"})
        return result

    if expectation.get("calendar_add"):
        return _verify_calendar_add_fixture(
            task_id,
            controller=controller,
            task=task,
            env=env,
            params=params,
            expectation=expectation,
        )

    if controller is None:
        result.update({"verified": False, "reason": "controller_unavailable"})
        return result

    try:
        if expectation.get("browser_task_html"):
            return _verify_browser_fixture(
                task_id,
                controller=controller,
                task=task,
                params=params,
                expectation=expectation,
            )
        if expectation.get("markor_newest_note_baseline"):
            return _verify_markor_newest_note_fixture(
                task_id,
                controller=controller,
                task=task,
                expectation=expectation,
            )
        if expectation.get("audio_recorder_baseline"):
            return _verify_audio_recorder_fixture(
                task_id,
                controller=controller,
                task=task,
                expectation=expectation,
            )
        if expectation.get("contact_draft_target_absent"):
            return _verify_contact_draft_fixture(
                task_id,
                controller=controller,
                task=task,
                params=params,
                expectation=expectation,
            )
        if expectation.get("sms_sender_from_query"):
            return _verify_sms_sender_from_query(
                task_id,
                controller=controller,
                task=task,
                params=params,
                expectation=expectation,
            )
        if expectation.get("sms_reply_seeded"):
            return _verify_sms_reply_fixture(
                task_id,
                controller=controller,
                task=task,
                params=params,
                expectation=expectation,
            )
        if expectation.get("canonical_app_snapshot_restored"):
            return _verify_canonical_snapshot_restored(
                task_id,
                controller=controller,
                expectation=expectation,
            )
        if expectation.get("camera_storage_empty"):
            return _verify_camera_fixture(
                task_id,
                controller=controller,
                task=task,
                expectation=expectation,
            )
        if expectation.get("simple_draw_target_absent_param"):
            return _verify_simple_draw_fixture(
                task_id,
                controller=controller,
                task=task,
                params=params,
                expectation=expectation,
            )
    except Exception as exc:
        result.update(
            {
                "verified": False,
                "reason": "fixture_readback_failed",
                "error": f"fixture readback failed: {type(exc).__name__}: {exc}",
            }
        )
        return result

    def shell(command: list[str]) -> str:
        return _checked_shell_text(
            controller,
            command,
            purpose="readback for " + " ".join(str(item) for item in command),
        )

    checks: dict[str, Any] = {}
    verified = True

    if "markor_source_param" in expectation:
        effective_params = params or getattr(task, "params", None)
        source_key = str(expectation["markor_source_param"])
        if not isinstance(effective_params, Mapping) or not str(
            effective_params.get(source_key, "")
        ).strip():
            result.update(
                {
                    "verified": False,
                    "reason": "markor_source_parameter_unavailable",
                }
            )
            return result
        source_name = str(effective_params[source_key]).strip()
        listing = shell(["ls", "-1", MARKOR_DIR]).splitlines()
        source_present = source_name in listing
        checks.update(
            {
                "source_name": source_name,
                "source_present": source_present,
                "directory_listing": listing[:100],
            }
        )
        verified = verified and source_present
        if source_present:
            source_content = shell(
                ["cat", f"{MARKOR_DIR.rstrip('/')}/{source_name}"]
            )
            checks["source_content"] = source_content
            checks["source_nonempty"] = bool(source_content)
            verified = verified and bool(source_content)
            content_attr = expectation.get("markor_expected_content_attr")
            if content_attr:
                raw_expected_content = getattr(task, str(content_attr), None)
                expected_content = (
                    _markor_created_file_content(raw_expected_content)
                    if raw_expected_content is not None
                    else None
                )
                checks["expected_source_content"] = expected_content
                if (
                    raw_expected_content is not None
                    and str(raw_expected_content) != expected_content
                ):
                    checks["upstream_shell_escaped_content"] = str(
                        raw_expected_content
                    )
                checks["source_content_matches"] = (
                    expected_content is not None
                    and source_content.strip() == expected_content.strip()
                )
                verified = verified and checks["source_content_matches"]
        absent_key = expectation.get("markor_absent_param")
        if absent_key:
            absent_name = str(effective_params.get(str(absent_key), "")).strip()
            # Without a rename clause the recovered new name equals the source name, so
            # there is no separate path to check.
            if absent_name and absent_name != source_name:
                absent = absent_name not in listing
                checks["must_be_absent_name"] = absent_name
                checks["must_be_absent"] = absent
                verified = verified and absent

    if "file" in expectation:
        listing = shell(["ls", "-1", MARKOR_DIR])
        present = expectation["file"] in listing.splitlines()
        checks["file_present"] = present
        verified = verified and present

    adapter_states: dict[str, str] = {}
    if "adapter" in expectation:
        adapter_states[str(expectation["adapter"])] = str(expectation["expect"])
    if isinstance(expectation.get("adapter_states"), Mapping):
        adapter_states.update(
            {
                str(adapter): str(state)
                for adapter, state in expectation["adapter_states"].items()
            }
        )
    if adapter_states:
        poll = _poll_adapter_states(
            shell,
            adapter_states,
            attempts=ADAPTER_READBACK_ATTEMPTS,
            interval_seconds=ADAPTER_READBACK_INTERVAL_SECONDS,
        )
        checks["adapter_state_poll"] = poll
        final_states = (
            poll["observations"][-1]["states"] if poll["observations"] else {}
        )
        for adapter, expected_state in adapter_states.items():
            item = final_states.get(adapter, {})
            checks[f"{adapter}_enabled"] = item.get("enabled")
            checks[f"{adapter}_expected_on"] = expected_state == "on"
            checks[f"{adapter}_state_explicit"] = item.get("explicit") is True
        verified = verified and poll.get("verified") is True
        if poll.get("verified") is not True:
            result.update(
                {
                    "verified": False,
                    "reason": "adapter_states_did_not_stabilize",
                    "checks": checks,
                }
            )
            return result

    if expectation.get("brightness") == "exact":
        value = shell(["settings", "get", "system", "screen_brightness"])
        mode = shell(["settings", "get", "system", "screen_brightness_mode"])
        checks["screen_brightness"] = value
        checks["screen_brightness_mode"] = mode
        try:
            exact = int(value) == int(expectation["expected_brightness"])
        except ValueError:
            exact = False
        # Manual mode is required: auto-brightness would change the value.
        manual = mode == "0"
        checks["expected_brightness"] = int(expectation["expected_brightness"])
        checks["is_exact_brightness"] = exact
        checks["is_manual"] = manual
        verified = verified and exact and manual

    # Upstream initialization also pins the clock, and these tasks depend on it.
    if task_id in PREPARE_DEVICE_TIME_REQUIRED_TASKS:
        time_check = _verify_android_world_device_time(controller)
        checks["device_time"] = time_check
        verified = verified and time_check.get("verified") is True

    result.update({"verified": verified, "checks": checks})
    return result


def cleanup_fixture(
    task_id: str,
    controller: Any,
    *,
    task: Any = None,
    env: Any = None,
    params: Mapping[str, Any] | None = None,
) -> dict[str, Any]:
    """Apply the post-episode cleanup declared for ``task_id`` and verify its result.

    Covers state outside the app-data snapshots that ``TaskEval.tear_down``
    restores: audio recordings, contacts, SMS, Camera media, Browser data and
    settings, radios and brightness. A command error yields a failed verdict.
    """

    if task_id not in STRICT_CLEANUP_TASKS:
        return {
            "task_id": task_id,
            "verified": None,
            "skipped": True,
            "reason": "no strict cleanup contract declared",
        }
    if controller is None:
        return {
            "task_id": task_id,
            "verified": False,
            "reason": "controller_unavailable",
        }

    from android_world.env import adb_utils, device_constants

    actions: list[dict[str, Any]] = []

    def checked_action(name: str, response: Any) -> None:
        try:
            adb_utils.check_ok(
                response, f"AndroidWorld fixture cleanup failed: {name}"
            )
        except Exception as exc:
            detail = str(getattr(response, "error_message", "") or "").strip()
            raise RuntimeError(
                f"AndroidWorld fixture cleanup failed: {name}"
                + (f": {detail}" if detail else "")
            ) from exc
        output = response.generic.output.decode(
            "utf-8", errors="replace"
        ).strip()
        actions.append({"name": name, "ok": True, "output": output[:1000]})

    try:
        if task_id == "AudioRecorderRecordAudio":
            from android_world.utils import file_utils

            file_utils.clear_directory(
                device_constants.AUDIORECORDER_DATA, controller
            )
            actions.append({"name": "clear_audio_recordings", "ok": True})
            listing = _read_directory_entries(
                controller, device_constants.AUDIORECORDER_DATA
            )
            verified = bool(listing.get("exists") and listing.get("empty"))
            return {
                "task_id": task_id,
                "verified": verified,
                "actions": actions,
                "checks": {"recordings_after_cleanup": listing},
                **(
                    {}
                    if verified
                    else {"reason": "audio_recordings_not_clean"}
                ),
            }

        if task_id == "ContactsNewContactDraft":
            checked_action(
                "clear_contacts_provider", adb_utils.delete_contacts(controller)
            )
            provider = _read_contacts(controller)
            verified = bool(
                provider.get("explicitly_empty") and not provider.get("contacts")
            )
            return {
                "task_id": task_id,
                "verified": verified,
                "actions": actions,
                "checks": {"contacts_after_cleanup": provider},
                **({} if verified else {"reason": "contacts_not_clean"}),
            }

        if task_id == "SimpleSmsReply":
            sms_db = (
                "/data/data/com.android.providers.telephony/databases/"
                "mmssms.db"
            )
            for table in ("sms", "threads"):
                checked_action(
                    f"clear_sms_{table}",
                    adb_utils.execute_sql_command(
                        sms_db, f"DELETE FROM {table};", controller
                    ),
                )
            inbox = _read_sms_rows(controller, "inbox")
            sent = _read_sms_rows(controller, "sent")
            verified = bool(
                inbox.get("explicitly_empty")
                and sent.get("explicitly_empty")
                and not inbox.get("rows")
                and not sent.get("rows")
            )
            return {
                "task_id": task_id,
                "verified": verified,
                "actions": actions,
                "checks": {"inbox_after_cleanup": inbox, "sent_after_cleanup": sent},
                **({} if verified else {"reason": "sms_provider_not_clean"}),
            }

        if task_id in {"CameraTakePhoto", "CameraTakeVideo"}:
            # A rebuilt task lacks before_photos/before_videos, so verify the state
            # Camera.tear_down leaves: both plain-ls listings empty.
            photos = _read_camera_evaluator_entries(
                controller, device_constants.PHOTOS_DATA
            )
            videos = _read_camera_evaluator_entries(
                controller, device_constants.VIDEOS_DATA
            )
            time_check = _verify_android_world_device_time(controller)
            verified = bool(
                photos.get("exists")
                and photos.get("empty")
                and videos.get("exists")
                and videos.get("empty")
                and time_check.get("verified") is True
            )
            return {
                "task_id": task_id,
                "verified": verified,
                "actions": actions,
                "checks": {
                    "photos_after_cleanup": photos,
                    "videos_after_cleanup": videos,
                    "device_time": time_check,
                },
                **({} if verified else {"reason": "camera_storage_not_clean"}),
            }

        if task_id in BROWSER_CLEANUP_TASKS:
            # BrowserTask has no Chrome snapshot: redo its cleanup through generic ADB
            # (SettingsRequest is not supported here) and read the result back.
            chrome_package = adb_utils.extract_package_name(
                adb_utils.get_adb_activity("chrome")
            )
            checked_action(
                "clear_chrome_app_data",
                adb_utils.clear_app_data(chrome_package, controller),
            )
            for setting in ("auto_time", "auto_time_zone"):
                checked_action(
                    f"disable_{setting}",
                    adb_utils.issue_generic_request(
                        ["shell", "settings", "put", "global", setting, "0"],
                        controller,
                    ),
                )
            auto_time = _checked_shell_text(
                controller,
                ["settings", "get", "global", "auto_time"],
                purpose="Browser teardown auto_time readback",
                require_nonempty=True,
            )
            auto_time_zone = _checked_shell_text(
                controller,
                ["settings", "get", "global", "auto_time_zone"],
                purpose="Browser teardown auto_time_zone readback",
                require_nonempty=True,
            )
            download_tree = _read_directory_tree(
                controller, device_constants.DOWNLOAD_DATA
            )
            task_html_path = (
                f"{device_constants.DOWNLOAD_DATA.rstrip('/')}/task.html"
            )
            task_html_absent = task_html_path not in download_tree.get("paths", [])
            verified = bool(
                auto_time == "0"
                and auto_time_zone == "0"
                and download_tree.get("ready") is True
                and task_html_absent
            )
            return {
                "task_id": task_id,
                "verified": verified,
                "actions": actions,
                "checks": {
                    "chrome_package": chrome_package,
                    "auto_time": auto_time,
                    "auto_time_zone": auto_time_zone,
                    "download_tree": download_tree,
                    "task_html_path": task_html_path,
                    "task_html_absent": task_html_absent,
                },
                **(
                    {}
                    if verified
                    else {"reason": "browser_official_cleanup_not_proven"}
                ),
            }

        system_cleanup = SYSTEM_CLEANUP_STATES.get(task_id)
        if system_cleanup is not None:
            expected_adapters = dict(system_cleanup.get("adapter_states") or {})
            for adapter, expected in expected_adapters.items():
                setter = (
                    adb_utils.toggle_wifi
                    if adapter == "wifi"
                    else adb_utils.toggle_bluetooth
                )
                checked_action(
                    f"reset_{adapter}_{expected}",
                    setter(controller, str(expected)),
                )

            brightness = system_cleanup.get("brightness")
            if brightness is not None:
                brightness_name = "min" if int(brightness) == 1 else "max"
                checked_action(
                    "set_manual_brightness_mode",
                    adb_utils.issue_generic_request(
                        [
                            "shell",
                            "settings",
                            "put",
                            "system",
                            "screen_brightness_mode",
                            "0",
                        ],
                        controller,
                    ),
                )
                checked_action(
                    f"reset_brightness_{brightness_name}",
                    adb_utils.set_brightness(brightness_name, controller),
                )

            def read_shell(arguments: list[str]) -> str:
                response = adb_utils.issue_generic_request(
                    ["shell", *arguments], controller
                )
                adb_utils.check_ok(
                    response,
                    "AndroidWorld system cleanup readback failed",
                )
                return response.generic.output.decode(
                    "utf-8", errors="replace"
                ).strip()

            checks: dict[str, Any] = {}
            verified = True
            if expected_adapters:
                adapter_poll = _poll_adapter_states(
                    read_shell,
                    expected_adapters,
                    attempts=ADAPTER_READBACK_ATTEMPTS,
                    interval_seconds=ADAPTER_READBACK_INTERVAL_SECONDS,
                )
                checks["adapter_state_poll"] = adapter_poll
                verified = verified and adapter_poll.get("verified") is True
            if brightness is not None:
                observed_brightness = read_shell(
                    ["settings", "get", "system", "screen_brightness"]
                )
                observed_mode = read_shell(
                    ["settings", "get", "system", "screen_brightness_mode"]
                )
                brightness_ok = (
                    observed_brightness == str(int(brightness))
                    and observed_mode == "0"
                )
                checks["brightness"] = {
                    "expected": int(brightness),
                    "observed": observed_brightness,
                    "mode": observed_mode,
                    "verified": brightness_ok,
                }
                verified = verified and brightness_ok
            return {
                "task_id": task_id,
                "verified": bool(verified),
                "actions": actions,
                "checks": checks,
                **(
                    {}
                    if verified
                    else {"reason": "system_baseline_did_not_stabilize"}
                ),
            }

        verification = verify_fixture(
            task_id,
            controller,
            task=task,
            env=env,
            params=params,
        )
        return {
            "task_id": task_id,
            "verified": verification.get("verified") is True,
            "actions": actions,
            "checks": verification,
            **(
                {}
                if verification.get("verified") is True
                else {"reason": "post_teardown_readback_failed"}
            ),
        }
    except Exception as exc:
        return {
            "task_id": task_id,
            "verified": False,
            "actions": actions,
            "reason": "cleanup_or_readback_failed",
            "error": f"{type(exc).__name__}: {exc}",
        }


def _run_lifecycle(args: argparse.Namespace, phase: str) -> int:
    tasks = load_tasks(_dataset_dir(args))
    item = tasks.get(args.task_id)
    if item is None:
        print(f"[fixtures] unknown task: {args.task_id}", file=sys.stderr)
        return 2
    registry = task_registry()
    task_class = registry.get(args.task_id)
    if task_class is None:
        print(f"[fixtures] {args.task_id} is not in the AndroidWorld registry", file=sys.stderr)
        return 2

    status, reason = classify(args.task_id, task_class)
    if status != "supported" and not args.force:
        print(f"[fixtures] {args.task_id} is {status}: {reason}", file=sys.stderr)
        return 3

    try:
        session = create_fixture_session(
            args.task_id,
            args.device_id,
            args.adb_command,
            force=args.force,
            tasks=tasks,
            registry=registry,
            fixed_instances=load_fixed_instances(_dataset_dir(args) / "manifest.json"),
        )
        evidence = session.prepare() if phase == "prepare" else session.teardown()
    except Exception as exc:
        evidence = {
            "schema_version": 1,
            "kind": f"android_world_fixture_{phase}",
            "task_id": args.task_id,
            "split": item.get("split"),
            "phase": phase,
            "params": {},
            "device_id": args.device_id,
            "created_at": utc_now(),
            "ok": False,
            "error": f"{type(exc).__name__}: {exc}",
            "adb_calls": [],
        }

    out_dir = REPO_ROOT / "results" / "android_world_fixtures" / args.task_id
    out_dir.mkdir(parents=True, exist_ok=True)
    out_path = out_dir / f"{phase}.json"
    out_path.write_text(
        json.dumps(evidence, ensure_ascii=False, indent=2, default=_json_safe),
        encoding="utf-8",
    )

    failed = sum(
        1
        for call in (evidence.get("adb_calls") or [])
        if call.get("status") != "OK"
    )
    print(
        f"[fixtures] {phase} {args.task_id}: ok={evidence['ok']} "
        f"adb_calls={len(evidence.get('adb_calls') or [])} failed={failed} -> {out_path}"
    )
    if phase == "prepare":
        print(
            "[fixtures] verification "
            + json.dumps(
                evidence.get("verification"),
                ensure_ascii=False,
                sort_keys=True,
                default=_json_safe,
            )
        )
    if not evidence["ok"]:
        print(f"[fixtures]   {evidence['error']}", file=sys.stderr)
        return 4
    return 0


def _dataset_dir(args: argparse.Namespace) -> Path:
    return REPO_ROOT / "evaluation" / "datasets" / getattr(args, "dataset", DATASET_VIEWS[0])


def command_prepare(args: argparse.Namespace) -> int:
    return _run_lifecycle(args, "prepare")


def command_teardown(args: argparse.Namespace) -> int:
    return _run_lifecycle(args, "teardown")


def command_cycle(args: argparse.Namespace) -> int:
    """Prepare and tear down through the same official task instance."""

    tasks = load_tasks(_dataset_dir(args))
    item = tasks.get(args.task_id)
    evidence: dict[str, Any] = {
        "schema_version": 1,
        "kind": "android_world_fixture_cycle",
        "task_id": args.task_id,
        "split": item.get("split") if isinstance(item, Mapping) else None,
        "device_id": args.device_id,
        "created_at": utc_now(),
        "prepare": None,
        "teardown": None,
        "ok": False,
    }
    session = None
    try:
        session = create_fixture_session(
            args.task_id,
            args.device_id,
            args.adb_command,
            force=args.force,
            tasks=tasks,
            registry=task_registry(),
            fixed_instances=load_fixed_instances(_dataset_dir(args) / "manifest.json"),
        )
        evidence["prepare"] = session.prepare()
    except Exception as exc:
        evidence["prepare"] = {
            "ok": False,
            "error": f"{type(exc).__name__}: {exc}",
        }
    finally:
        if session is not None:
            try:
                evidence["teardown"] = session.teardown()
            except Exception as exc:
                evidence["teardown"] = {
                    "ok": False,
                    "error": f"{type(exc).__name__}: {exc}",
                }
        else:
            evidence["teardown"] = {
                "ok": False,
                "skipped": True,
                "reason": "fixture_session_was_not_created",
            }

    prepare = evidence.get("prepare") or {}
    teardown = evidence.get("teardown") or {}
    verified = (prepare.get("verification") or {}).get("verified") is True
    evidence["ok"] = bool(
        prepare.get("ok") is True
        and verified
        and teardown.get("ok") is True
    )
    evidence["finished_at"] = utc_now()
    out_dir = REPO_ROOT / "results" / "android_world_fixtures" / args.task_id
    out_dir.mkdir(parents=True, exist_ok=True)
    out_path = out_dir / "cycle.json"
    out_path.write_text(
        json.dumps(evidence, ensure_ascii=False, indent=2, default=_json_safe),
        encoding="utf-8",
    )
    compact = {
        "prepare_ok": prepare.get("ok") is True,
        "verified": verified,
        "teardown_ok": teardown.get("ok") is True,
        "ok": evidence["ok"],
        "prepare_error": prepare.get("error"),
        "teardown_error": teardown.get("error"),
        "evidence": str(out_path),
    }
    print("[fixtures] cycle_status " + json.dumps(compact, ensure_ascii=False))
    return 0 if evidence["ok"] else 4


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    subparsers = parser.add_subparsers(dest="command", required=True)

    plan = subparsers.add_parser("plan", help="Classify every task's fixture need")
    plan.add_argument("--output", default="")
    plan.set_defaults(func=command_plan)

    for name, func, helptext in (
        ("prepare", command_prepare, "Run one task's upstream initialize_task"),
        ("teardown", command_teardown, "Run one task's upstream tear_down"),
        (
            "cycle",
            command_cycle,
            "Run initialize_task and tear_down on the same task instance",
        ),
    ):
        sub = subparsers.add_parser(name, help=helptext)
        sub.add_argument("--task-id", required=True)
        sub.add_argument("--device-id", required=True)
        sub.add_argument("--adb-command", default="adb")
        sub.add_argument(
            "--dataset",
            choices=DATASET_VIEWS,
            default=DATASET_VIEWS[0],
            help="Evaluation dataset view whose fixed instances are prepared",
        )
        sub.add_argument(
            "--force",
            action="store_true",
            help="Attempt even a fixture classified as needing root",
        )
        sub.set_defaults(func=func)
    return parser


def main(argv: list[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    return int(args.func(args))


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/tools/build_memory_graph.py <==
"""Build a memory graph from successful Base runs.

The ``mcts_tree.json`` of every admitted run is fed into ``PageGraph``. A run is admitted when the
evaluator judged it a success, every step keeps its screenshot, UI tree and HTML, and the resulting
graph has no dangling node/edge references. Each graph is written to its own directory with its
manifest, task list, embedding dimension and a hash of every produced file.
"""

from __future__ import annotations

import argparse
import datetime as dt
import hashlib
import json
import os
import re
import shutil
import sys
import uuid
from pathlib import Path
from typing import Any, Iterable


REPO_ROOT = Path(__file__).resolve().parents[1]
if str(REPO_ROOT) not in sys.path:
    sys.path.insert(0, str(REPO_ROOT))

TRAJECTORY_ROOT = REPO_ROOT / "memory_bank" / "trajectories"
EVALUATOR_DATASET_ROOT = REPO_ROOT / "evaluation" / "datasets"
GRAPH_RECORD_NAME = "graph_record.json"

IMPORTED_SESSION_KIND = "ordinary_base_result_import"
IMPORTED_SOURCE_FORMAT = "run_py_base_episode_v1"
SOURCE_COPY_DIRS = ("JsonInfo", "ImageInfo")
SOURCE_REQUIRED_FILES = ("mcts_tree.json", "run_meta.json", "record.json")
SOURCE_OPTIONAL_FILES = (
    "cleanup_evidence.json",
    "ui_tree_transport.json",
    "trace.json",
)
MCTS_STATE_ARTIFACT_FIELDS = (
    "screenshot",
    "ui_tree",
    "forest",
    "ui_elements",
    "html",
    "html_slim",
    "annotated",
)
MCTS_REQUIRED_ARTIFACT_FIELDS = ("screenshot", "ui_tree", "html")
HTML_COMPATIBILITY_NAMES = {
    "tree.html": "html.html",
    "tree_slim.html": "html_slim.html",
}

REQUIRED_FRAME_FILES = ("screenshot", "ui_tree", "html")


def utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).isoformat()


def load_repo_env() -> dict[str, str]:
    """Load the repo-root .env, without overriding set variables, before the embedder is chosen.

    Without ``GUI_GRAPH_EMBEDDER`` PageGraph falls back to a 256-dimension hash embedder whose
    vectors are not comparable with the 512-dimension BGE embedder.
    """

    applied: dict[str, str] = {}
    env_path = REPO_ROOT / ".env"
    if not env_path.is_file():
        return applied
    for raw in env_path.read_text(encoding="utf-8").splitlines():
        line = raw.strip()
        if not line or line.startswith("#") or "=" not in line:
            continue
        key, value = line.split("=", 1)
        key, value = key.strip(), value.strip().strip('"').strip("'")
        if not key:
            continue
        os.environ.setdefault(key, value)
        applied[key] = os.environ[key]
    embedder = os.environ.get("GUI_GRAPH_EMBEDDER", "").strip()
    if embedder and not os.path.isabs(embedder) and (REPO_ROOT / embedder).exists():
        os.environ["GUI_GRAPH_EMBEDDER"] = str((REPO_ROOT / embedder).resolve())
        applied["GUI_GRAPH_EMBEDDER"] = os.environ["GUI_GRAPH_EMBEDDER"]
    return applied


def sha256_file(path: Path) -> str:
    digest = hashlib.sha256()
    with path.open("rb") as handle:
        for chunk in iter(lambda: handle.read(1024 * 1024), b""):
            digest.update(chunk)
    return digest.hexdigest()


def read_json(path: Path) -> Any:
    return json.loads(path.read_text(encoding="utf-8"))


def write_json(path: Path, value: Any) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(value, ensure_ascii=False, indent=2), encoding="utf-8"
    )


class ResultImportError(ValueError):
    """A Base episode failed a deterministic import admission check."""


def display_path(path: Path) -> str:
    resolved = path.resolve()
    try:
        return resolved.relative_to(REPO_ROOT.resolve()).as_posix()
    except ValueError:
        return str(resolved)


def stable_json_sha256(value: Any) -> str:
    payload = json.dumps(
        value, ensure_ascii=False, sort_keys=True, separators=(",", ":")
    ).encode("utf-8")
    return hashlib.sha256(payload).hexdigest()


def file_record(path: Path) -> dict[str, Any]:
    return {"sha256": sha256_file(path), "bytes": path.stat().st_size}


def safe_path_component(value: Any, label: str) -> str:
    component = str(value or "").strip()
    if (
        not component
        or component in {".", ".."}
        or "/" in component
        or "\\" in component
        or Path(component).name != component
        or re.fullmatch(r"[A-Za-z0-9._-]+", component) is None
    ):
        raise ResultImportError(f"invalid {label}: {component!r}")
    return component


def find_evaluation(run_dir: Path, task_id: str) -> tuple[Path | None, str]:
    """Locate the evaluator verdict for one recorded run."""

    candidates = [run_dir / "task_evaluation.json"]
    candidates.extend(sorted(run_dir.glob("**/task_evaluation.json")))
    for candidate in candidates:
        if candidate.is_file():
            try:
                verdict = str(read_json(candidate).get("eval_result", "")).lower()
            except Exception:
                continue
            return candidate, verdict
    return None, "missing"


def check_structure(run_dir: Path, session: dict[str, Any]) -> list[str]:
    """Return the reasons a trajectory is not structurally complete."""

    problems: list[str] = []
    steps = session.get("steps") or []
    frames = session.get("frames") or []
    if not steps:
        problems.append("no_recorded_steps")
    if len(frames) != len(steps) + 1:
        problems.append(
            f"frame_count_mismatch(frames={len(frames)}, steps={len(steps)})"
        )
    if not (run_dir / "mcts_tree.json").is_file():
        problems.append("missing_mcts_tree")

    for index, frame in enumerate(frames):
        if not isinstance(frame, dict):
            problems.append(f"frame_{index}_not_an_object")
            continue
        paths = frame.get("state") or frame.get("paths") or frame.get("state_paths")
        if not isinstance(paths, dict):
            problems.append(f"frame_{index}_missing_paths")
            continue
        for key in REQUIRED_FRAME_FILES:
            raw = str(paths.get(key, "") or "")
            if not raw:
                problems.append(f"frame_{index}_missing_{key}")
                continue
            resolved = Path(raw)
            if not resolved.is_absolute():
                resolved = run_dir / raw
            if not resolved.exists():
                problems.append(f"frame_{index}_{key}_file_absent")
    return problems


def check_import_snapshot(run_dir: Path, session: dict[str, Any]) -> list[str]:
    """Re-hash every evidence file listed by an imported Base snapshot."""

    source_import = session.get("source_import")
    is_import = session.get("kind") == IMPORTED_SESSION_KIND or isinstance(
        source_import, dict
    )
    if not is_import:
        return []
    if not isinstance(source_import, dict):
        return ["snapshot_import_metadata_missing"]
    if source_import.get("kind") != IMPORTED_SESSION_KIND:
        return ["snapshot_import_kind_invalid"]

    manifest = source_import.get("snapshot_files")
    if not isinstance(manifest, dict) or not manifest:
        return ["snapshot_hash_manifest_missing"]

    problems: list[str] = []
    run_root = run_dir.resolve()
    tracked: set[str] = set()
    for raw_rel, expected in sorted(manifest.items()):
        rel = str(raw_rel or "").replace("\\", "/")
        candidate = (run_root / Path(rel)).resolve()
        try:
            normalized_rel = candidate.relative_to(run_root).as_posix()
        except ValueError:
            problems.append(f"snapshot_path_outside_run:{rel}")
            continue
        if normalized_rel != rel or rel == "session.json":
            problems.append(f"snapshot_path_invalid:{rel}")
            continue
        tracked.add(rel)
        if not candidate.is_file():
            problems.append(f"snapshot_file_missing:{rel}")
            continue
        if not isinstance(expected, dict) or not str(expected.get("sha256", "")):
            problems.append(f"snapshot_hash_entry_invalid:{rel}")
            continue
        if sha256_file(candidate) != expected.get("sha256"):
            problems.append(f"snapshot_sha256_mismatch:{rel}")

    actual = {
        path.relative_to(run_root).as_posix()
        for path in run_root.rglob("*")
        if path.is_file()
        and path.relative_to(run_root).as_posix() != "session.json"
    }
    for rel in sorted(actual - tracked):
        problems.append(f"snapshot_untracked_file:{rel}")
    for rel in sorted(tracked - actual):
        marker = f"snapshot_file_missing:{rel}"
        if marker not in problems:
            problems.append(marker)
    return problems


def inspect_trajectory(run_dir: Path) -> dict[str, Any]:
    """Check one recorded run's status, evaluator verdict and structural completeness."""

    record: dict[str, Any] = {
        "run_dir": display_path(run_dir),
        "run_id": run_dir.name,
    }
    session_path = run_dir / "session.json"
    if not session_path.is_file():
        record.update(
            {"admissible": False, "blockers": ["missing_session"], "status": "unknown"}
        )
        return record

    session = read_json(session_path)
    task_id = str(session.get("task_id", "") or "")
    record.update(
        {
            "benchmark": str(session.get("dataset", "") or ""),
            "split": str(session.get("split", "") or ""),
            "task_id": task_id,
            "status": str(session.get("status", "") or ""),
            "steps": len(session.get("steps") or []),
            "frames": len(session.get("frames") or []),
        }
    )

    blockers: list[str] = []
    if record["status"] in {"aborted", "recording", "recovery_required"}:
        blockers.append(f"status_{record['status']}")

    evaluation_path, verdict = find_evaluation(run_dir, task_id)
    record["evaluation_path"] = (
        display_path(evaluation_path)
        if evaluation_path
        else None
    )
    record["evaluator_verdict"] = verdict
    if verdict != "success":
        blockers.append(f"evaluator_{verdict}")

    structure_problems = check_structure(run_dir, session)
    structure_problems.extend(check_import_snapshot(run_dir, session))
    record["structure_problems"] = structure_problems
    blockers.extend(structure_problems)

    record["blockers"] = blockers
    record["admissible"] = not blockers
    return record


def iter_run_dirs(root: Path = TRAJECTORY_ROOT) -> Iterable[Path]:
    for session_path in sorted(root.glob("*/*/*/*/session.json")):
        yield session_path.parent


def load_dataset_task(
    run_meta: dict[str, Any],
) -> tuple[str, str, str, str, Path, dict[str, Any]]:
    benchmark = safe_path_component(run_meta.get("dataset_tag"), "benchmark")
    if benchmark not in {"spa-bench", "android-world"}:
        raise ResultImportError(f"unsupported benchmark: {benchmark!r}")
    split = safe_path_component(run_meta.get("split_tag"), "split")
    task_id = safe_path_component(run_meta.get("task_id"), "task_id")
    query = str(run_meta.get("query", "") or "")
    if not query.strip():
        raise ResultImportError("run_meta.query is missing")

    view = f"{benchmark}-Split100"
    used = str(run_meta.get("eval_datasets_path", "") or "").replace("\\", "/")
    if used:
        used_view = used.rstrip("/").split("/")[-2] if used.count("/") >= 1 else ""
        if used_view in {f"{benchmark}-Split100", f"{benchmark}-Mem2"}:
            view = used_view
        else:
            raise ResultImportError(f"run used an unknown dataset view: {used_view!r}")
    dataset_path = (
        EVALUATOR_DATASET_ROOT
        / view
        / f"{split}.json"
    )
    if not dataset_path.is_file():
        raise ResultImportError(f"dataset split is missing: {dataset_path}")
    try:
        tasks = read_json(dataset_path)
    except Exception as exc:
        raise ResultImportError(
            f"dataset split is unreadable: {dataset_path}: {exc}"
        ) from exc
    if not isinstance(tasks, list):
        raise ResultImportError(f"dataset split is not a list: {dataset_path}")
    matches = [
        task
        for task in tasks
        if isinstance(task, dict) and str(task.get("task_id", "")) == task_id
    ]
    if len(matches) != 1:
        raise ResultImportError(
            f"dataset must contain task_id={task_id!r} exactly once; "
            f"found {len(matches)}"
        )
    task = matches[0]
    if query != str(task.get("query", "") or ""):
        raise ResultImportError("run_meta.query differs from the dataset task")
    return benchmark, split, task_id, query, dataset_path, task


def terminal_evaluation_record(record_path: Path) -> dict[str, Any]:
    try:
        value = read_json(record_path)
    except Exception as exc:
        raise ResultImportError(f"record.json is unreadable: {exc}") from exc
    if isinstance(value, dict):
        records = [value]
    elif isinstance(value, list):
        records = [item for item in value if isinstance(item, dict)]
    else:
        raise ResultImportError("record.json must contain a list or object")
    terminal = next(
        (item for item in reversed(records) if item.get("eval_result") is not None),
        None,
    )
    if not isinstance(terminal, dict):
        raise ResultImportError("record.json has no terminal evaluator record")
    return terminal


def _terminal_episode_slice(result_dir: Path) -> list[dict[str, Any]] | None:
    """Rows of the episode that produced the terminal verdict, or None.

    record.json of a reused result dir can hold an aborted episode's rows, ending in their own
    terminal verdict, before the final episode. None means there is only one terminal verdict.
    """
    try:
        value = read_json(result_dir / "record.json")
    except Exception:
        return None
    records = value if isinstance(value, list) else [value]
    records = [item for item in records if isinstance(item, dict)]
    terminal_indexes = [
        index
        for index, item in enumerate(records)
        if str(item.get("eval_result", "")).strip().lower()
        in {"success", "fail", "error"}
    ]
    if len(terminal_indexes) < 2:
        return None
    return records[terminal_indexes[-2] + 1 :]


def summarize_base_episode(result_dir: Path) -> dict[str, Any]:
    """Summarize a Base episode; raise ResultImportError unless it is a complete, counted success."""

    try:
        from scripts.episode_summary import summarize_episode_dir

        summary = summarize_episode_dir(
            result_dir,
            records_override=_terminal_episode_slice(result_dir),
        )
    except Exception as exc:
        raise ResultImportError(f"episode summarization failed: {exc}") from exc

    failed_checks: list[str] = []
    if summary.get("success") is not True:
        failed_checks.append("success is not true")
    if summary.get("evidence_complete") is not True:
        errors = summary.get("errors") or []
        detail = "; ".join(str(item) for item in errors) or "unknown evidence error"
        failed_checks.append(f"evidence_complete is not true ({detail})")
    if summary.get("counts_toward_success_rate") is not True:
        failed_checks.append("counts_toward_success_rate is not true")
    if summary.get("episode_classification") != "evaluator_success":
        failed_checks.append("episode_classification is not evaluator_success")
    if failed_checks:
        raise ResultImportError("Base episode is not importable: " + "; ".join(failed_checks))
    return summary


def resolve_result_artifact(
    result_dir: Path, raw_path: Any, *, label: str
) -> tuple[str, str]:
    """Resolve one MCTS file reference without allowing it outside the run."""

    raw = str(raw_path or "").strip().replace("\\", "/")
    if not raw:
        raise ResultImportError(f"{label} is empty")
    relative = Path(raw)
    if relative.is_absolute():
        raise ResultImportError(f"{label} must be relative to the result directory")
    result_root = result_dir.resolve()
    expected = (result_root / relative).resolve()
    try:
        expected_rel = expected.relative_to(result_root).as_posix()
    except ValueError as exc:
        raise ResultImportError(f"{label} points outside the result directory: {raw}") from exc
    if expected_rel != raw:
        raise ResultImportError(f"{label} is not a normalized relative path: {raw}")

    source = expected
    if not source.is_file() and expected.name in HTML_COMPATIBILITY_NAMES:
        source = expected.with_name(HTML_COMPATIBILITY_NAMES[expected.name])
    try:
        source_rel = source.resolve().relative_to(result_root).as_posix()
    except ValueError as exc:
        raise ResultImportError(f"{label} resolves outside the result directory: {raw}") from exc
    if not source.is_file() or source.stat().st_size <= 0:
        raise ResultImportError(f"{label} file is missing or empty: {raw}")
    return expected_rel, source_rel


def validate_mcts_tree(
    result_dir: Path,
    *,
    query: str,
    executed_steps: int,
    evaluator_verdict: str = "",
) -> tuple[dict[str, Any], list[dict[str, Any]], list[tuple[str, str]]]:
    tree_path = result_dir / "mcts_tree.json"
    try:
        root = read_json(tree_path)
    except Exception as exc:
        raise ResultImportError(f"mcts_tree.json is unreadable: {exc}") from exc
    if not isinstance(root, dict):
        raise ResultImportError("mcts_tree.json root must be an object")

    nodes: list[dict[str, Any]] = []
    current = root
    while True:
        if not isinstance(current, dict):
            raise ResultImportError("MCTS child is not an object")
        nodes.append(current)
        children = current.get("children")
        if not isinstance(children, list):
            raise ResultImportError(
                f"MCTS node {current.get('id')} children must be a list"
            )
        if len(children) > 1:
            raise ResultImportError(
                f"MCTS node {current.get('id')} is branched; a single chain is required"
            )
        if not children:
            break
        current = children[0]

    if len(nodes) != executed_steps:
        raise ResultImportError(
            f"MCTS node count {len(nodes)} differs from executed_steps={executed_steps}"
        )

    node_ids = [node.get("id") for node in nodes]
    if node_ids != list(range(len(nodes))):
        raise ResultImportError(f"MCTS node IDs are not continuous from zero: {node_ids}")
    step_ids = [
        (node.get("state") or {}).get("step_id")
        if isinstance(node.get("state"), dict)
        else None
        for node in nodes
    ]
    if step_ids != list(range(len(nodes))):
        raise ResultImportError(f"MCTS step IDs are not continuous from zero: {step_ids}")

    artifact_references: list[tuple[str, str]] = []
    for index, node in enumerate(nodes):
        expected_parent = None if index == 0 else index - 1
        if node.get("parent_id") != expected_parent:
            raise ResultImportError(
                f"MCTS node {index} parent_id must be {expected_parent!r}"
            )
        if node.get("depth") != index:
            raise ResultImportError(f"MCTS node {index} depth must be {index}")
        state = node.get("state")
        if not isinstance(state, dict):
            raise ResultImportError(f"MCTS node {index} has no state object")
        if state.get("user_query") != query:
            raise ResultImportError(
                f"MCTS node {index} user_query differs from the dataset task"
            )

        for field in MCTS_REQUIRED_ARTIFACT_FIELDS:
            if not str(state.get(field, "") or "").strip():
                raise ResultImportError(
                    f"MCTS node {index} is missing required state.{field}"
                )
        for field in MCTS_STATE_ARTIFACT_FIELDS:
            if state.get(field) in (None, ""):
                continue
            artifact_references.append(
                resolve_result_artifact(
                    result_dir,
                    state[field],
                    label=f"MCTS node {index} state.{field}",
                )
            )

        node_info = node.get("node_info")
        if not isinstance(node_info, dict):
            raise ResultImportError(f"MCTS node {index} has no node_info object")
        screenshot_after = node_info.get("screenshot_after")
        if screenshot_after not in (None, ""):
            artifact_references.append(
                resolve_result_artifact(
                    result_dir,
                    screenshot_after,
                    label=f"MCTS node {index} node_info.screenshot_after",
                )
            )
        next_action = node_info.get("next_action")
        if not isinstance(next_action, dict) or not next_action:
            raise ResultImportError(f"MCTS node {index} has no next_action")
        is_complete = (
            next_action.get("action_type") == "status"
            and next_action.get("goal_status") == "complete"
        )
        if index == len(nodes) - 1:
            if not is_complete and evaluator_verdict.strip().lower() != "success":
                raise ResultImportError(
                    "final MCTS node is not a complete status and the "
                    f"evaluator did not judge the episode successful "
                    f"(verdict={evaluator_verdict!r})"
                )
        elif is_complete:
            raise ResultImportError(f"MCTS node {index} completes before the final node")
    return root, nodes, artifact_references


def collect_source_files(
    result_dir: Path, artifact_references: list[tuple[str, str]]
) -> dict[str, dict[str, Any]]:
    selected: set[Path] = set()
    for dirname in SOURCE_COPY_DIRS:
        source_dir = result_dir / dirname
        if not source_dir.is_dir():
            raise ResultImportError(f"source result is missing {dirname}/")
        files = [path for path in source_dir.rglob("*") if path.is_file()]
        if not files:
            raise ResultImportError(f"source result has an empty {dirname}/")
        selected.update(path.resolve() for path in files)
    for name in SOURCE_REQUIRED_FILES:
        path = result_dir / name
        if not path.is_file():
            raise ResultImportError(f"source result is missing {name}")
        selected.add(path.resolve())
    for name in SOURCE_OPTIONAL_FILES:
        path = result_dir / name
        if path.is_file():
            selected.add(path.resolve())
    for _, source_rel in artifact_references:
        selected.add((result_dir / Path(source_rel)).resolve())

    result_root = result_dir.resolve()
    records: dict[str, dict[str, Any]] = {}
    for path in sorted(selected, key=lambda item: str(item).lower()):
        try:
            rel = path.relative_to(result_root).as_posix()
        except ValueError as exc:
            raise ResultImportError(f"source file escaped result directory: {path}") from exc
        records[rel] = file_record(path)
    return records


def collect_all_source_files(result_dir: Path) -> dict[str, dict[str, Any]]:
    """Hash every file in the original episode, including files not copied."""

    result_root = result_dir.resolve()
    files = [path for path in result_root.rglob("*") if path.is_file()]
    if not files:
        raise ResultImportError("source result directory contains no files")
    return {
        path.relative_to(result_root).as_posix(): file_record(path)
        for path in sorted(files, key=lambda item: str(item).lower())
    }


def copy_source_snapshot(
    result_dir: Path,
    staging_dir: Path,
    *,
    copied_source_files: dict[str, dict[str, Any]],
    all_source_files: dict[str, dict[str, Any]],
    artifact_references: list[tuple[str, str]],
) -> None:
    for dirname in SOURCE_COPY_DIRS:
        shutil.copytree(result_dir / dirname, staging_dir / dirname)
    for name in (*SOURCE_REQUIRED_FILES, *SOURCE_OPTIONAL_FILES):
        source = result_dir / name
        if source.is_file():
            shutil.copy2(source, staging_dir / name)

    for _, source_rel in artifact_references:
        destination = staging_dir / Path(source_rel)
        if not destination.is_file():
            destination.parent.mkdir(parents=True, exist_ok=True)
            shutil.copy2(result_dir / Path(source_rel), destination)

    for rel, expected in copied_source_files.items():
        copied = staging_dir / Path(rel)
        if not copied.is_file() or sha256_file(copied) != expected.get("sha256"):
            raise ResultImportError(f"source file changed during import: {rel}")

    for rel, expected in all_source_files.items():
        source = result_dir / Path(rel)
        if not source.is_file() or file_record(source) != expected:
            raise ResultImportError(f"source file changed during import: {rel}")

    # run.py writes html.html/html_slim.html while the MCTS tree points to tree.html/
    # tree_slim.html, so the snapshot also carries those files under the tree's names.
    for expected_rel, source_rel in sorted(set(artifact_references)):
        if expected_rel == source_rel:
            continue
        destination = staging_dir / Path(expected_rel)
        if destination.exists():
            continue
        destination.parent.mkdir(parents=True, exist_ok=True)
        shutil.copy2(staging_dir / Path(source_rel), destination)


def session_from_base_episode(
    *,
    target_dir: Path,
    source_dir: Path,
    run_id: str,
    source_run_id: str,
    imported_at: str,
    benchmark: str,
    split: str,
    task_id: str,
    task: dict[str, Any],
    dataset_path: Path,
    nodes: list[dict[str, Any]],
    episode_summary: dict[str, Any],
    source_files: dict[str, dict[str, Any]],
    copied_source_files: dict[str, dict[str, Any]],
    snapshot_files: dict[str, dict[str, Any]],
) -> dict[str, Any]:
    frames: list[dict[str, Any]] = []
    for index, node in enumerate(nodes):
        state = json.loads(json.dumps(node["state"], ensure_ascii=False))
        for field in MCTS_STATE_ARTIFACT_FIELDS:
            if isinstance(state.get(field), str):
                state[field] = state[field].replace("\\", "/")
        incoming_action = (
            (nodes[index - 1].get("node_info") or {}).get("next_action")
            if index
            else None
        )
        frames.append(
            {
                "frame_index": index,
                "incoming_action": incoming_action,
                "state": state,
            }
        )

    # The final status decision creates no MCTS node; a logical terminal frame reusing the
    # last page keeps the session invariant frames == steps + 1.
    final_state = json.loads(json.dumps(nodes[-1]["state"], ensure_ascii=False))
    final_state["step_id"] = len(nodes)
    for field in MCTS_STATE_ARTIFACT_FIELDS:
        if isinstance(final_state.get(field), str):
            final_state[field] = final_state[field].replace("\\", "/")
    frames.append(
        {
            "frame_index": len(nodes),
            "incoming_action": (nodes[-1].get("node_info") or {}).get(
                "next_action"
            ),
            "state": final_state,
            "logical_terminal_frame": True,
        }
    )

    steps: list[dict[str, Any]] = []
    for index, node in enumerate(nodes):
        node_info = node.get("node_info") or {}
        action = node_info.get("next_action")
        summary = node_info.get("step_summary")
        if not isinstance(summary, str):
            summary = json.dumps(
                summary if summary not in (None, "") else action,
                ensure_ascii=False,
                sort_keys=True,
            )
        steps.append(
            {
                "step_index": index,
                "action": action,
                "summary": summary,
            }
        )

    return {
        "schema_version": 1,
        "kind": IMPORTED_SESSION_KIND,
        "source_format": IMPORTED_SOURCE_FORMAT,
        "dataset": benchmark,
        "split": split,
        "task_id": task_id,
        "run_id": run_id,
        "run_dir": display_path(target_dir),
        "status": "complete",
        "created_at": imported_at,
        "completed_at": imported_at,
        "task": task,
        "dataset_source": display_path(dataset_path),
        "dataset_source_sha256": sha256_file(dataset_path),
        "task_sha256": stable_json_sha256(task),
        "frames": frames,
        "steps": steps,
        "terminal_summary": "Evaluator marked the ordinary Base episode successful.",
        "source_import": {
            "schema_version": 1,
            "kind": IMPORTED_SESSION_KIND,
            "source_format": IMPORTED_SOURCE_FORMAT,
            "source_result_dir": display_path(source_dir),
            "source_run_id": source_run_id,
            "imported_at": imported_at,
            "trajectory_termination": (
                "agent_declared_completion"
                if (
                    (nodes[-1].get("node_info") or {}).get("next_action", {})
                    .get("goal_status") == "complete"
                )
                else "step_budget_exhausted"
            ),
            "episode_summary": episode_summary,
            "source_files": source_files,
            "source_file_count": len(source_files),
            "copied_source_files": copied_source_files,
            "copied_source_file_count": len(copied_source_files),
            "snapshot_files": snapshot_files,
            "snapshot_file_count": len(snapshot_files),
            "snapshot_hash_scope": (
                "all canonical evidence files; generated session.json is excluded "
                "to avoid a self-referential hash"
            ),
        },
    }


def import_result_snapshot(result_dir: Path, run_id: str | None = None) -> Path:
    """Validate and atomically publish one ordinary successful Base episode."""

    result_dir = result_dir.resolve()
    if not result_dir.is_dir():
        raise ResultImportError(f"result directory does not exist: {result_dir}")
    for name in SOURCE_REQUIRED_FILES:
        if not (result_dir / name).is_file():
            raise ResultImportError(f"source result is missing {name}")

    try:
        run_meta = read_json(result_dir / "run_meta.json")
    except Exception as exc:
        raise ResultImportError(f"run_meta.json is unreadable: {exc}") from exc
    if not isinstance(run_meta, dict):
        raise ResultImportError("run_meta.json must contain an object")
    if str(run_meta.get("provider", "")).strip().lower() != "base":
        raise ResultImportError("run_meta.provider must be base")

    benchmark, split, task_id, query, dataset_path, task = load_dataset_task(run_meta)
    summary = summarize_base_episode(result_dir)
    if str(summary.get("task_id", "") or "") != task_id:
        raise ResultImportError("episode summary task_id differs from run_meta.task_id")
    source_run_id = str(run_meta.get("run_id", "") or "").strip()
    if not source_run_id:
        raise ResultImportError("run_meta.run_id is missing")
    if str(summary.get("run_id", "") or "") != source_run_id:
        raise ResultImportError("episode summary run_id differs from run_meta.run_id")

    terminal_record = terminal_evaluation_record(result_dir / "record.json")
    tree, nodes, artifact_references = validate_mcts_tree(
        result_dir,
        query=query,
        executed_steps=int(summary["executed_steps"]),
        evaluator_verdict=str(terminal_record.get("eval_result", "") or ""),
    )
    del tree
    copied_source_files = collect_source_files(result_dir, artifact_references)
    source_files = collect_all_source_files(result_dir)

    canonical_run_id = safe_path_component(
        run_id if run_id is not None else f"base_{source_run_id}",
        "run_id",
    )
    target_dir = (
        TRAJECTORY_ROOT / benchmark / split / task_id / canonical_run_id
    ).resolve()
    if target_dir.exists():
        raise ResultImportError(f"refusing to overwrite existing target: {target_dir}")
    target_dir.parent.mkdir(parents=True, exist_ok=True)
    staging_dir = target_dir.parent / (
        f".{canonical_run_id}.import-{uuid.uuid4().hex}"
    )
    imported_at = utc_now()
    try:
        staging_dir.mkdir()
        copy_source_snapshot(
            result_dir,
            staging_dir,
            copied_source_files=copied_source_files,
            all_source_files=source_files,
            artifact_references=artifact_references,
        )
        write_json(staging_dir / "task_evaluation.json", terminal_record)
        snapshot_files = {
            path.relative_to(staging_dir).as_posix(): file_record(path)
            for path in sorted(
                (item for item in staging_dir.rglob("*") if item.is_file()),
                key=lambda item: str(item).lower(),
            )
        }
        session = session_from_base_episode(
            target_dir=target_dir,
            source_dir=result_dir,
            run_id=canonical_run_id,
            source_run_id=source_run_id,
            imported_at=imported_at,
            benchmark=benchmark,
            split=split,
            task_id=task_id,
            task=task,
            dataset_path=dataset_path,
            nodes=nodes,
            episode_summary=summary,
            source_files=source_files,
            copied_source_files=copied_source_files,
            snapshot_files=snapshot_files,
        )
        write_json(staging_dir / "session.json", session)

        staged_record = inspect_trajectory(staging_dir)
        if not staged_record.get("admissible"):
            raise ResultImportError(
                "canonical snapshot failed its own candidate checks: "
                + ", ".join(staged_record.get("blockers") or [])
            )
        os.replace(staging_dir, target_dir)
    except BaseException:
        if staging_dir.exists():
            shutil.rmtree(staging_dir)
        raise
    return target_dir


def command_import_result(args: argparse.Namespace) -> int:
    try:
        target = import_result_snapshot(
            Path(args.result_dir), run_id=(args.run_id or None)
        )
    except (ResultImportError, OSError) as exc:
        print(f"[build-memory-graph] import rejected: {exc}", file=sys.stderr)
        return 2
    record = inspect_trajectory(target)
    print(
        json.dumps(
            {
                "imported": True,
                "target_dir": display_path(target),
                "candidate": record,
            },
            ensure_ascii=False,
            indent=2,
        )
    )
    return 0


def command_candidates(args: argparse.Namespace) -> int:
    records = [inspect_trajectory(run_dir) for run_dir in iter_run_dirs()]
    if args.benchmark:
        records = [item for item in records if item.get("benchmark") == args.benchmark]
    if args.admissible_only:
        records = [item for item in records if item.get("admissible")]

    report = {
        "schema_version": 1,
        "kind": "memory_graph_candidate_report",
        "created_at": utc_now(),
        "total": len(records),
        "admissible": sum(1 for item in records if item.get("admissible")),
        "candidates": records,
    }
    if args.output:
        write_json(Path(args.output), report)
    print(json.dumps(report, ensure_ascii=False, indent=2))
    return 0


def load_manifest(path: Path) -> dict[str, Any]:
    manifest = read_json(path)
    if int(manifest.get("schema_version", 0)) != 1:
        raise ValueError("manifest schema_version must be 1")
    if not str(manifest.get("graph_id", "")).strip():
        raise ValueError("manifest needs a graph_id")
    entries = manifest.get("trajectories")
    if not isinstance(entries, list) or not entries:
        raise ValueError("manifest needs a non-empty trajectories list")
    return manifest


def resolve_manifest_entry(entry: Any) -> Path:
    if isinstance(entry, str):
        raw = entry
    elif isinstance(entry, dict):
        raw = str(entry.get("run_dir", "") or "")
    else:
        raise ValueError(f"unsupported manifest entry: {entry!r}")
    if not raw:
        raise ValueError(f"manifest entry has no run_dir: {entry!r}")
    run_dir = Path(raw)
    if not run_dir.is_absolute():
        run_dir = REPO_ROOT / raw
    return run_dir


def check_graph_integrity(graph) -> list[str]:
    """Report dangling node and edge references."""

    problems: list[str] = []
    node_uids = set(graph.nodes)
    edge_uids = set(graph.edges)
    for uid, node in graph.nodes.items():
        for edge_uid in getattr(node, "edges", None) or []:
            if edge_uid not in edge_uids:
                problems.append(f"node_{uid}_points_at_missing_edge_{edge_uid}")
    for uid, edge in graph.edges.items():
        source = getattr(edge, "from_node_uid", "")
        target = getattr(edge, "to_node_uid", "")
        if source and source not in node_uids:
            problems.append(f"edge_{uid}_from_missing_node_{source}")
        if target and target not in node_uids:
            problems.append(f"edge_{uid}_to_missing_node_{target}")
    return problems


def command_build(args: argparse.Namespace) -> int:
    manifest_path = Path(args.manifest).resolve()
    manifest = load_manifest(manifest_path)
    out_dir = Path(args.out).resolve()
    if out_dir.exists() and any(out_dir.iterdir()) and not args.force:
        print(
            f"[build-memory-graph] refusing to overwrite non-empty {out_dir}; "
            "pass --force to rebuild",
            file=sys.stderr,
        )
        return 2

    admitted: list[dict[str, Any]] = []
    rejected: list[dict[str, Any]] = []
    for entry in manifest["trajectories"]:
        run_dir = resolve_manifest_entry(entry)
        record = inspect_trajectory(run_dir)
        if record["admissible"]:
            admitted.append(record)
        else:
            rejected.append(record)

    if rejected and not args.allow_rejected:
        print(
            "[build-memory-graph] these trajectories failed the admission gates:",
            file=sys.stderr,
        )
        for record in rejected:
            print(
                f"  - {record.get('task_id') or record['run_dir']}: "
                f"{', '.join(record['blockers'])}",
                file=sys.stderr,
            )
        return 3
    if not admitted:
        print("[build-memory-graph] no admissible trajectory left", file=sys.stderr)
        return 3

    out_dir.mkdir(parents=True, exist_ok=True)
    # A leftover LanceDB table keeps its old vector width and rejects new embeddings, so
    # every backend artifact is cleared, not only graph.json.
    for stale in ("graph.json", "index.npz", GRAPH_RECORD_NAME):
        target = out_dir / stale
        if target.exists():
            target.unlink()
    lance_dir = out_dir / "lancedb"
    if lance_dir.is_dir():
        shutil.rmtree(lance_dir)

    environment = load_repo_env()
    from gui_graph.graph import PageGraph

    graph = PageGraph(
        repo_root=str(REPO_ROOT),
        db_dir=str(out_dir),
        llm_model_name=args.llm_model,
        use_multimodal_llm_for_dedupe=not args.no_llm_dedupe,
        use_llm_for_semantic_enrich=not args.no_semantic,
    )
    if int(graph.dim) != args.expect_embedding_dim:
        print(
            f"[build-memory-graph] embedder produced dim={graph.dim}, expected "
            f"{args.expect_embedding_dim}. A hash-embedder index is not "
            "comparable with BGE vectors. "
            f"GUI_GRAPH_EMBEDDER={environment.get('GUI_GRAPH_EMBEDDER', '<unset>')}",
            file=sys.stderr,
        )
        return 6
    graph.build_from_mcts_list(
        [str(REPO_ROOT / record["run_dir"] / "mcts_tree.json") for record in admitted]
    )

    if not args.no_semantic:
        graph.enrich_nodes_semantic_summary(
            mode="fill_missing",
            max_nodes=args.semantic_max_nodes,
            max_workers=args.semantic_max_workers,
            save_after=True,
            raise_on_error=False,
        )

    integrity = check_graph_integrity(graph)
    if integrity:
        print(
            "[build-memory-graph] graph integrity check failed:\n  "
            + "\n  ".join(integrity),
            file=sys.stderr,
        )
        return 4

    produced = {}
    for name in ("graph.json", "index.npz"):
        target = out_dir / name
        if target.is_file():
            produced[name] = {
                "sha256": sha256_file(target),
                "bytes": target.stat().st_size,
            }

    record = {
        "schema_version": 1,
        "kind": "memory_graph_build_record",
        "graph_id": manifest["graph_id"],
        "benchmark": manifest.get("benchmark"),
        "created_at": utc_now(),
        "manifest_path": str(manifest_path.relative_to(REPO_ROOT)).replace(os.sep, "/"),
        "manifest_sha256": sha256_file(manifest_path),
        "random_seed": manifest.get("random_seed"),
        "admission_gates": [
            "evaluator_verdict==success",
            "structurally_complete_trajectory",
            "graph_has_no_dangling_references",
        ],
        "embedding_dimension": int(graph.dim),
        "node_count": len(graph.nodes),
        "edge_count": len(graph.edges),
        "vector_count": graph.vstore.count(),
        "task_ids": sorted({str(item.get("task_id", "")) for item in admitted}),
        "admitted": admitted,
        "rejected": rejected,
        "files": produced,
    }
    write_json(out_dir / GRAPH_RECORD_NAME, record)

    print(
        f"[build-memory-graph] {manifest['graph_id']}: "
        f"{len(admitted)} trajectories -> {len(graph.nodes)} nodes / "
        f"{len(graph.edges)} edges / {graph.vstore.count()} vectors "
        f"(dim={graph.dim}) at {out_dir}"
    )
    if rejected:
        print(f"[build-memory-graph] skipped {len(rejected)} rejected trajectories")
    return 0


def command_verify(args: argparse.Namespace) -> int:
    graph_dir = Path(args.graph_dir).resolve()
    record_path = graph_dir / GRAPH_RECORD_NAME
    if not record_path.is_file():
        print(f"[build-memory-graph] no build record at {record_path}", file=sys.stderr)
        return 2
    record = read_json(record_path)

    problems = []
    for name, expected in (record.get("files") or {}).items():
        target = graph_dir / name
        if not target.is_file():
            problems.append(f"{name}_missing")
            continue
        actual = sha256_file(target)
        if actual != expected.get("sha256"):
            problems.append(f"{name}_sha256_changed")

    graph_path = graph_dir / "graph.json"
    if graph_path.is_file():
        data = read_json(graph_path)
        if len(data.get("nodes") or {}) != record.get("node_count"):
            problems.append("node_count_changed")
        if len(data.get("edges") or {}) != record.get("edge_count"):
            problems.append("edge_count_changed")

    result = {
        "graph_id": record.get("graph_id"),
        "graph_dir": str(graph_dir),
        "verified": not problems,
        "problems": problems,
    }
    print(json.dumps(result, ensure_ascii=False, indent=2))
    return 0 if not problems else 5


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    subparsers = parser.add_subparsers(dest="command", required=True)

    import_result = subparsers.add_parser(
        "import-result",
        help="Validate and snapshot one successful ordinary Base episode",
    )
    import_result.add_argument("--result-dir", required=True)
    import_result.add_argument(
        "--run-id",
        default="",
        help="Canonical snapshot ID (default: base_<source run_id>)",
    )
    import_result.set_defaults(func=command_import_result)

    candidates = subparsers.add_parser(
        "candidates", help="List recorded trajectories and their gate results"
    )
    candidates.add_argument("--benchmark", default="")
    candidates.add_argument("--admissible-only", action="store_true")
    candidates.add_argument("--output", default="")
    candidates.set_defaults(func=command_candidates)

    build = subparsers.add_parser(
        "build", help="Build one graph from a manifest into its own directory"
    )
    build.add_argument("--manifest", required=True)
    build.add_argument("--out", required=True)
    build.add_argument("--force", action="store_true")
    build.add_argument(
        "--allow-rejected",
        action="store_true",
        help="Build from the admissible subset instead of failing on rejects",
    )
    build.add_argument("--llm-model", default="qwen3-vl-30b-a3b-instruct")
    build.add_argument(
        "--expect-embedding-dim",
        type=int,
        default=512,
        help=(
            "Fail the build if the embedder does not produce this dimension. "
            "Guards against a silent fallback to the 256-d hash embedder."
        ),
    )
    build.add_argument("--no-llm-dedupe", action="store_true")
    build.add_argument("--no-semantic", action="store_true")
    build.add_argument("--semantic-max-nodes", type=int, default=200)
    build.add_argument("--semantic-max-workers", type=int, default=5)
    build.set_defaults(func=command_build)

    verify = subparsers.add_parser(
        "verify", help="Re-check a built graph against its build record"
    )
    verify.add_argument("--graph-dir", required=True)
    verify.set_defaults(func=command_verify)
    return parser


def main(argv: list[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    return int(args.func(args))


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/tools/physical_device_controller.py <==
"""Run AndroidWorld's task setup and teardown on a device over plain ADB.

AndroidWorld's ``initialize_task``/``tear_down`` reach the device through the
controller interface implemented here, so the upstream fixtures run unchanged.
On a device without root, fixtures that touch app-private storage or the SMS
provider cannot succeed.
"""

from __future__ import annotations
import posixpath

import os
import re
import tempfile
import shlex
import subprocess
from typing import Any, Sequence


DEFAULT_TIMEOUT_SECONDS = 30.0

PRIVATE_STORAGE_PREFIX = "/data/data/"


class PhysicalDeviceController:
    """Minimal ``AndroidEnvInterface`` stand-in backed by plain ADB.

    Implements only what AndroidWorld task setup and teardown call; every call is
    recorded in ``calls``.
    """

    def __init__(
        self,
        adb_path: str,
        device_id: str,
        *,
        default_timeout_seconds: float = DEFAULT_TIMEOUT_SECONDS,
        runner=subprocess.run,
    ) -> None:
        if not str(device_id).strip():
            raise ValueError("a physical-device controller needs an explicit serial")
        self._adb_path = str(adb_path)
        self._device_id = str(device_id).strip()
        self._default_timeout = float(default_timeout_seconds)
        self._runner = runner
        self.calls: list[dict[str, Any]] = []
        self._connection_warmed = False

    def _command(self, args: Sequence[str]) -> list[str]:
        return [self._adb_path, "-s", self._device_id, *[str(item) for item in args]]

    def warm_connection(self, attempts: int = 3) -> dict[str, Any]:
        """Probe the selected serial with ``wait-for-device``, ``get-state`` and
        ``shell true``, up to ``attempts`` times, until all succeed.

        A freshly started ADB client can fail its first shell call on a device that is
        already listed as online, so fixture I/O starts only after this probe. The
        result is cached; ``RuntimeError`` is raised if no attempt succeeds.
        """

        if self._connection_warmed:
            return {"ok": True, "cached": True, "device_id": self._device_id}
        failures: list[dict[str, Any]] = []
        for attempt in range(1, max(1, int(attempts)) + 1):
            probes = (["wait-for-device"], ["get-state"], ["shell", "true"])
            attempt_ok = True
            for args in probes:
                try:
                    completed = self._runner(
                        self._command(args),
                        check=False,
                        capture_output=True,
                        timeout=min(30.0, self._default_timeout),
                    )
                    stdout = completed.stdout or b""
                    stderr = completed.stderr or b""
                    if isinstance(stdout, bytes):
                        stdout = stdout.decode("utf-8", errors="replace")
                    if isinstance(stderr, bytes):
                        stderr = stderr.decode("utf-8", errors="replace")
                    probe = {
                        "args": list(args),
                        "status": "OK" if completed.returncode == 0 else "ADB_ERROR",
                        "returncode": completed.returncode,
                        "connection_probe": True,
                        "attempt": attempt,
                    }
                    self.calls.append(probe)
                    if completed.returncode != 0:
                        attempt_ok = False
                        failures.append(
                            {
                                **probe,
                                "stdout": str(stdout).strip()[:500],
                                "stderr": str(stderr).strip()[:500],
                            }
                        )
                        break
                    if args == ["get-state"] and str(stdout).strip() != "device":
                        attempt_ok = False
                        failures.append(
                            {
                                **probe,
                                "stdout": str(stdout).strip()[:500],
                                "error": "get-state did not report device",
                            }
                        )
                        break
                except Exception as exc:
                    attempt_ok = False
                    failure = {
                        "args": list(args),
                        "status": "INTERNAL_ERROR",
                        "connection_probe": True,
                        "attempt": attempt,
                        "error": f"{type(exc).__name__}: {exc}",
                    }
                    self.calls.append(failure)
                    failures.append(failure)
                    break
            if attempt_ok:
                self._connection_warmed = True
                return {
                    "ok": True,
                    "cached": False,
                    "attempt": attempt,
                    "device_id": self._device_id,
                }
        raise RuntimeError(
            f"ADB serial {self._device_id!r} did not become responsive after "
            f"{max(1, int(attempts))} attempts: {failures[-1] if failures else 'unknown'}"
        )

    @staticmethod
    def _root_limited_reason(args: Sequence[str]) -> str:
        """Return why the device is expected to refuse this request, or ``""``.

        The label is only recorded in ``calls``; the command still runs, because
        upstream helpers such as ``file_utils.check_file_exists`` parse the shell's own
        answer.
        """

        joined = " ".join(str(item) for item in args)
        if args and str(args[0]) == "root":
            return "adbd cannot run as root on a production build"
        if PRIVATE_STORAGE_PREFIX in joined:
            return "app-private storage needs root; these apps are not debuggable"
        if "content://sms" in joined:
            return "the SMS provider requires READ_SMS/WRITE_SMS, which adb shell lacks"
        return ""

    def execute_adb_call(self, request) -> Any:
        from android_env.proto import adb_pb2

        response = adb_pb2.AdbResponse()
        which = request.WhichOneof("command")

        if which in ("pull", "push"):
            return self._file_transfer(request, which, response)

        if which == "get_current_activity":
            return self._current_activity(request, response)

        if which == "start_activity":
            return self._start_activity(request, response)

        if which != "generic":
            response.status = adb_pb2.AdbResponse.Status.UNKNOWN_COMMAND
            response.error_message = (
                "physical-device controller implements generic, pull, push, "
                f"get_current_activity and start_activity adb calls, got {which}"
            )
            return response

        args = list(request.generic.args)

        if args and str(args[0]) == "root" and self._already_root():
            # `adb root` restarts adbd and upstream issues it before every file pull,
            # so it is skipped when the shell already runs as root.
            response.status = adb_pb2.AdbResponse.Status.OK
            response.generic.output = b"adbd is already running as root\n"
            self.calls.append({"args": args, "status": "OK", "short_circuit": "already_root"})
            return response

        root_limited = self._root_limited_reason(args)

        timeout = float(request.timeout_sec or 0.0) or self._default_timeout
        command = self._command(args)
        try:
            completed = self._runner(
                command,
                check=False,
                capture_output=True,
                timeout=timeout,
            )
        except subprocess.TimeoutExpired:
            response.status = adb_pb2.AdbResponse.Status.TIMEOUT
            response.error_message = f"adb timed out after {timeout:g}s: {shlex.join(args)}"
            self.calls.append({"args": args, "status": "TIMEOUT"})
            return response
        except Exception as exc:
            response.status = adb_pb2.AdbResponse.Status.INTERNAL_ERROR
            response.error_message = f"{type(exc).__name__}: {exc}"
            self.calls.append({"args": args, "status": "INTERNAL_ERROR"})
            return response

        stdout = completed.stdout or b""
        if isinstance(stdout, str):
            stdout = stdout.encode("utf-8", errors="replace")
        if args and str(args[0]) == "shell":
            # Some adb clients emit CRLF; upstream splits listings on newlines and uses
            # each entry as a path. Pull/push payloads are left untouched.
            stdout = stdout.replace(b"\r\n", b"\n")
        stderr = completed.stderr or b""
        if isinstance(stderr, str):
            stderr = stderr.encode("utf-8", errors="replace")

        if completed.returncode == 0:
            response.status = adb_pb2.AdbResponse.Status.OK
            response.generic.output = stdout
        else:
            response.status = adb_pb2.AdbResponse.Status.ADB_ERROR
            response.error_message = stderr.decode("utf-8", errors="replace").strip()
            response.generic.output = stdout

        call: dict[str, Any] = {
            "args": args,
            "status": "OK" if completed.returncode == 0 else "ADB_ERROR",
            "returncode": completed.returncode,
        }
        if root_limited:
            call["root_limited"] = root_limited
        self.calls.append(call)
        return response

    def _start_activity(self, request, response) -> Any:
        """Handle StartActivity as the android_env adb call parser does."""

        from android_env.proto import adb_pb2

        activity = str(request.start_activity.full_activity or "")
        if not activity:
            response.status = adb_pb2.AdbResponse.Status.FAILED_PRECONDITION
            response.error_message = "`start_activity.full_activity` cannot be empty."
            return response
        args = ["shell", "am", "start"]
        if request.start_activity.force_stop:
            args.append("-S")
        args += ["-W", "-n", activity] + [str(a) for a in request.start_activity.extra_args]
        started = self.execute_adb_call(
            adb_pb2.AdbRequest(
                generic=adb_pb2.AdbRequest.GenericRequest(args=args),
                timeout_sec=request.timeout_sec,
            )
        )
        response.status = started.status
        response.error_message = started.error_message
        response.generic.output = started.generic.output
        output = started.generic.output.decode("utf-8", errors="replace")
        if started.status == adb_pb2.AdbResponse.Status.OK and "Error" in output:
            response.status = adb_pb2.AdbResponse.Status.INTERNAL_ERROR
            response.error_message = output.strip()
        response.start_activity.full_activity = activity
        response.start_activity.output = started.generic.output
        return response

    def _current_activity(self, request, response) -> Any:
        """Handle GetCurrentActivity as the android_env adb call parser does."""

        from android_env.proto import adb_pb2

        listing = self.execute_adb_call(
            adb_pb2.AdbRequest(
                generic=adb_pb2.AdbRequest.GenericRequest(
                    args=["shell", "am", "stack", "list"]
                ),
                timeout_sec=request.timeout_sec,
            )
        )
        if listing.status != adb_pb2.AdbResponse.Status.OK:
            response.status = listing.status
            response.error_message = listing.error_message
            return response
        text = listing.generic.output.decode("utf-8", errors="replace")
        for line in text.splitlines():
            if "visible=true" not in line:
                continue
            match = re.search(r"topActivity=ComponentInfo\{(.+?)\}", line)
            if match:
                response.status = adb_pb2.AdbResponse.Status.OK
                response.get_current_activity.full_activity = match.group(1)
                return response
        response.status = adb_pb2.AdbResponse.Status.INTERNAL_ERROR
        response.error_message = (
            "Could not extract current activity from `am stack list`: " + text[:500]
        )
        return response

    def _file_transfer(self, request, which: str, response) -> Any:
        """Run ``adb pull`` or ``adb push`` for a file-transfer request.

        The request carries file contents inline, so both directions go through a
        temporary local file. A failure carries adb's stderr as its error message.
        """

        from android_env.proto import adb_pb2

        message = getattr(request, which)
        timeout = float(request.timeout_sec or 0.0) or self._default_timeout

        staged = tempfile.NamedTemporaryFile(delete=False)
        staged_path = staged.name
        try:
            if which == "pull":
                staged.close()
                args = ["pull", message.path, staged_path]
            else:
                staged.write(message.content)
                staged.close()
                args = ["push", staged_path, message.path]

            try:
                completed = self._runner(
                    self._command(args), check=False, capture_output=True,
                    timeout=timeout,
                )
            except subprocess.TimeoutExpired:
                response.status = adb_pb2.AdbResponse.Status.TIMEOUT
                response.error_message = f"adb {which} timed out after {timeout:g}s"
                self.calls.append({"args": args, "status": "TIMEOUT"})
                return response
            except Exception as exc:
                response.status = adb_pb2.AdbResponse.Status.INTERNAL_ERROR
                response.error_message = f"{type(exc).__name__}: {exc}"
                self.calls.append({"args": args, "status": "INTERNAL_ERROR"})
                return response

            stderr = completed.stderr or b""
            if isinstance(stderr, str):
                stderr = stderr.encode("utf-8", errors="replace")
            if completed.returncode == 0:
                response.status = adb_pb2.AdbResponse.Status.OK
                if which == "pull":
                    with open(staged_path, "rb") as handle:
                        response.pull.content = handle.read()
            else:
                response.status = adb_pb2.AdbResponse.Status.ADB_ERROR
                response.error_message = stderr.decode(
                    "utf-8", errors="replace"
                ).strip()
            self.calls.append({
                "args": args,
                "status": "OK" if completed.returncode == 0 else "ADB_ERROR",
                "returncode": completed.returncode,
            })
            return response
        finally:
            try:
                os.unlink(staged_path)
            except OSError:
                pass

    def _already_root(self) -> bool:
        """Return whether the adb shell runs as root; the answer is cached."""

        cached = getattr(self, "_root_state", None)
        if cached is not None:
            return cached
        try:
            completed = self._runner(
                self._command(["shell", "whoami"]),
                check=False, capture_output=True, timeout=15,
            )
            stdout = completed.stdout or b""
            if isinstance(stdout, bytes):
                stdout = stdout.decode("utf-8", errors="replace")
            state = stdout.strip() == "root"
        except Exception:
            # If the check fails, assume no root so a needed `adb root` still runs.
            state = False
        self._root_state = state
        return state

    @property
    def adb_device_name(self) -> str:
        return self._device_id

    def get_ui_elements(self):
        """Return the current screen as upstream UI elements, from a uiautomator dump.

        The accessibility forwarder is not attached during fixture setup, so this
        uses upstream's uiautomator path.
        """

        from android_world.env import adb_utils, representation_utils

        return representation_utils.xml_dump_to_ui_elements(
            adb_utils.uiautomator_dump(self)
        )

    def pull_file(
        self, remote_file_path: str, timeout_sec: float | None = None
    ):
        """Pull the directory holding ``remote_file_path`` into a temporary directory.

        Returns upstream's ``file_utils.tmp_directory_from_device`` context manager,
        which yields the local directory and removes it on exit.
        """

        from android_world.utils import file_utils

        # The whole directory is pulled so SQLite's -wal and -shm files stay with
        # the database.
        remote_directory = posixpath.dirname(remote_file_path)
        return file_utils.tmp_directory_from_device(
            remote_directory, self, timeout_sec
        )

    def push_file(
        self,
        local_file_path: str,
        remote_file_path: str,
        timeout_sec: float | None = None,
    ) -> None:
        """Copy a local file back onto the device, clearing what was there."""

        from android_world.utils import file_utils

        remote_directory = posixpath.dirname(remote_file_path)
        file_utils.clear_directory(remote_directory, self)
        file_utils.copy_data_to_device(
            local_file_path, remote_file_path, self, timeout_sec
        )


class PhysicalEnv:
    """The ``AsyncEnv``-shaped wrapper upstream task setups expect."""

    def __init__(self, controller: PhysicalDeviceController) -> None:
        self._controller = controller

    @property
    def controller(self) -> PhysicalDeviceController:
        return self._controller

    @property
    def base_env(self) -> PhysicalDeviceController:
        return self._controller


def build_physical_env(adb_path: str, device_id: str, **kwargs) -> PhysicalEnv:
    """Build a ``PhysicalEnv`` for ``device_id`` after warming its ADB connection."""

    controller = PhysicalDeviceController(adb_path, device_id, **kwargs)
    controller.warm_connection()
    return PhysicalEnv(controller)


==> anc/code/tools/prepare_android_world_app_snapshots.py <==
"""Create and verify AndroidWorld app snapshots on an emulator.

Each app runs its official ``AppSetup.setup``; the live app data, the saved
snapshot and the restored data must match file by file (SHA-256), otherwise the
snapshot is removed. Markor and Simple Calendar Pro use
tools/prepare_markor_snapshot.py and tools/prepare_simple_calendar_snapshot.py.
"""

from __future__ import annotations

import argparse
import contextlib
import datetime as dt
import json
import math
import os
import posixpath
import re
import sys
import time
from pathlib import Path
from typing import Any, Callable, Iterable, Iterator, Mapping

REPO_ROOT = Path(__file__).resolve().parents[1]
if str(REPO_ROOT) not in sys.path:
    sys.path.insert(0, str(REPO_ROOT))

from android_env.proto import adb_pb2  # noqa: E402
from android_world.env import adb_utils, device_constants  # noqa: E402
from android_world.env.setup_device import apps as official_setup_apps  # noqa: E402
from android_world.env.setup_device import setup as official_setup  # noqa: E402
from android_world.env.setup_device.apps import (  # noqa: E402
    AudioRecorder,
    CameraApp,
    ChromeApp,
    ClipperApp,
    ClockApp,
    ContactsApp,
    ExpenseApp,
    FilesApp,
    JoplinApp,
    MarkorApp,
    OpenTracksApp,
    OsmAndApp,
    RecipeApp,
    RetroMusicApp,
    SettingsApp,
    SimpleCalendarProApp,
    SimpleDrawProApp,
    SimpleGalleryProApp,
    SimpleSMSMessengerApp,
    TasksApp,
    VlcApp,
)
from android_world.task_evals.utils import sqlite_schema_utils  # noqa: E402
from android_world.task_evals.utils import sqlite_utils  # noqa: E402
from android_world.utils import app_snapshot  # noqa: E402
from tools.physical_device_controller import (  # noqa: E402
    PhysicalDeviceController,
    PhysicalEnv,
)


DEFAULT_DEVICE_ID = "emulator-5554"
DEFAULT_ADB = "adb"
EVIDENCE_ROOT = REPO_ROOT / "artifacts" / "android_world_app_snapshots"
DEFAULT_OFFICIAL_SETUP_MIN_WAIT_SECONDS = 10.0
DEFAULT_TASKS_DB_WAIT_SECONDS = 30.0
DEFAULT_TASKS_DB_POLL_SECONDS = 1.0
DEFAULT_TASKS_DB_PROBE_TIMEOUT_SECONDS = 3.0
TASKS_DB_RELATIVE_PATH = "databases/database"
TASKS_DB_PATH = f"/data/data/org.tasks/{TASKS_DB_RELATIVE_PATH}"
TASKS_TABLE = "tasks"
CAMERA_PREFS_PATH = (
    "/data/data/com.android.camera2/shared_prefs/"
    "com.android.camera2_preferences.xml"
)
CAMERA_REQUIRED_PREFERENCE_KEY = "pref_camera_recordlocation_key"

_GENERIC_SPLIT100_APP_CLASS_SET = frozenset(
    {
        AudioRecorder,
        CameraApp,
        ChromeApp,
        ClipperApp,
        ClockApp,
        ContactsApp,
        ExpenseApp,
        FilesApp,
        JoplinApp,
        OpenTracksApp,
        OsmAndApp,
        RecipeApp,
        RetroMusicApp,
        SettingsApp,
        SimpleDrawProApp,
        SimpleGalleryProApp,
        SimpleSMSMessengerApp,
        TasksApp,
        VlcApp,
    }
)
SPECIALIZED_SPLIT100_APP_TOOLS: Mapping[str, Mapping[str, Any]] = {
    "markor": {
        "app_class": MarkorApp,
        "tool": "tools/prepare_markor_snapshot.py",
        "reason": "validates all-files permission and completed onboarding",
    },
    "simple_calendar_pro": {
        "app_class": SimpleCalendarProApp,
        "tool": "tools/prepare_simple_calendar_snapshot.py",
        "reason": "validates and empties the official events.db baseline",
    },
}
_SPECIALIZED_SPLIT100_APP_CLASS_SET = frozenset(
    item["app_class"] for item in SPECIALIZED_SPLIT100_APP_TOOLS.values()
)
SPLIT100_REQUIRED_APP_CLASSES: tuple[type, ...] = tuple(
    app_class
    for app_class in official_setup._APPS
    if app_class
    in _GENERIC_SPLIT100_APP_CLASS_SET | _SPECIALIZED_SPLIT100_APP_CLASS_SET
)
APP_CLASSES: tuple[type, ...] = tuple(
    app_class
    for app_class in official_setup._APPS
    if app_class in _GENERIC_SPLIT100_APP_CLASS_SET
)

if set(APP_CLASSES) != set(_GENERIC_SPLIT100_APP_CLASS_SET):
    raise RuntimeError(
        "a generic Split100 app class is missing from official setup.py::_APPS"
    )
if set(SPLIT100_REQUIRED_APP_CLASSES) != (
    set(_GENERIC_SPLIT100_APP_CLASS_SET)
    | set(_SPECIALIZED_SPLIT100_APP_CLASS_SET)
):
    raise RuntimeError(
        "a required Split100 app class is missing from official setup.py::_APPS"
    )

APP_KEYS: Mapping[str, type] = {
    "audio_recorder": AudioRecorder,
    "camera": CameraApp,
    "chrome": ChromeApp,
    "clipper": ClipperApp,
    "clock": ClockApp,
    "contacts": ContactsApp,
    "expense": ExpenseApp,
    "files": FilesApp,
    "joplin": JoplinApp,
    "open_tracks": OpenTracksApp,
    "osmand": OsmAndApp,
    "recipe": RecipeApp,
    "retro_music": RetroMusicApp,
    "settings": SettingsApp,
    "simple_draw_pro": SimpleDrawProApp,
    "simple_gallery_pro": SimpleGalleryProApp,
    "simple_sms_messenger": SimpleSMSMessengerApp,
    "tasks": TasksApp,
    "vlc": VlcApp,
}


def utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).isoformat()


def compact_utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")


def require_allowed_device(device_id: str) -> str:
    serial = str(device_id or "").strip()
    if not serial.startswith("emulator-"):
        raise ValueError(
            "AndroidWorld app snapshot provisioning runs only on an emulator "
            f"serial (emulator-*); got {serial!r}"
        )
    return serial


def require_allowed_adb_server_socket(adb_server_socket: str) -> str:
    return str(adb_server_socket or "").strip()


def use_adb_server_socket(socket: str) -> None:
    """Point every ADB subprocess at ``socket``; an empty value keeps the inherited server."""
    if socket:
        os.environ["ADB_SERVER_SOCKET"] = socket


class SnapshotProvisioningController(PhysicalDeviceController):
    """Explicit-serial ADB controller for the official ``AppSetup`` UI operations.

    Translates ``start_activity`` and ``tap`` requests into ``adb shell`` commands
    and assigns each UI element a ``display_id`` in screen order.
    """

    def execute_adb_call(self, request):
        which = request.WhichOneof("command")
        timeout_sec = float(request.timeout_sec or 0.0)
        if which == "start_activity":
            args = [
                "shell",
                "am",
                "start",
                "-n",
                request.start_activity.full_activity,
                *request.start_activity.extra_args,
            ]
            return super().execute_adb_call(
                adb_pb2.AdbRequest(
                    generic=adb_pb2.AdbRequest.GenericRequest(args=args),
                    timeout_sec=timeout_sec,
                )
            )
        if which == "tap":
            args = [
                "shell",
                "input",
                "tap",
                str(request.tap.x),
                str(request.tap.y),
            ]
            return super().execute_adb_call(
                adb_pb2.AdbRequest(
                    generic=adb_pb2.AdbRequest.GenericRequest(args=args),
                    timeout_sec=timeout_sec,
                )
            )
        return super().execute_adb_call(request)

    def get_ui_elements(self):
        elements = super().get_ui_elements()
        for index, element in enumerate(elements):
            element.display_id = index
        return elements


def build_provisioning_env(
    adb_path: str,
    device_id: str,
    *,
    adb_server_socket: str = "",
    controller_class=SnapshotProvisioningController,
) -> PhysicalEnv:
    serial = require_allowed_device(device_id)
    socket = require_allowed_adb_server_socket(adb_server_socket)
    use_adb_server_socket(socket)
    controller = controller_class(adb_path, serial)
    controller.warm_connection()
    return PhysicalEnv(controller)


def checked_text(controller: Any, args: list[str], purpose: str) -> str:
    response = adb_utils.issue_generic_request(args, controller)
    adb_utils.check_ok(response, purpose)
    return response.generic.output.decode("utf-8", errors="replace").strip()


def validate_min_wait_seconds(value: Any) -> float:
    try:
        seconds = float(value)
    except (TypeError, ValueError) as exc:
        raise ValueError(f"invalid official setup minimum wait: {value!r}") from exc
    if not math.isfinite(seconds) or seconds < 0:
        raise ValueError(f"invalid official setup minimum wait: {value!r}")
    return seconds


MISSING_ONBOARDING_TARGET = re.compile(r'^Target text ".*" not found\.$')


def is_missing_onboarding_target(exc: BaseException) -> bool:
    """Return True for the setup error that upstream tolerates as a warning.

    ``AppSetup.setup`` taps through onboarding by button text and raises this
    ValueError when a screen is absent in the installed app build.  Upstream
    ``setup_apps`` logs it and still saves the snapshot; every other exception
    stays fatal.
    """

    return isinstance(exc, ValueError) and bool(
        MISSING_ONBOARDING_TARGET.match(str(exc))
    )


@contextlib.contextmanager
def temporary_official_setup_min_wait(
    minimum_seconds: float,
    *,
    time_module: Any = official_setup_apps.time,
) -> Iterator[None]:
    """Temporarily extend official ``apps.py`` sleeps, restoring in all cases."""

    configured_minimum = validate_min_wait_seconds(minimum_seconds)
    original_sleep = time_module.sleep

    def patched_sleep(requested: float):
        return original_sleep(max(float(requested), configured_minimum))

    time_module.sleep = patched_sleep
    try:
        yield
    finally:
        time_module.sleep = original_sleep


def inspect_camera_required_preference(
    controller: Any,
    *,
    request_text: Callable[[Any, list[str], str], str] = checked_text,
) -> dict[str, Any]:
    missing_marker = "__DELTAREPLAY_CAMERA_PREFS_FILE_MISSING__"
    contents = request_text(
        controller,
        [
            "shell",
            (
                f'if [ -f "{CAMERA_PREFS_PATH}" ]; then '
                f'cat "{CAMERA_PREFS_PATH}"; else echo "{missing_marker}"; fi'
            ),
        ],
        "inspect live Camera onboarding preference",
    )
    file_exists = contents.strip() != missing_marker
    key_pattern = (
        r"name\s*=\s*['\"]"
        + re.escape(CAMERA_REQUIRED_PREFERENCE_KEY)
        + r"['\"]"
    )
    present = bool(file_exists and re.search(key_pattern, contents))
    return {
        "path": CAMERA_PREFS_PATH,
        "required_key": CAMERA_REQUIRED_PREFERENCE_KEY,
        "file_exists": file_exists,
        "present": present,
    }


def inspect_tasks_database(
    controller: Any,
    *,
    db_path: str = TASKS_DB_PATH,
    table_name: str = TASKS_TABLE,
    timeout_sec: float = DEFAULT_TASKS_DB_PROBE_TIMEOUT_SECONDS,
) -> dict[str, Any]:
    """Report whether the Tasks.org database contains the required task table.

    The ``/data/data/org.tasks`` directory can exist while the database is still
    missing or empty after an unfinished first launch.
    """

    evidence: dict[str, Any] = {
        "db_path": db_path,
        "required_table": table_name,
        "database_exists": False,
        "database_nonempty": False,
        "table_present": False,
        "ready": False,
    }
    try:
        with controller.pull_file(db_path, timeout_sec=timeout_sec) as local_dir:
            local_path = Path(local_dir) / posixpath.basename(db_path)
            evidence["database_exists"] = local_path.is_file()
            if not evidence["database_exists"]:
                evidence["reason"] = "database_missing_after_pull"
                return evidence
            file_size = local_path.stat().st_size
            evidence["database_size_bytes"] = file_size
            evidence["database_nonempty"] = file_size > 0
            if file_size <= 0:
                evidence["reason"] = "database_file_is_empty"
                return evidence
            rows = sqlite_utils.execute_query(
                "SELECT name FROM sqlite_master WHERE type = 'table';",
                str(local_path),
                sqlite_schema_utils.GenericRow,
            )
            evidence["table_present"] = any(
                getattr(row, "name", None) == table_name for row in rows
            )
            evidence["ready"] = evidence["table_present"]
            evidence["reason"] = (
                "ready" if evidence["ready"] else "required_table_missing"
            )
            return evidence
    except Exception as exc:  # Device/file/SQLite failures are retryable here.
        evidence["reason"] = "database_unreadable"
        evidence["error"] = _error_payload(exc)
        return evidence


def launch_official_app_activity(
    app_class: type,
    controller: Any,
    *,
    activity_resolver: Callable[[str], str | None] = adb_utils.get_adb_activity,
    start_activity_fn: Callable[..., Any] = adb_utils.start_activity,
    check_ok_fn: Callable[..., Any] = adb_utils.check_ok,
) -> dict[str, str]:
    app_name = str(app_class.app_name)
    activity = activity_resolver(app_name)
    if not activity:
        raise RuntimeError(
            f"AndroidWorld has no resolved launch activity for {app_name!r}"
        )
    response = start_activity_fn(
        activity,
        extra_args=[],
        env=controller,
        timeout_sec=5.0,
    )
    check_ok_fn(response, f"launch {app_name} through AndroidWorld activity registry")
    return {"app_name": app_name, "activity": activity}


def wait_for_tasks_database(
    app_class: type,
    controller: Any,
    *,
    timeout_seconds: float = DEFAULT_TASKS_DB_WAIT_SECONDS,
    poll_seconds: float = DEFAULT_TASKS_DB_POLL_SECONDS,
    inspector: Callable[..., Mapping[str, Any]] = inspect_tasks_database,
    launch_fn: Callable[..., Mapping[str, Any]] = launch_official_app_activity,
    close_fn: Callable[..., Any] = adb_utils.close_app,
    monotonic_fn: Callable[[], float] = time.monotonic,
    sleep_fn: Callable[[float], Any] = time.sleep,
) -> dict[str, Any]:
    """Run Tasks.org and wait a bounded time for its evaluator database."""

    timeout = validate_min_wait_seconds(timeout_seconds)
    poll = validate_min_wait_seconds(poll_seconds)
    if poll <= 0:
        raise ValueError(f"Tasks.org database poll interval must be positive: {poll}")

    started_at = monotonic_fn()
    deadline = started_at + timeout
    launch: dict[str, Any] = {}
    attempts: list[dict[str, Any]] = []
    ready = False
    try:
        launch = dict(launch_fn(app_class, controller))
        while True:
            remaining = max(0.0, deadline - monotonic_fn())
            probe_timeout = max(
                0.1,
                min(DEFAULT_TASKS_DB_PROBE_TIMEOUT_SECONDS, remaining or 0.1),
            )
            state = dict(
                inspector(
                    controller,
                    db_path=TASKS_DB_PATH,
                    table_name=TASKS_TABLE,
                    timeout_sec=probe_timeout,
                )
            )
            attempts.append(state)
            if state.get("ready") is True:
                ready = True
                break
            remaining = deadline - monotonic_fn()
            if remaining <= 0:
                raise RuntimeError(
                    "Tasks.org did not create a readable non-empty database "
                    f"{TASKS_DB_PATH!r} containing table {TASKS_TABLE!r} within "
                    f"{timeout:g} seconds; last inspection: "
                    + json.dumps(state, ensure_ascii=False, default=str)
                )
            sleep_fn(min(poll, remaining))
    finally:
        close_fn(str(app_class.app_name), controller)

    # Closing the app flushes pending journal/WAL state; the database must still
    # be readable before it is copied.
    settled = dict(
        inspector(
            controller,
            db_path=TASKS_DB_PATH,
            table_name=TASKS_TABLE,
            timeout_sec=DEFAULT_TASKS_DB_PROBE_TIMEOUT_SECONDS,
        )
    )
    if ready and settled.get("ready") is not True:
        raise RuntimeError(
            "Tasks.org database became unreadable after the app was closed; "
            "final inspection: "
            + json.dumps(settled, ensure_ascii=False, default=str)
        )
    return {
        "ready": True,
        "launch": launch,
        "timeout_seconds": timeout,
        "poll_seconds": poll,
        "attempt_count": len(attempts),
        "attempts": attempts,
        "after_close": settled,
        "elapsed_seconds": max(0.0, monotonic_fn() - started_at),
    }


def directory_exists(
    controller: Any,
    path: str,
    *,
    request_text: Callable[[Any, list[str], str], str] = checked_text,
) -> bool:
    output = request_text(
        controller,
        [
            "shell",
            f'if [ -d "{path}" ]; then echo EXISTS; else echo MISSING; fi',
        ],
        f"inspect directory {path}",
    )
    if output == "EXISTS":
        return True
    if output == "MISSING":
        return False
    raise RuntimeError(f"ambiguous directory check for {path}: {output!r}")


def _validated_snapshot_path(path: str) -> str:
    """Allow deletion of one package snapshot, never the snapshot root."""

    root = posixpath.normpath(device_constants.SNAPSHOT_DATA)
    normalized = posixpath.normpath(str(path or ""))
    if normalized == root or not normalized.startswith(root.rstrip("/") + "/"):
        raise ValueError(f"unsafe AndroidWorld snapshot path: {path!r}")
    relative = normalized[len(root.rstrip("/")) + 1 :]
    if not relative or "/" in relative or relative in {".", ".."}:
        raise ValueError(f"snapshot path must name exactly one package: {path!r}")
    return normalized


def remove_snapshot_tree(
    controller: Any,
    path: str,
    *,
    request_text: Callable[[Any, list[str], str], str] = checked_text,
    exists_fn: Callable[..., bool] = directory_exists,
) -> dict[str, Any]:
    normalized = _validated_snapshot_path(path)
    request_text(
        controller,
        ["shell", "rm", "-rf", normalized],
        f"remove snapshot tree {normalized}",
    )
    if exists_fn(controller, normalized, request_text=request_text):
        raise RuntimeError(f"snapshot directory survived deletion: {normalized}")
    return {"path": normalized, "absent_after": True}


def directory_manifest(
    controller: Any,
    path: str,
    *,
    request_text: Callable[[Any, list[str], str], str] = checked_text,
    exists_fn: Callable[..., bool] = directory_exists,
) -> dict[str, Any]:
    """Return the relative tree and SHA-256 of every ordinary file under ``path``.

    An existing empty directory is valid, e.g. for an app whose baseline is
    cleared app data.
    """

    if not exists_fn(controller, path, request_text=request_text):
        raise RuntimeError(f"directory is missing: {path}")
    raw_entries = request_text(
        controller,
        ["shell", f'cd "{path}" && find . -mindepth 1 -print'],
        f"list directory tree {path}",
    )
    raw_hashes = request_text(
        controller,
        [
            "shell",
            f'cd "{path}" && find . -type f -exec sha256sum {{}} \\;',
        ],
        f"hash ordinary files in {path}",
    )

    entries = sorted(
        line.strip() for line in raw_entries.splitlines() if line.strip()
    )
    hashes: list[dict[str, str]] = []
    seen_paths: set[str] = set()
    for line in raw_hashes.splitlines():
        if not line.strip():
            continue
        match = re.fullmatch(r"([0-9a-fA-F]{64})\s+(.+)", line.strip())
        if not match:
            raise RuntimeError(f"unrecognized sha256sum row for {path}: {line!r}")
        relative = match.group(2)
        if relative in seen_paths:
            raise RuntimeError(f"duplicate hashed file in {path}: {relative}")
        seen_paths.add(relative)
        hashes.append({"path": relative, "sha256": match.group(1).lower()})
    hashes.sort(key=lambda item: item["path"])
    return {
        "path": path,
        "exists": True,
        "entries": entries,
        "ordinary_files": hashes,
        "entry_count": len(entries),
        "ordinary_file_count": len(hashes),
    }


def comparable_manifest(manifest: Mapping[str, Any]) -> dict[str, Any]:
    return {
        "entries": list(manifest.get("entries") or []),
        "ordinary_files": list(manifest.get("ordinary_files") or []),
    }


def official_package_name(app_class: type) -> str:
    activity = adb_utils.get_adb_activity(str(app_class.app_name))
    if not activity:
        raise RuntimeError(
            f"AndroidWorld has no activity mapping for {app_class.app_name!r}"
        )
    return adb_utils.extract_package_name(activity)


def require_package_installed(
    package_name: str,
    controller: Any,
    *,
    request_text: Callable[[Any, list[str], str], str] = checked_text,
) -> dict[str, Any]:
    output = request_text(
        controller,
        ["shell", "pm", "path", package_name],
        f"probe installed package {package_name}",
    )
    paths = sorted(
        line.removeprefix("package:").strip()
        for line in output.splitlines()
        if line.strip().startswith("package:")
    )
    if not paths or any(not path for path in paths):
        raise RuntimeError(f"package is not installed: {package_name}")
    return {"package": package_name, "apk_paths": paths}


def _error_payload(exc: BaseException) -> dict[str, str]:
    return {"type": type(exc).__name__, "message": str(exc)}


def _calls_since(controller: Any, start: int) -> list[dict[str, Any]]:
    calls = getattr(controller, "calls", None)
    if not isinstance(calls, list):
        return []
    return [dict(item) for item in calls[start:] if isinstance(item, Mapping)]


def _require_tasks_database_ready(
    inspection: Mapping[str, Any], *, phase: str
) -> None:
    if inspection.get("ready") is True:
        return
    raise RuntimeError(
        f"Tasks.org database validation failed {phase}: "
        + json.dumps(dict(inspection), ensure_ascii=False, default=str)
    )


def _require_tasks_database_in_manifest(
    manifest: Mapping[str, Any], *, phase: str
) -> None:
    ordinary_files = list(manifest.get("ordinary_files") or [])
    if not ordinary_files:
        raise RuntimeError(
            f"Tasks.org snapshot validation failed {phase}: app data contains "
            "zero ordinary files"
        )
    relative_paths = {
        posixpath.normpath(str(item.get("path", "")).removeprefix("./"))
        for item in ordinary_files
        if isinstance(item, Mapping)
    }
    if TASKS_DB_RELATIVE_PATH not in relative_paths:
        raise RuntimeError(
            f"Tasks.org snapshot validation failed {phase}: required database "
            f"{TASKS_DB_RELATIVE_PATH!r} is missing"
        )


def provision_app_snapshot(
    app_class: type,
    env: Any,
    *,
    package_name_fn: Callable[[type], str] = official_package_name,
    package_probe_fn: Callable[..., dict[str, Any]] = require_package_installed,
    snapshot_path_fn: Callable[[str], str] = app_snapshot._snapshot_path,
    app_data_path_fn: Callable[[str], str] = app_snapshot._app_data_path,
    remove_fn: Callable[..., dict[str, Any]] = remove_snapshot_tree,
    manifest_fn: Callable[..., dict[str, Any]] = directory_manifest,
    save_fn: Callable[[str, Any], None] = app_snapshot.save_snapshot,
    restore_fn: Callable[[str, Any], None] = app_snapshot.restore_snapshot,
    official_setup_min_wait_seconds: float = (
        DEFAULT_OFFICIAL_SETUP_MIN_WAIT_SECONDS
    ),
    camera_app_class: type = CameraApp,
    setup_time_module: Any = official_setup_apps.time,
    camera_preference_fn: Callable[..., dict[str, Any]] = (
        inspect_camera_required_preference
    ),
    tasks_app_class: type = TasksApp,
    tasks_ready_fn: Callable[..., Mapping[str, Any]] = wait_for_tasks_database,
    tasks_inspect_fn: Callable[..., Mapping[str, Any]] = inspect_tasks_database,
    tasks_db_wait_seconds: float = DEFAULT_TASKS_DB_WAIT_SECONDS,
) -> dict[str, Any]:
    """Set up one app, save and restore its snapshot, and return an evidence dict.

    The snapshot is removed on any failure.
    """

    controller = env.controller
    app_name = str(app_class.app_name)
    package_name = package_name_fn(app_class)
    snapshot_path = snapshot_path_fn(app_name)
    live_path = app_data_path_fn(app_name)
    configured_minimum_wait = validate_min_wait_seconds(
        official_setup_min_wait_seconds
    )
    configured_tasks_wait = validate_min_wait_seconds(tasks_db_wait_seconds)
    is_camera = app_class is camera_app_class
    is_tasks = app_class is tasks_app_class
    evidence: dict[str, Any] = {
        "schema_version": 1,
        "kind": "android_world_app_snapshot_provisioning",
        "app_class": app_class.__name__,
        "app_name": app_name,
        "package_name": package_name,
        "live_path": live_path,
        "snapshot_path": snapshot_path,
        "official_setup_min_wait_seconds": configured_minimum_wait,
        "official_setup_min_wait_applied": True,
        "tasks_database_wait_seconds": configured_tasks_wait,
        "tasks_database_validation_applied": is_tasks,
        "created_at": utc_now(),
        "ok": False,
    }

    try:
        evidence["package_probe"] = package_probe_fn(package_name, controller)
        evidence["old_snapshot_removal"] = remove_fn(controller, snapshot_path)

        call_start = len(getattr(controller, "calls", []) or [])
        evidence["official_setup"] = {
            "completed": False,
            "minimum_wait_seconds": configured_minimum_wait,
            "minimum_wait_applied": True,
            "adb_calls": [],
        }
        # Retried as a whole: onboarding UI can lag on a cold-booted emulator, and the
        # setup's ``pm clear`` makes a rerun safe.
        try:
            setup_attempts = 3
            for setup_attempt in range(1, setup_attempts + 1):
                try:
                    # Official setups launch, sleep briefly and force-stop; a longer
                    # minimum sleep lets slow apps create their databases in time.
                    with temporary_official_setup_min_wait(
                        configured_minimum_wait,
                        time_module=setup_time_module,
                    ):
                        app_class.setup(env)
                    evidence["official_setup"]["attempts"] = setup_attempt
                    break
                except Exception as exc:
                    if setup_attempt == setup_attempts:
                        evidence["official_setup"]["attempts"] = setup_attempt
                        if is_missing_onboarding_target(exc):
                            evidence["official_setup"]["onboarding_warning"] = {
                                "type": type(exc).__name__,
                                "message": str(exc),
                                "tolerated_as_upstream_does": True,
                            }
                            break
                        raise
                    setup_time_module.sleep(20.0)
        finally:
            evidence["official_setup"]["adb_calls"] = _calls_since(
                controller, call_start
            )
        evidence["official_setup"]["completed"] = True
        setup_calls = evidence["official_setup"]["adb_calls"]
        failed_calls = [
            item for item in setup_calls if str(item.get("status")) != "OK"
        ]
        if failed_calls:
            raise RuntimeError(
                "official setup emitted failed ADB calls: "
                + json.dumps(failed_calls, ensure_ascii=False, default=str)
            )

        if is_tasks:
            tasks_before_save = dict(
                tasks_ready_fn(
                    app_class,
                    controller,
                    timeout_seconds=configured_tasks_wait,
                )
            )
            evidence["tasks_database_before_save"] = tasks_before_save
            _require_tasks_database_ready(
                tasks_before_save,
                phase="after official setup and before snapshot save",
            )

        if is_camera:
            camera_before_save = dict(camera_preference_fn(controller))
            evidence["camera_preference_before_save"] = camera_before_save
            if camera_before_save.get("present") is not True:
                raise RuntimeError(
                    "Camera official setup did not persist required preference "
                    f"{CAMERA_REQUIRED_PREFERENCE_KEY!r} before snapshot save"
                )

        setup_manifest = manifest_fn(controller, live_path)
        evidence["live_after_setup"] = setup_manifest
        if is_tasks:
            _require_tasks_database_in_manifest(
                setup_manifest, phase="after official setup"
            )

        save_fn(app_name, controller)
        saved_manifest = manifest_fn(controller, snapshot_path)
        evidence["snapshot_after_save"] = saved_manifest
        if is_tasks:
            _require_tasks_database_in_manifest(
                saved_manifest, phase="inside the saved snapshot"
            )
        saved_matches = comparable_manifest(setup_manifest) == comparable_manifest(
            saved_manifest
        )
        evidence["save_matches_setup"] = saved_matches
        if not saved_matches:
            raise RuntimeError(
                f"saved snapshot differs from official setup state for {app_name}"
            )
        if is_tasks:
            tasks_in_snapshot = dict(
                tasks_inspect_fn(
                    controller,
                    db_path=posixpath.join(
                        snapshot_path, TASKS_DB_RELATIVE_PATH
                    ),
                    table_name=TASKS_TABLE,
                    timeout_sec=DEFAULT_TASKS_DB_PROBE_TIMEOUT_SECONDS,
                )
            )
            evidence["tasks_database_in_snapshot"] = tasks_in_snapshot
            _require_tasks_database_ready(
                tasks_in_snapshot,
                phase="inside the saved snapshot",
            )

        restore_fn(app_name, controller)
        if is_camera:
            camera_after_restore = dict(camera_preference_fn(controller))
            evidence["camera_preference_after_restore"] = camera_after_restore
            if camera_after_restore.get("present") is not True:
                raise RuntimeError(
                    "restored Camera state is missing required preference "
                    f"{CAMERA_REQUIRED_PREFERENCE_KEY!r}"
                )
        if is_tasks:
            tasks_after_restore = dict(
                tasks_inspect_fn(
                    controller,
                    db_path=posixpath.join(live_path, TASKS_DB_RELATIVE_PATH),
                    table_name=TASKS_TABLE,
                    timeout_sec=DEFAULT_TASKS_DB_PROBE_TIMEOUT_SECONDS,
                )
            )
            evidence["tasks_database_after_restore"] = tasks_after_restore
            _require_tasks_database_ready(
                tasks_after_restore,
                phase="after restoring the saved snapshot",
            )
        restored_manifest = manifest_fn(controller, live_path)
        evidence["live_after_restore"] = restored_manifest
        if is_tasks:
            _require_tasks_database_in_manifest(
                restored_manifest, phase="after restoring the saved snapshot"
            )
        restore_matches = comparable_manifest(saved_manifest) == comparable_manifest(
            restored_manifest
        )
        evidence["restore_matches_snapshot"] = restore_matches
        if not restore_matches:
            raise RuntimeError(
                f"restored app data differs from saved snapshot for {app_name}"
            )

        evidence["ok"] = True
        evidence["finished_at"] = utc_now()
        return evidence
    except BaseException as exc:
        evidence["error"] = _error_payload(exc)
        try:
            evidence["failed_snapshot_removal"] = remove_fn(
                controller, snapshot_path
            )
        except BaseException as cleanup_exc:
            evidence["failed_snapshot_removal"] = {
                "ok": False,
                "error": _error_payload(cleanup_exc),
            }
        evidence["finished_at"] = utc_now()
        return evidence


def write_evidence(path: Path, report: Mapping[str, Any]) -> None:
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(report, ensure_ascii=False, indent=2, default=str) + "\n",
        encoding="utf-8",
    )


def provision_selected_apps(
    app_classes: Iterable[type],
    env: Any,
    *,
    device_id: str,
    adb_path: str,
    evidence_path: Path,
    adb_server_socket: str = "",
    official_setup_min_wait_seconds: float = (
        DEFAULT_OFFICIAL_SETUP_MIN_WAIT_SECONDS
    ),
    tasks_db_wait_seconds: float = DEFAULT_TASKS_DB_WAIT_SECONDS,
    provision_one: Callable[..., dict[str, Any]] = provision_app_snapshot,
) -> dict[str, Any]:
    """Provision apps one by one, saving evidence after every result."""

    serial = require_allowed_device(device_id)
    socket = require_allowed_adb_server_socket(adb_server_socket)
    use_adb_server_socket(socket)
    configured_minimum_wait = validate_min_wait_seconds(
        official_setup_min_wait_seconds
    )
    configured_tasks_wait = validate_min_wait_seconds(tasks_db_wait_seconds)
    report: dict[str, Any] = {
        "schema_version": 1,
        "kind": "android_world_app_snapshots_batch",
        "device_id": serial,
        "adb_path": str(adb_path),
        "adb_server_socket": socket,
        "official_setup_min_wait_seconds": configured_minimum_wait,
        "tasks_database_wait_seconds": configured_tasks_wait,
        "created_at": utc_now(),
        "apps": [],
        "ok": False,
    }
    write_evidence(evidence_path, report)
    for app_class in app_classes:
        item = provision_one(
            app_class,
            env,
            official_setup_min_wait_seconds=configured_minimum_wait,
            tasks_db_wait_seconds=configured_tasks_wait,
        )
        report["apps"].append(item)
        write_evidence(evidence_path, report)
    report["ok"] = bool(report["apps"]) and all(
        item.get("ok") is True for item in report["apps"]
    )
    report["counts"] = {
        "requested": len(report["apps"]),
        "succeeded": sum(item.get("ok") is True for item in report["apps"]),
        "failed": sum(item.get("ok") is not True for item in report["apps"]),
    }
    report["finished_at"] = utc_now()
    write_evidence(evidence_path, report)
    return report


def parse_apps(spec: str) -> list[type]:
    keys = [item.strip() for item in str(spec or "").split(",") if item.strip()]
    if not keys:
        return list(APP_CLASSES)
    specialized = [key for key in keys if key in SPECIALIZED_SPLIT100_APP_TOOLS]
    if specialized:
        routes = []
        for key in specialized:
            item = SPECIALIZED_SPLIT100_APP_TOOLS[key]
            routes.append(f"{key}: {item['tool']}")
        raise ValueError(
            "these apps require their dedicated verified provisioner: "
            + "; ".join(routes)
        )
    unknown = [key for key in keys if key not in APP_KEYS]
    if unknown:
        raise ValueError("unknown app key(s): " + ", ".join(unknown))
    seen: set[type] = set()
    selected: list[type] = []
    for key in keys:
        app_class = APP_KEYS[key]
        if app_class not in seen:
            seen.add(app_class)
            selected.append(app_class)
    return selected


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(
        description=__doc__,
        formatter_class=argparse.RawDescriptionHelpFormatter,
    )
    parser.add_argument("--device-id", default=DEFAULT_DEVICE_ID)
    parser.add_argument("--adb-path", default=DEFAULT_ADB)
    parser.add_argument(
        "--adb-server-socket",
        type=require_allowed_adb_server_socket,
        default="",
        help=(
            "ADB_SERVER_SOCKET used by every ADB subprocess "
            "(default: the server inherited from the environment)."
        ),
    )
    parser.add_argument(
        "--official-setup-min-wait-seconds",
        type=validate_min_wait_seconds,
        default=DEFAULT_OFFICIAL_SETUP_MIN_WAIT_SECONDS,
        help=(
            "Minimum duration for each sleep in the official app setups "
            f"(default: {DEFAULT_OFFICIAL_SETUP_MIN_WAIT_SECONDS:g} seconds)."
        ),
    )
    parser.add_argument(
        "--tasks-db-wait-seconds",
        type=validate_min_wait_seconds,
        default=DEFAULT_TASKS_DB_WAIT_SECONDS,
        help=(
            "Maximum time to wait for official Tasks.org initialization to "
            "create a readable database and tasks table "
            f"(default: {DEFAULT_TASKS_DB_WAIT_SECONDS:g} seconds)."
        ),
    )
    parser.add_argument(
        "--apps",
        default=",".join(APP_KEYS),
        help="Comma-separated keys: " + ", ".join(APP_KEYS),
    )
    parser.add_argument(
        "--output",
        default="",
        help="JSON evidence path (default: timestamped path under artifacts).",
    )
    return parser


def main(argv: list[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    serial = require_allowed_device(args.device_id)
    socket = require_allowed_adb_server_socket(args.adb_server_socket)
    app_classes = parse_apps(args.apps)
    output = (
        Path(args.output)
        if args.output
        else EVIDENCE_ROOT / f"provision_{compact_utc_now()}.json"
    )
    if not output.is_absolute():
        output = REPO_ROOT / output

    env = build_provisioning_env(
        args.adb_path,
        serial,
        adb_server_socket=socket,
    )
    controller = env.controller
    state = checked_text(controller, ["get-state"], "probe emulator state")
    if state != "device":
        raise RuntimeError(f"emulator did not report state=device: {state!r}")
    shell_user = checked_text(controller, ["shell", "whoami"], "probe root")
    if shell_user != "root":
        raise RuntimeError(
            f"AndroidWorld app snapshots require root; shell is {shell_user!r}"
        )

    report = provision_selected_apps(
        app_classes,
        env,
        device_id=serial,
        adb_path=args.adb_path,
        evidence_path=output,
        adb_server_socket=socket,
        official_setup_min_wait_seconds=args.official_setup_min_wait_seconds,
        tasks_db_wait_seconds=args.tasks_db_wait_seconds,
    )
    print(
        json.dumps(
            {
                "ok": report["ok"],
                "counts": report["counts"],
                "evidence": str(output),
            },
            ensure_ascii=False,
            indent=2,
        )
    )
    return 0 if report["ok"] else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/tools/prepare_markor_snapshot.py <==
"""Prepare Markor's AndroidWorld baseline snapshot.

Runs the upstream ``MarkorApp.setup``, grants "manage all files" access, checks
that the first-run tutorial is done and the access is allowed, then saves a
non-empty snapshot. A valid existing snapshot is reused; a failed setup is never
saved.
"""

from __future__ import annotations

import argparse
import datetime as dt
import json
from pathlib import Path
import re
import sys
import time
from typing import Any, Callable


REPO_ROOT = Path(__file__).resolve().parents[1]
if str(REPO_ROOT) not in sys.path:
    sys.path.insert(0, str(REPO_ROOT))

from android_env.proto import adb_pb2  # noqa: E402
from android_world.env import adb_utils  # noqa: E402
from android_world.env.setup_device.apps import MarkorApp  # noqa: E402
from android_world.utils import app_snapshot  # noqa: E402
from android_world.utils import file_utils  # noqa: E402
from tools.physical_device_controller import (  # noqa: E402
    PhysicalDeviceController,
    PhysicalEnv,
)


MARKOR_APP_NAME = "markor"
MARKOR_PACKAGE = adb_utils.extract_package_name(
    adb_utils.get_adb_activity(MARKOR_APP_NAME)
)

# Markers of the unfinished first-run flow.  Short button labels match exactly;
# sentences match as substrings because uiautomator may join adjacent text.
ONBOARDING_EXACT_MARKERS = frozenset({"next", "done", "ok", "exit"})
ONBOARDING_TEXT_MARKERS = (
    "main view",
    "notebook is the folder that markor loads",
    "storage permission required to read and write files",
    "allow access to manage all files",
)

READY_UI_MARKERS = (
    "quicknote",
    "to-do",
    "create a new file or folder",
    "创建一个新的文件或文件夹",
)


def utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).isoformat()


def compact_utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")


class MarkorProvisioningController(PhysicalDeviceController):
    """ADB controller with the two UI operations used by ``MarkorApp.setup``.

    Translates the ``start_activity`` and ``tap`` requests emitted by the upstream
    setup into explicit-serial ``adb shell`` commands.
    """

    def execute_adb_call(self, request):
        which = request.WhichOneof("command")
        timeout_sec = float(request.timeout_sec or 0.0)
        if which == "start_activity":
            activity = request.start_activity.full_activity
            args = ["shell", "am", "start", "-n", activity]
            args.extend(request.start_activity.extra_args)
            return super().execute_adb_call(
                adb_pb2.AdbRequest(
                    generic=adb_pb2.AdbRequest.GenericRequest(args=args),
                    timeout_sec=timeout_sec,
                )
            )
        if which == "tap":
            args = [
                "shell",
                "input",
                "tap",
                str(request.tap.x),
                str(request.tap.y),
            ]
            return super().execute_adb_call(
                adb_pb2.AdbRequest(
                    generic=adb_pb2.AdbRequest.GenericRequest(args=args),
                    timeout_sec=timeout_sec,
                )
            )
        return super().execute_adb_call(request)

    def get_ui_elements(self):
        # The uiautomator parser leaves ``display_id`` unset; number the elements in
        # screen order.
        elements = super().get_ui_elements()
        for index, element in enumerate(elements):
            element.display_id = index
        return elements


def build_markor_env(adb_path: str, device_id: str) -> PhysicalEnv:
    serial = str(device_id or "").strip()
    if not serial:
        raise ValueError("Markor provisioning requires an explicit device id")
    return PhysicalEnv(MarkorProvisioningController(adb_path, serial))


def markor_snapshot_path() -> str:
    return app_snapshot._snapshot_path(MARKOR_APP_NAME)  # pylint: disable=protected-access


def _response_text(response) -> str:
    adb_utils.check_ok(response)
    return response.generic.output.decode("utf-8", errors="replace").strip()


def inspect_markor_snapshot(controller) -> dict[str, Any]:
    path = markor_snapshot_path()
    exists = file_utils.check_directory_exists(path, controller)
    entries: list[str] = []
    if exists:
        response = adb_utils.issue_generic_request(
            ["shell", "ls", "-A", path], controller
        )
        entries = [
            line.strip()
            for line in _response_text(response).splitlines()
            if line.strip()
        ]
    return {
        "snapshot_path": path,
        "exists": exists,
        "entry_count": len(entries),
        "entry_sample": entries[:20],
        "ready": bool(exists and entries),
    }


def inspect_markor_storage_permission(controller) -> dict[str, Any]:
    """Report whether the MANAGE_EXTERNAL_STORAGE app-op is explicitly set to allow."""

    response = adb_utils.issue_generic_request(
        [
            "shell",
            "appops",
            "get",
            MARKOR_PACKAGE,
            "MANAGE_EXTERNAL_STORAGE",
        ],
        controller,
    )
    output = _response_text(response)
    allowed = bool(
        re.search(
            r"(?:android:)?manage_external_storage\s*:\s*allow\b",
            output,
            flags=re.IGNORECASE,
        )
    )
    return {
        "package": MARKOR_PACKAGE,
        "operation": "MANAGE_EXTERNAL_STORAGE",
        "allowed": allowed,
        "raw": output[:1000],
    }


def setup_markor_for_snapshot(
    env: PhysicalEnv,
    *,
    upstream_setup_fn: Callable[[Any], None] = MarkorApp.setup,
) -> dict[str, Any]:
    """Run the upstream setup, then grant Markor's all-files access directly.

    On the API 33 emulator image the "Allow access to manage all files" label clicked by the
    upstream setup is not the switch itself, so the click grants nothing.  The
    upstream flow still handles onboarding; the app-op behind the switch is then
    set and read back.
    """

    controller = env.controller
    # ``pm clear`` does not reliably reset this app-op; reset it to the default so
    # the upstream setup always goes through the permission page.
    response = adb_utils.issue_generic_request(
        [
            "shell",
            "appops",
            "set",
            "--uid",
            MARKOR_PACKAGE,
            "MANAGE_EXTERNAL_STORAGE",
            "default",
        ],
        controller,
    )
    adb_utils.check_ok(response, "Failed to reset Markor all-files access")

    upstream_setup_fn(env)
    permission_before = inspect_markor_storage_permission(controller)
    grant_attempted = not bool(permission_before.get("allowed"))
    if grant_attempted:
        response = adb_utils.issue_generic_request(
            [
                "shell",
                "appops",
                "set",
                "--uid",
                MARKOR_PACKAGE,
                "MANAGE_EXTERNAL_STORAGE",
                "allow",
            ],
            controller,
        )
        adb_utils.check_ok(response, "Failed to grant Markor all-files access")

    # Starting MainActivity may not bring Markor's task above the special-access
    # page, so close Settings before the live check.
    response = adb_utils.issue_generic_request(
        ["shell", "am", "force-stop", "com.android.settings"], controller
    )
    adb_utils.check_ok(response, "Failed to close the Markor permission page")
    response = adb_utils.issue_generic_request(
        ["shell", "am", "force-stop", MARKOR_PACKAGE], controller
    )
    adb_utils.check_ok(response, "Failed to stop Markor before validation")

    permission_after = inspect_markor_storage_permission(controller)
    if not permission_after.get("allowed"):
        raise RuntimeError(
            "Markor all-files permission is still not allowed after provisioning"
        )
    return {
        "upstream_setup_completed": True,
        "permission_reset_to_default": True,
        "grant_attempted": grant_attempted,
        "permission_before": permission_before,
        "permission_after": permission_after,
    }


def evaluate_markor_ui(elements: list[Any]) -> dict[str, Any]:
    """Require a normal Markor file-browser screen, not merely its package."""

    strings: list[str] = []
    packages: set[str] = set()
    resource_ids: set[str] = set()
    for element in elements:
        for value in (
            getattr(element, "text", None),
            getattr(element, "content_description", None),
        ):
            text = str(value or "").strip()
            if text:
                strings.append(text)
        package = str(getattr(element, "package_name", None) or "").strip()
        if package:
            packages.add(package)
        resource_id = str(getattr(element, "resource_id", None) or "").strip()
        if resource_id:
            resource_ids.add(resource_id)

    lowered = [text.casefold() for text in strings]
    exact_onboarding = sorted(
        marker for marker in ONBOARDING_EXACT_MARKERS if marker in lowered
    )
    text_onboarding = sorted(
        marker
        for marker in ONBOARDING_TEXT_MARKERS
        if any(marker in text for text in lowered)
    )
    ready_markers = sorted(
        marker
        for marker in READY_UI_MARKERS
        if any(marker in text for text in lowered)
    )
    package_visible = MARKOR_PACKAGE in packages or any(
        item.startswith(f"{MARKOR_PACKAGE}:id/") for item in resource_ids
    )
    return {
        "package_visible": package_visible,
        "packages": sorted(packages),
        "ready_markers": ready_markers,
        "onboarding_markers": exact_onboarding + text_onboarding,
        "text_sample": strings[:50],
        "verified": bool(
            package_visible
            and ready_markers
            and not exact_onboarding
            and not text_onboarding
        ),
    }


def validate_live_markor(
    env: PhysicalEnv,
    *,
    wait_seconds: float = 2.0,
    sleep_fn: Callable[[float], None] = time.sleep,
) -> dict[str, Any]:
    controller = env.controller
    activity = adb_utils.get_adb_activity(MARKOR_APP_NAME)
    if not activity:
        raise RuntimeError("Markor activity is missing from adb_utils")

    # ``-S -W`` starts a fresh foreground instance and waits for the launch; a plain
    # ``am start`` can leave the special-access page in front.
    launch_response = adb_utils.issue_generic_request(
        ["shell", "am", "start", "-S", "-W", "-n", activity], controller
    )
    adb_utils.check_ok(launch_response, "Failed to launch Markor for validation")
    try:
        sleep_fn(max(0.0, float(wait_seconds)))
        ui = evaluate_markor_ui(controller.get_ui_elements())
        permission = inspect_markor_storage_permission(controller)
    finally:
        adb_utils.close_app(MARKOR_APP_NAME, controller)

    return {
        "ui": ui,
        "storage_permission": permission,
        "verified": bool(ui.get("verified") and permission.get("allowed")),
    }


def _new_calls(controller, start_index: int) -> list[dict[str, Any]]:
    calls = getattr(controller, "calls", [])
    if not isinstance(calls, list):
        return []
    return list(calls[start_index:])


def write_evidence(evidence: dict[str, Any], output_path: str | Path) -> Path:
    path = Path(output_path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(evidence, ensure_ascii=False, indent=2, default=str),
        encoding="utf-8",
    )
    return path


def provision_markor_snapshot(
    device_id: str,
    *,
    adb_command: str = "adb",
    evidence_path: str | Path | None = None,
    force_rebuild: bool = False,
    env_builder: Callable[[str, str], Any] = build_markor_env,
    snapshot_inspector: Callable[[Any], dict[str, Any]] = inspect_markor_snapshot,
    live_validator: Callable[[Any], dict[str, Any]] = validate_live_markor,
    setup_fn: Callable[[Any], Any] = setup_markor_for_snapshot,
    restore_fn: Callable[[str, Any], None] = app_snapshot.restore_snapshot,
    clear_fn: Callable[[str, Any], None] = app_snapshot.clear_snapshot,
    save_fn: Callable[[str, Any], None] = app_snapshot.save_snapshot,
) -> dict[str, Any]:
    """Create or validate Markor's baseline snapshot, failing closed.

    A non-empty snapshot is restored, validated and reused if sound.  Otherwise it
    is cleared before a fresh setup, so a failed attempt never leaves a snapshot
    that looks usable.
    """

    serial = str(device_id or "").strip()
    if not serial:
        raise ValueError("Markor provisioning requires an explicit device id")

    evidence: dict[str, Any] = {
        "schema_version": 1,
        "kind": "android_world_markor_snapshot_provisioning",
        "created_at": utc_now(),
        "device_id": serial,
        "adb_command": str(adb_command),
        "force_rebuild": bool(force_rebuild),
        "ok": False,
        "action": "not_started",
        "setup_completed": False,
        "snapshot_saved": False,
        "steps": [],
    }
    env = env_builder(str(adb_command), serial)
    controller = env.controller
    call_start = len(getattr(controller, "calls", []))

    def step(name: str, ok: bool, **details: Any) -> None:
        evidence["steps"].append({"name": name, "ok": bool(ok), **details})

    def finish() -> dict[str, Any]:
        calls = _new_calls(controller, call_start)
        evidence["adb_call_count"] = len(calls)
        evidence["adb_calls"] = calls[-200:]
        evidence["adb_calls_truncated"] = len(calls) > 200
        if evidence_path is not None:
            written = write_evidence(evidence, evidence_path)
            evidence["evidence_path"] = str(written.resolve())
            write_evidence(evidence, written)
        return evidence

    try:
        before = snapshot_inspector(controller)
        evidence["snapshot_before"] = before
        step("inspect_snapshot_before", bool(before.get("ready")), result=before)
    except Exception as exc:
        evidence["action"] = "inspection_failed"
        evidence["error"] = f"{type(exc).__name__}: {exc}"
        step("inspect_snapshot_before", False, error=evidence["error"])
        return finish()

    if before.get("ready") and not force_rebuild:
        try:
            restore_fn(MARKOR_APP_NAME, controller)
            step("restore_existing_snapshot", True)
            validation = live_validator(env)
            evidence["existing_snapshot_validation"] = validation
            step(
                "validate_existing_snapshot",
                bool(validation.get("verified")),
                result=validation,
            )
            if validation.get("verified"):
                evidence["ok"] = True
                evidence["action"] = "reused_valid_snapshot"
                return finish()
        except Exception as exc:
            evidence["existing_snapshot_validation"] = {
                "verified": False,
                "error": f"{type(exc).__name__}: {exc}",
            }
            step(
                "validate_existing_snapshot",
                False,
                error=evidence["existing_snapshot_validation"]["error"],
            )

    if before.get("exists"):
        try:
            clear_fn(MARKOR_APP_NAME, controller)
            step("clear_unusable_snapshot", True)
        except Exception as exc:
            evidence["action"] = "clear_failed"
            evidence["error"] = f"{type(exc).__name__}: {exc}"
            step("clear_unusable_snapshot", False, error=evidence["error"])
            return finish()
        try:
            cleared = snapshot_inspector(controller)
            evidence["snapshot_after_clear"] = cleared
            cleared_ok = not bool(cleared.get("ready"))
            step("verify_unusable_snapshot_cleared", cleared_ok, result=cleared)
        except Exception as exc:
            cleared_ok = False
            evidence["snapshot_after_clear"] = {
                "ready": None,
                "error": f"{type(exc).__name__}: {exc}",
            }
            step(
                "verify_unusable_snapshot_cleared",
                False,
                error=evidence["snapshot_after_clear"]["error"],
            )
        if not cleared_ok:
            evidence["action"] = "clear_failed"
            evidence["error"] = (
                "The unusable Markor snapshot still contains data after clear; "
                "refusing to run setup while stale state remains available"
            )
            return finish()

    evidence["action"] = "setup_started"
    try:
        setup_result = setup_fn(env)
        evidence["setup_completed"] = True
        if setup_result is not None:
            evidence["setup_details"] = setup_result
        step("upstream_markor_setup", True, result=setup_result)
    except Exception as exc:
        evidence["action"] = "setup_failed"
        evidence["error"] = f"{type(exc).__name__}: {exc}"
        step("upstream_markor_setup", False, error=evidence["error"])
        return finish()

    try:
        validation = live_validator(env)
        evidence["fresh_setup_validation"] = validation
        validation_ok = bool(validation.get("verified"))
        step("validate_fresh_setup", validation_ok, result=validation)
    except Exception as exc:
        validation_ok = False
        evidence["fresh_setup_validation"] = {
            "verified": False,
            "error": f"{type(exc).__name__}: {exc}",
        }
        step(
            "validate_fresh_setup",
            False,
            error=evidence["fresh_setup_validation"]["error"],
        )
    if not validation_ok:
        evidence["action"] = "live_validation_failed"
        evidence["error"] = (
            "Markor setup returned, but its normal UI and all-files permission "
            "were not both proven ready"
        )
        return finish()

    try:
        save_fn(MARKOR_APP_NAME, controller)
        evidence["snapshot_saved"] = True
        step("save_snapshot", True)
    except Exception as exc:
        evidence["action"] = "save_failed"
        evidence["error"] = f"{type(exc).__name__}: {exc}"
        step("save_snapshot", False, error=evidence["error"])
        return finish()

    try:
        after = snapshot_inspector(controller)
        evidence["snapshot_after"] = after
        after_ready = bool(after.get("ready"))
        step("inspect_snapshot_after", after_ready, result=after)
    except Exception as exc:
        after_ready = False
        evidence["snapshot_after"] = {
            "ready": False,
            "error": f"{type(exc).__name__}: {exc}",
        }
        step(
            "inspect_snapshot_after",
            False,
            error=evidence["snapshot_after"]["error"],
        )

    if not after_ready:
        evidence["action"] = "saved_snapshot_invalid"
        evidence["error"] = "save_snapshot returned, but the snapshot is missing or empty"
        try:
            clear_fn(MARKOR_APP_NAME, controller)
            step("clear_invalid_saved_snapshot", True)
            cleaned = snapshot_inspector(controller)
            evidence["snapshot_after_failed_save_cleanup"] = cleaned
            cleanup_ok = not bool(cleaned.get("ready"))
            step("verify_invalid_saved_snapshot_cleared", cleanup_ok, result=cleaned)
            if not cleanup_ok:
                evidence["cleanup_error"] = (
                    "Invalid saved snapshot still contains data after clear"
                )
        except Exception as exc:
            step(
                "clear_invalid_saved_snapshot",
                False,
                error=f"{type(exc).__name__}: {exc}",
            )
        return finish()

    evidence["ok"] = True
    evidence["action"] = "rebuilt_snapshot" if before.get("exists") else "created_snapshot"
    return finish()


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--device-id", required=True, help="Explicit ADB serial")
    parser.add_argument("--adb-command", default="adb")
    parser.add_argument(
        "--force-rebuild",
        action="store_true",
        help="Rebuild even if the existing snapshot validates successfully",
    )
    parser.add_argument(
        "--output",
        default="",
        help="JSON evidence path (default: artifacts/markor_snapshot/<time>.json)",
    )
    return parser


def main(argv: list[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    output = (
        Path(args.output)
        if args.output
        else REPO_ROOT
        / "artifacts"
        / "markor_snapshot"
        / f"prepare_{compact_utc_now()}.json"
    )
    evidence = provision_markor_snapshot(
        args.device_id,
        adb_command=args.adb_command,
        evidence_path=output,
        force_rebuild=args.force_rebuild,
    )
    print(
        json.dumps(
            {
                "ok": evidence.get("ok"),
                "action": evidence.get("action"),
                "error": evidence.get("error"),
                "evidence_path": evidence.get("evidence_path"),
            },
            ensure_ascii=False,
            indent=2,
        )
    )
    return 0 if evidence.get("ok") else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/tools/prepare_simple_calendar_snapshot.py <==
"""Prepare a verified AndroidWorld baseline snapshot for Simple Calendar Pro.

Calendar tasks edit the app-private ``events.db``, which may not exist on freshly
cleared app data. The tool clears the app data, runs the official setup, checks the
home screen, permissions and ``events`` table, empties that table, then saves,
restores and re-checks the snapshot; a snapshot that fails any check is removed.
"""

from __future__ import annotations

import argparse
import datetime as dt
import json
from pathlib import Path
import re
import sqlite3
import sys
import time
from typing import Any, Callable


REPO_ROOT = Path(__file__).resolve().parents[1]
if str(REPO_ROOT) not in sys.path:
    sys.path.insert(0, str(REPO_ROOT))

from android_env.proto import adb_pb2  # noqa: E402
from android_world.env import adb_utils  # noqa: E402
from android_world.env.setup_device.apps import SimpleCalendarProApp  # noqa: E402
from android_world.task_evals.single.calendar import calendar_utils  # noqa: E402
from android_world.utils import app_snapshot  # noqa: E402
from android_world.utils import file_utils  # noqa: E402
from tools.physical_device_controller import (  # noqa: E402
    PhysicalDeviceController,
    PhysicalEnv,
)


DEFAULT_DEVICE_ID = "emulator-5554"
CALENDAR_APP_NAME = "simple calendar pro"
CALENDAR_ACTIVITY = adb_utils.get_adb_activity(CALENDAR_APP_NAME)
if not CALENDAR_ACTIVITY:  # pragma: no cover - repository invariant
    raise RuntimeError("Simple Calendar activity is missing from adb_utils")
CALENDAR_PACKAGE = adb_utils.extract_package_name(CALENDAR_ACTIVITY)
CALENDAR_DB_PATH = calendar_utils.DB_PATH
CALENDAR_EVENTS_TABLE = calendar_utils.EVENTS_TABLE
CALENDAR_PERMISSIONS = (
    "android.permission.READ_CALENDAR",
    "android.permission.WRITE_CALENDAR",
)
OPTIONAL_CALENDAR_PERMISSIONS = ("android.permission.POST_NOTIFICATIONS",)

# Phrases rather than bare "Next"/"Allow": the normal calendar shows next-month
# controls and event text that single words would match.
ONBOARDING_TEXT_MARKERS = (
    "welcome to simple calendar",
    "welcome to calendar",
    "get started with simple calendar",
    "calendar permission is required",
    "allow simple calendar to access",
)
PERMISSION_CONTROLLER_PACKAGES = frozenset(
    {
        "com.android.permissioncontroller",
        "com.google.android.permissioncontroller",
    }
)


def utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).isoformat()


def compact_utc_now() -> str:
    return dt.datetime.now(dt.timezone.utc).strftime("%Y%m%dT%H%M%SZ")


def _require_calendar_emulator(device_id: str) -> str:
    serial = str(device_id or "").strip()
    if not serial.startswith("emulator-"):
        raise ValueError(
            "Simple Calendar provisioning runs only on an emulator serial "
            f"(emulator-*); got {serial!r}"
        )
    return serial


class CalendarProvisioningController(PhysicalDeviceController):
    """Controller that runs the official setup's ``start_activity`` requests."""

    def execute_adb_call(self, request):
        which = request.WhichOneof("command")
        if which == "start_activity":
            args = [
                "shell",
                "am",
                "start",
                "-n",
                request.start_activity.full_activity,
                *request.start_activity.extra_args,
            ]
            return super().execute_adb_call(
                adb_pb2.AdbRequest(
                    generic=adb_pb2.AdbRequest.GenericRequest(args=args),
                    timeout_sec=float(request.timeout_sec or 0.0),
                )
            )
        return super().execute_adb_call(request)


def build_calendar_env(adb_path: str, device_id: str) -> PhysicalEnv:
    serial = _require_calendar_emulator(device_id)
    controller = CalendarProvisioningController(adb_path, serial)
    controller.warm_connection()
    return PhysicalEnv(controller)


def calendar_snapshot_path() -> str:
    return app_snapshot._snapshot_path(  # pylint: disable=protected-access
        CALENDAR_APP_NAME
    )


def calendar_snapshot_db_path() -> str:
    return f"{calendar_snapshot_path().rstrip('/')}/databases/events.db"


def _response_text(response, error_message: str = "ADB request failed") -> str:
    adb_utils.check_ok(response, error_message)
    return response.generic.output.decode("utf-8", errors="replace").strip()


def clear_calendar_app_data(env: PhysicalEnv) -> dict[str, Any]:
    response = adb_utils.clear_app_data(CALENDAR_PACKAGE, env.controller)
    output = _response_text(response, "Failed to clear Simple Calendar data")
    return {"package": CALENDAR_PACKAGE, "adb_output": output}


def setup_calendar_for_snapshot(
    env: PhysicalEnv,
    *,
    upstream_setup_fn: Callable[[Any], None] = SimpleCalendarProApp.setup,
) -> dict[str, Any]:
    upstream_setup_fn(env)
    return {"upstream_setup_completed": True}


def inspect_calendar_permissions(controller) -> dict[str, Any]:
    response = adb_utils.issue_generic_request(
        ["shell", "dumpsys", "package", CALENDAR_PACKAGE], controller
    )
    output = _response_text(
        response, "Failed to inspect Simple Calendar package permissions"
    )
    states: dict[str, dict[str, Any]] = {}
    for permission in (*CALENDAR_PERMISSIONS, *OPTIONAL_CALENDAR_PERMISSIONS):
        match = re.search(
            rf"{re.escape(permission)}\s*:\s*granted=(true|false)",
            output,
            flags=re.IGNORECASE,
        )
        states[permission] = {
            "granted": bool(match and match.group(1).casefold() == "true"),
            "observed": match.group(0) if match else None,
            "required": permission in CALENDAR_PERMISSIONS,
        }
    required_granted = all(
        states[permission]["granted"] for permission in CALENDAR_PERMISSIONS
    )
    return {
        "package": CALENDAR_PACKAGE,
        "permissions": states,
        "required_granted": required_granted,
    }


def evaluate_calendar_ui(elements: list[Any]) -> dict[str, Any]:
    """Distinguish the normal calendar home from setup/permission screens."""

    strings: list[str] = []
    packages: set[str] = set()
    app_resource_ids: set[str] = set()
    for element in elements:
        for value in (
            getattr(element, "text", None),
            getattr(element, "content_description", None),
        ):
            text = str(value or "").strip()
            if text:
                strings.append(text)
        package = str(getattr(element, "package_name", None) or "").strip()
        if package:
            packages.add(package)
        resource_id = str(getattr(element, "resource_id", None) or "").strip()
        if resource_id.startswith(f"{CALENDAR_PACKAGE}:id/"):
            app_resource_ids.add(resource_id)

    lowered = [value.casefold() for value in strings]
    onboarding_markers = sorted(
        marker
        for marker in ONBOARDING_TEXT_MARKERS
        if any(marker in value for value in lowered)
    )
    permission_dialog_visible = bool(packages & PERMISSION_CONTROLLER_PACKAGES)
    package_visible = CALENDAR_PACKAGE in packages or bool(app_resource_ids)

    # A splash or blank activity exposes only the root package; two or more app
    # widgets show that a usable page is on screen.
    normal_page_structure = len(app_resource_ids) >= 2
    verified = bool(
        package_visible
        and normal_page_structure
        and not onboarding_markers
        and not permission_dialog_visible
    )
    return {
        "package_visible": package_visible,
        "normal_page_structure": normal_page_structure,
        "packages": sorted(packages),
        "app_resource_ids": sorted(app_resource_ids)[:100],
        "onboarding_markers": onboarding_markers,
        "permission_dialog_visible": permission_dialog_visible,
        "text_sample": strings[:50],
        "verified": verified,
    }


def validate_live_calendar(
    env: PhysicalEnv,
    *,
    wait_seconds: float = 2.0,
    sleep_fn: Callable[[float], None] = time.sleep,
) -> dict[str, Any]:
    controller = env.controller
    launch = adb_utils.issue_generic_request(
        ["shell", "am", "start", "-S", "-W", "-n", CALENDAR_ACTIVITY],
        controller,
    )
    adb_utils.check_ok(launch, "Failed to launch Simple Calendar for validation")
    try:
        sleep_fn(max(0.0, float(wait_seconds)))
        ui = evaluate_calendar_ui(controller.get_ui_elements())
        permissions = inspect_calendar_permissions(controller)
    finally:
        adb_utils.close_app(CALENDAR_APP_NAME, controller)
    return {
        "ui": ui,
        "permissions": permissions,
        "verified": bool(
            ui.get("verified") and permissions.get("required_granted")
        ),
    }


def clear_calendar_database(env: PhysicalEnv) -> dict[str, Any]:
    calendar_utils.clear_calendar_db(env)
    return {
        "db_path": CALENDAR_DB_PATH,
        "table": CALENDAR_EVENTS_TABLE,
        "clear_completed": True,
    }


def inspect_calendar_database(
    controller,
    *,
    db_path: str = CALENDAR_DB_PATH,
) -> dict[str, Any]:
    """Report whether events.db exists and its events table is empty (read-only)."""

    result: dict[str, Any] = {
        "db_path": db_path,
        "table": CALENDAR_EVENTS_TABLE,
        "db_exists": False,
        "db_size_bytes": 0,
        "table_exists": False,
        "row_count": None,
        "readable": False,
        "empty": False,
        "ready": False,
    }
    try:
        result["db_exists"] = bool(file_utils.check_file_exists(db_path, controller))
        if not result["db_exists"]:
            return result

        with controller.pull_file(db_path) as local_db_directory:
            local_db_path = Path(local_db_directory) / Path(db_path).name
            if not local_db_path.is_file():
                result["error"] = "pulled database file is missing"
                return result
            result["db_size_bytes"] = local_db_path.stat().st_size
            if result["db_size_bytes"] <= 0:
                result["error"] = "events.db is empty"
                return result

            connection = sqlite3.connect(str(local_db_path))
            try:
                connection.execute("PRAGMA query_only = ON")
                table_row = connection.execute(
                    "SELECT 1 FROM sqlite_master WHERE type='table' AND name=?",
                    (CALENDAR_EVENTS_TABLE,),
                ).fetchone()
                result["table_exists"] = table_row is not None
                if result["table_exists"]:
                    quoted_table = CALENDAR_EVENTS_TABLE.replace('"', '""')
                    row = connection.execute(
                        f'SELECT COUNT(*) FROM "{quoted_table}"'
                    ).fetchone()
                    result["row_count"] = int(row[0])
                result["readable"] = True
            finally:
                connection.close()
    except Exception as exc:
        result["error"] = f"{type(exc).__name__}: {exc}"

    result["empty"] = result.get("row_count") == 0
    result["ready"] = bool(
        result.get("db_exists")
        and result.get("db_size_bytes", 0) > 0
        and result.get("readable")
        and result.get("table_exists")
        and result.get("empty")
    )
    return result


def inspect_calendar_snapshot(controller) -> dict[str, Any]:
    """Prove the snapshot directory and its empty calendar DB are usable."""

    path = calendar_snapshot_path()
    exists = file_utils.check_directory_exists(path, controller)
    entries: list[str] = []
    if exists:
        response = adb_utils.issue_generic_request(
            ["shell", "ls", "-A", path], controller
        )
        entries = [
            line.strip()
            for line in _response_text(
                response, "Failed to list the Simple Calendar snapshot"
            ).splitlines()
            if line.strip()
        ]
    database = (
        inspect_calendar_database(controller, db_path=calendar_snapshot_db_path())
        if exists and entries
        else {
            "db_path": calendar_snapshot_db_path(),
            "db_exists": False,
            "table_exists": False,
            "row_count": None,
            "ready": False,
        }
    )
    return {
        "snapshot_path": path,
        "exists": exists,
        "entry_count": len(entries),
        "entry_sample": entries[:20],
        "database": database,
        "ready": bool(exists and entries and database.get("ready")),
    }


def write_evidence(evidence: dict[str, Any], output_path: str | Path) -> Path:
    path = Path(output_path)
    path.parent.mkdir(parents=True, exist_ok=True)
    path.write_text(
        json.dumps(evidence, ensure_ascii=False, indent=2, default=str),
        encoding="utf-8",
    )
    return path


def _new_calls(controller, start_index: int) -> list[dict[str, Any]]:
    calls = getattr(controller, "calls", [])
    return list(calls[start_index:]) if isinstance(calls, list) else []


def provision_simple_calendar_snapshot(
    device_id: str = DEFAULT_DEVICE_ID,
    *,
    adb_command: str = "adb",
    evidence_path: str | Path | None = None,
    env_builder: Callable[[str, str], Any] = build_calendar_env,
    clear_snapshot_fn: Callable[[str, Any], None] = app_snapshot.clear_snapshot,
    clear_data_fn: Callable[[Any], Any] = clear_calendar_app_data,
    setup_fn: Callable[[Any], Any] = setup_calendar_for_snapshot,
    live_validator: Callable[[Any], dict[str, Any]] = validate_live_calendar,
    clear_database_fn: Callable[[Any], Any] = clear_calendar_database,
    database_inspector: Callable[[Any], dict[str, Any]] = inspect_calendar_database,
    save_snapshot_fn: Callable[[str, Any], None] = app_snapshot.save_snapshot,
    snapshot_inspector: Callable[[Any], dict[str, Any]] = inspect_calendar_snapshot,
    restore_snapshot_fn: Callable[[str, Any], None] = app_snapshot.restore_snapshot,
) -> dict[str, Any]:
    """Rebuild and verify the calendar snapshot, recording every gate."""

    serial = _require_calendar_emulator(device_id)
    evidence: dict[str, Any] = {
        "schema_version": 1,
        "kind": "android_world_simple_calendar_snapshot_provisioning",
        "created_at": utc_now(),
        "device_id": serial,
        "adb_command": str(adb_command),
        "ok": False,
        "action": "not_started",
        "snapshot_saved": False,
        "snapshot_restored": False,
        "steps": [],
    }
    controller = None
    call_start = 0

    def step(name: str, ok: bool, **details: Any) -> None:
        evidence["steps"].append({"name": name, "ok": bool(ok), **details})

    def finish() -> dict[str, Any]:
        if controller is not None:
            calls = _new_calls(controller, call_start)
            evidence["adb_call_count"] = len(calls)
            evidence["adb_calls"] = calls[-200:]
            evidence["adb_calls_truncated"] = len(calls) > 200
        if evidence_path is not None:
            written = write_evidence(evidence, evidence_path)
            evidence["evidence_path"] = str(written.resolve())
            write_evidence(evidence, written)
        return evidence

    def fail(
        action: str,
        message: str,
        *,
        remove_partial_snapshot: bool = False,
    ) -> dict[str, Any]:
        evidence["action"] = action
        evidence["error"] = message
        if remove_partial_snapshot and controller is not None:
            try:
                clear_snapshot_fn(CALENDAR_APP_NAME, controller)
                step("clear_partial_snapshot", True)
            except Exception as exc:
                cleanup_error = f"{type(exc).__name__}: {exc}"
                evidence["cleanup_error"] = cleanup_error
                step("clear_partial_snapshot", False, error=cleanup_error)
        return finish()

    try:
        env = env_builder(str(adb_command), serial)
        controller = env.controller
        call_start = len(getattr(controller, "calls", []))
        step("build_emulator_environment", True)
    except Exception as exc:
        step("build_emulator_environment", False, error=f"{type(exc).__name__}: {exc}")
        return fail("environment_failed", f"{type(exc).__name__}: {exc}")

    try:
        clear_snapshot_fn(CALENDAR_APP_NAME, controller)
        step("clear_previous_snapshot", True)
        cleared_snapshot = snapshot_inspector(controller)
        evidence["snapshot_after_initial_clear"] = cleared_snapshot
        cleared = not bool(cleared_snapshot.get("ready"))
        step("verify_previous_snapshot_cleared", cleared, result=cleared_snapshot)
        if not cleared:
            return fail(
                "snapshot_clear_failed",
                "The prior Simple Calendar snapshot is still usable after clear",
            )
    except Exception as exc:
        step("clear_previous_snapshot", False, error=f"{type(exc).__name__}: {exc}")
        return fail("snapshot_clear_failed", f"{type(exc).__name__}: {exc}")

    try:
        clear_result = clear_data_fn(env)
        step("clear_calendar_app_data", True, result=clear_result)
    except Exception as exc:
        step("clear_calendar_app_data", False, error=f"{type(exc).__name__}: {exc}")
        return fail("app_clear_failed", f"{type(exc).__name__}: {exc}")

    try:
        setup_result = setup_fn(env)
        evidence["setup_details"] = setup_result
        step("run_official_calendar_setup", True, result=setup_result)
    except Exception as exc:
        step("run_official_calendar_setup", False, error=f"{type(exc).__name__}: {exc}")
        return fail("setup_failed", f"{type(exc).__name__}: {exc}")

    try:
        live_before = live_validator(env)
        evidence["fresh_live_validation"] = live_before
        live_before_ok = live_before.get("verified") is True
        step("validate_fresh_calendar_home", live_before_ok, result=live_before)
    except Exception as exc:
        live_before_ok = False
        evidence["fresh_live_validation"] = {
            "verified": False,
            "error": f"{type(exc).__name__}: {exc}",
        }
        step("validate_fresh_calendar_home", False, result=evidence["fresh_live_validation"])
    if not live_before_ok:
        return fail(
            "live_validation_failed",
            "The normal Simple Calendar home and required permissions were not proven",
        )

    try:
        clear_db_result = clear_database_fn(env)
        step("clear_events_table", True, result=clear_db_result)
    except Exception as exc:
        step("clear_events_table", False, error=f"{type(exc).__name__}: {exc}")
        return fail("database_clear_failed", f"{type(exc).__name__}: {exc}")

    try:
        clean_db = database_inspector(controller)
        evidence["database_before_save"] = clean_db
        clean_db_ok = clean_db.get("ready") is True
        step("verify_empty_events_database", clean_db_ok, result=clean_db)
    except Exception as exc:
        clean_db_ok = False
        evidence["database_before_save"] = {
            "ready": False,
            "error": f"{type(exc).__name__}: {exc}",
        }
        step("verify_empty_events_database", False, result=evidence["database_before_save"])
    if not clean_db_ok:
        return fail(
            "database_validation_failed",
            "events.db must exist, be readable, contain the events table, and have zero rows",
        )

    try:
        save_snapshot_fn(CALENDAR_APP_NAME, controller)
        evidence["snapshot_saved"] = True
        step("save_snapshot", True)
    except Exception as exc:
        step("save_snapshot", False, error=f"{type(exc).__name__}: {exc}")
        return fail(
            "save_failed",
            f"{type(exc).__name__}: {exc}",
            remove_partial_snapshot=True,
        )

    try:
        saved_snapshot = snapshot_inspector(controller)
        evidence["saved_snapshot_validation"] = saved_snapshot
        saved_ok = saved_snapshot.get("ready") is True
        step("validate_saved_snapshot", saved_ok, result=saved_snapshot)
    except Exception as exc:
        saved_ok = False
        evidence["saved_snapshot_validation"] = {
            "ready": False,
            "error": f"{type(exc).__name__}: {exc}",
        }
        step("validate_saved_snapshot", False, result=evidence["saved_snapshot_validation"])
    if not saved_ok:
        return fail(
            "saved_snapshot_invalid",
            "Saved snapshot is missing, empty, or lacks an empty readable events table",
            remove_partial_snapshot=True,
        )

    try:
        restore_snapshot_fn(CALENDAR_APP_NAME, controller)
        evidence["snapshot_restored"] = True
        step("restore_saved_snapshot", True)
    except Exception as exc:
        step("restore_saved_snapshot", False, error=f"{type(exc).__name__}: {exc}")
        return fail(
            "restore_failed",
            f"{type(exc).__name__}: {exc}",
            remove_partial_snapshot=True,
        )

    try:
        restored_db = database_inspector(controller)
        evidence["database_after_restore"] = restored_db
        restored_db_ok = restored_db.get("ready") is True
        step("validate_restored_database", restored_db_ok, result=restored_db)
    except Exception as exc:
        restored_db_ok = False
        evidence["database_after_restore"] = {
            "ready": False,
            "error": f"{type(exc).__name__}: {exc}",
        }
        step("validate_restored_database", False, result=evidence["database_after_restore"])

    try:
        live_after = live_validator(env)
        evidence["restored_live_validation"] = live_after
        live_after_ok = live_after.get("verified") is True
        step("validate_restored_calendar_home", live_after_ok, result=live_after)
    except Exception as exc:
        live_after_ok = False
        evidence["restored_live_validation"] = {
            "verified": False,
            "error": f"{type(exc).__name__}: {exc}",
        }
        step("validate_restored_calendar_home", False, result=evidence["restored_live_validation"])

    if not restored_db_ok or not live_after_ok:
        return fail(
            "restore_validation_failed",
            "Restoring the snapshot did not reproduce both the empty database and normal home",
            remove_partial_snapshot=True,
        )

    evidence["ok"] = True
    evidence["action"] = "created_and_restore_verified_snapshot"
    return finish()


def build_parser() -> argparse.ArgumentParser:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument(
        "--device-id",
        default=DEFAULT_DEVICE_ID,
        help="ADB serial of the target emulator",
    )
    parser.add_argument("--adb-command", default="adb")
    parser.add_argument(
        "--output",
        default="",
        help=(
            "JSON evidence path (default: "
            "artifacts/simple_calendar_snapshot/<time>.json)"
        ),
    )
    return parser


def main(argv: list[str] | None = None) -> int:
    args = build_parser().parse_args(argv)
    output = (
        Path(args.output)
        if args.output
        else REPO_ROOT
        / "artifacts"
        / "simple_calendar_snapshot"
        / f"prepare_{compact_utc_now()}.json"
    )
    try:
        evidence = provision_simple_calendar_snapshot(
            args.device_id,
            adb_command=args.adb_command,
            evidence_path=output,
        )
    except ValueError as exc:
        print(json.dumps({"ok": False, "error": str(exc)}, ensure_ascii=False, indent=2))
        return 2
    print(
        json.dumps(
            {
                "ok": evidence.get("ok"),
                "action": evidence.get("action"),
                "error": evidence.get("error"),
                "evidence_path": evidence.get("evidence_path"),
            },
            ensure_ascii=False,
            indent=2,
        )
    )
    return 0 if evidence.get("ok") else 1


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/code/utils/__init__.py <==
__all__ = [
    "setup_logging",
    "load_config",
    "read_json",
    "encode_image",
    "write_json",
    "build_task_dir_name",
    "normalize_console_text",
    "decode_command_output",
    "track_usage",
    "OutOfQuotaException",
    "AccessTerminatedException",
    "print_out",

    "AndroidOperate",

    "parse_cli_args_from_init",

    "load_task_id_allowlist",
    "filter_tasks_by_task_id_allowlist",

    "ExcelOperation"
]


from utils.utils import (
    setup_logging,
    load_config,
    read_json,
    encode_image,
    write_json,
    build_task_dir_name,
    normalize_console_text,
    decode_command_output,
    track_usage,
    OutOfQuotaException,
    AccessTerminatedException,
    print_out,
    to_float,
    to_bool,
    mean_metric,
    ratio_true
)

from utils.device_api_android import (
    AndroidOperate
)
from utils.args_parser import parse_cli_args_from_init
from utils.task_id_filter import (
    load_task_id_allowlist,
    filter_tasks_by_task_id_allowlist,
)
from utils.excel_utils import ExcelOperation


==> anc/code/utils/adb_shell.py <==
"""Small helpers for arguments parsed by the remote Android shell."""

from __future__ import annotations


def quote_adb_shell_arg(value: str) -> str:
    """Quote one value that follows ``adb shell``.

    Even when ``adb`` itself is launched with a subprocess argv list, the
    arguments after ``shell`` are joined and parsed again by the device's
    POSIX shell.  Returning a single-quoted word keeps whitespace and shell
    metacharacters inside one Android-side argument.  The standard ``'\\''``
    sequence safely represents an embedded single quote.
    """

    text = str(value)
    if "\x00" in text:
        raise ValueError("ADB shell arguments cannot contain NUL bytes")
    return "'" + text.replace("'", "'\\''") + "'"


==> anc/code/utils/annotate_bbox.py <==
from PIL import Image, ImageDraw, ImageFont
from typing import Dict, Any, Tuple


def build_actionable(
    id2elem: Dict[int, Dict[str, Any]],
    markable_fields=("is_clickable", "is_long_clickable", "is_editable", "is_scrollable", "is_checkable"),
    require_visible: bool = True,
    use_heuristic_clickable: bool = False,
    annotate_mode: str = "actionable",
    interactive_keywords: Tuple[str, ...] = ("搜索", 
                                             "换一换", 
                                             "反馈", 
                                             "删除", 
                                             "清空", 
                                             "返回", 
                                             "关注", 
                                             "发送"
                                             
                                             ),
) -> Dict[int, Dict[str, Any]]:
    annotate_mode = str(annotate_mode or "actionable").strip().lower()
    if annotate_mode not in {"actionable", "all"}:
        annotate_mode = "actionable"

    actionable = {}
    for did, e in id2elem.items():
        if not isinstance(e, dict) or "bounds" not in e:
            continue
        if require_visible and not e.get("is_visible_to_user", True):
            continue
        if annotate_mode == "all":
            actionable[did] = {"bounds": e["bounds"]}
            continue

        base_ok = any(bool(e.get(f)) for f in markable_fields)

        heuristic_ok = False
        if use_heuristic_clickable and not base_ok:
            text = str(e.get("text", "") or "").strip()
            desc = str(e.get("content_description", "") or "").strip()
            if ("按钮" in desc) or (text in interactive_keywords) or (desc in interactive_keywords):
                heuristic_ok = True

        if base_ok or heuristic_ok:
            actionable[did] = {"bounds": e["bounds"]}
    return actionable


def draw_boxes(
    img_path: str,
    id2elem: Dict[int, Dict[str, Any]],
    out_path: str,
    max_boxes: int = 200,
    font_size: int = 32
) -> None:
    img = Image.open(img_path).convert("RGB")
    draw = ImageDraw.Draw(img)

    try:
        try:
            font = ImageFont.truetype("arial.ttf", size=font_size)
        except:
            font = ImageFont.load_default()
    except:
        font = None

    cnt = 0
    for did, e in id2elem.items():
        if cnt >= max_boxes:
            break

        x1, y1, x2, y2 = e["bounds"]

        draw.rectangle([x1, y1, x2, y2], outline=(0, 0, 0), width=2)

        if font is not None:
            draw.text(
                (x1 + 2, y1 + 2),
                str(did),
                font=font,
                fill=(0, 0, 0)
            )

        cnt += 1

    img.save(out_path, "JPEG", quality=95)


def draw_boxes_no_collision(
    img_path: str,
    id2elem: Dict[int, Dict[str, Any]],
    out_path: str,
    max_boxes: int = 200,
    font_size: int = 28,
) -> None:
    """Draw element boxes and id labels on a screenshot.

    Each label goes to the first candidate position (inside the box corners, above
    the box, top centre) that does not overlap a placed label, on a translucent
    white background.
    """
    img = Image.open(img_path).convert("RGB")
    draw = ImageDraw.Draw(img, "RGBA")

    try:
        font = ImageFont.truetype("arial.ttf", size=font_size)
    except Exception:
        try:
            font = ImageFont.load_default()
        except Exception:
            font = None

    placed_labels: list = []

    def _overlaps(rect: Tuple[int, int, int, int]) -> bool:
        rx1, ry1, rx2, ry2 = rect
        for px1, py1, px2, py2 in placed_labels:
            if rx1 < px2 and rx2 > px1 and ry1 < py2 and ry2 > py1:
                return True
        return False

    cnt = 0
    for did, e in id2elem.items():
        if cnt >= max_boxes:
            break

        x1, y1, x2, y2 = e["bounds"]

        draw.rectangle([x1, y1, x2, y2], outline=(255, 0, 0, 200), width=2)

        if font is None:
            cnt += 1
            continue

        label = str(did)
        tw, th = _get_text_size(draw, label, font)
        pad = 2

        candidates = [
            (x1 + pad, y1 + pad),
            (x2 - tw - pad, y1 + pad),
            (x1 + pad, y2 - th - pad),
            (x2 - tw - pad, y2 - th - pad),
            (x1 + pad, y1 - th - pad - 2),
            (x1 + (x2 - x1) // 2 - tw // 2, y1 + pad),
        ]

        chosen_pos = candidates[0]
        for cx, cy in candidates:
            label_rect = (cx, cy, cx + tw + pad * 2, cy + th + pad * 2)
            if not _overlaps(label_rect):
                chosen_pos = (cx, cy)
                break

        lx, ly = chosen_pos
        label_rect = (lx, ly, lx + tw + pad * 2, ly + th + pad * 2)

        draw.rectangle(label_rect, fill=(255, 255, 255, 180))
        draw.text((lx + pad, ly + pad), label, font=font, fill=(255, 0, 0, 255))

        placed_labels.append(label_rect)
        cnt += 1

    img = img.convert("RGB")
    img.save(out_path, "JPEG", quality=95)


def draw_boxes_no_collision_dedup_nested(
    img_path: str,
    id2elem: Dict[int, Dict[str, Any]],
    out_path: str,
    max_boxes: int = 200,
    font_size: int = 28,
    contain_ratio_thr: float = 0.90,
    center_dist_ratio_thr: float = 0.25,
) -> None:
    """Drop redundant nested boxes, then draw with ``draw_boxes_no_collision``."""
    dedup_id2elem = _dedup_nested_elements(
        id2elem=id2elem,
        max_boxes=max_boxes,
        contain_ratio_thr=contain_ratio_thr,
        center_dist_ratio_thr=center_dist_ratio_thr,
    )

    draw_boxes_no_collision(
        img_path=img_path,
        id2elem=dedup_id2elem,
        out_path=out_path,
        max_boxes=max_boxes,
        font_size=font_size,
    )


def _rect_area(rect: Tuple[int, int, int, int]) -> int:
    x1, y1, x2, y2 = rect
    return max(0, x2 - x1) * max(0, y2 - y1)


def _rect_intersection_area(a: Tuple[int, int, int, int], b: Tuple[int, int, int, int]) -> int:
    ax1, ay1, ax2, ay2 = a
    bx1, by1, bx2, by2 = b
    ix1 = max(ax1, bx1)
    iy1 = max(ay1, by1)
    ix2 = min(ax2, bx2)
    iy2 = min(ay2, by2)
    return _rect_area((ix1, iy1, ix2, iy2))


def _rect_center(rect: Tuple[int, int, int, int]) -> Tuple[float, float]:
    x1, y1, x2, y2 = rect
    return (x1 + x2) / 2.0, (y1 + y2) / 2.0


def _is_nested_redundant(
    outer: Tuple[int, int, int, int],
    inner: Tuple[int, int, int, int],
    contain_ratio_thr: float,
    center_dist_ratio_thr: float,
) -> bool:
    """Return True if ``inner`` nearly coincides with ``outer``.

    At least ``contain_ratio_thr`` of the area of ``inner`` must lie inside
    ``outer``, and the centre distance divided by the diagonal of ``inner`` must be
    at most ``center_dist_ratio_thr``.
    """
    inner_area = _rect_area(inner)
    if inner_area <= 0:
        return False

    inter = _rect_intersection_area(outer, inner)
    contain_ratio = inter / float(inner_area)
    if contain_ratio < contain_ratio_thr:
        return False

    ocx, ocy = _rect_center(outer)
    icx, icy = _rect_center(inner)
    center_dist = ((ocx - icx) ** 2 + (ocy - icy) ** 2) ** 0.5

    ix1, iy1, ix2, iy2 = inner
    inner_diag = ((max(1, ix2 - ix1)) ** 2 + (max(1, iy2 - iy1)) ** 2) ** 0.5
    center_ratio = center_dist / inner_diag
    return center_ratio <= center_dist_ratio_thr


def _dedup_nested_elements(
    id2elem: Dict[int, Dict[str, Any]],
    max_boxes: int,
    contain_ratio_thr: float,
    center_dist_ratio_thr: float,
) -> Dict[int, Dict[str, Any]]:
    """Drop container boxes that nearly coincide with a smaller kept box.

    Smaller boxes are more specific, so they are kept first; the result is in
    ``did`` order.
    """
    items = list(id2elem.items())[:max_boxes]
    valid_items = []

    for did, elem in items:
        bounds = elem.get("bounds")
        if not isinstance(bounds, (list, tuple)) or len(bounds) != 4:
            continue
        x1, y1, x2, y2 = bounds
        rect = (int(x1), int(y1), int(x2), int(y2))
        if _rect_area(rect) <= 0:
            continue
        valid_items.append((did, elem, rect, _rect_area(rect)))

    valid_items.sort(key=lambda x: (x[3], x[0]))

    kept: list = []
    for did, elem, rect, _ in valid_items:
        is_redundant = False
        for _, _, kept_rect in kept:
            if _is_nested_redundant(
                outer=rect,
                inner=kept_rect,
                contain_ratio_thr=contain_ratio_thr,
                center_dist_ratio_thr=center_dist_ratio_thr,
            ):
                is_redundant = True
                break

        if not is_redundant:
            kept.append((did, elem, rect))

    kept.sort(key=lambda x: x[0])
    return {did: elem for did, elem, _ in kept}


def _get_text_size(draw: ImageDraw.ImageDraw, text: str, font) -> Tuple[int, int]:
    """Return the text size on Pillow versions with or without ``textbbox``."""
    try:
        bbox = draw.textbbox((0, 0), text, font=font)
        return bbox[2] - bbox[0], bbox[3] - bbox[1]
    except AttributeError:
        return draw.textsize(text, font=font)




==> anc/code/utils/args_parser.py <==
import argparse
from reuse_runtime import parse_reuse_overrides


def parse_cli_args_from_init() -> dict:
    parser = argparse.ArgumentParser(description="run GUI Agent test framework")
    parser.add_argument("--reuse-overrides", type=parse_reuse_overrides, default=None,
                        help="JSON object of reuse_* runtime settings; omitted keys keep the DeltaReplay defaults")
    parser.add_argument(
        "--file-setting-path", 
        default="configs/file_path_config.json", 
        type=str, 
        help="file setting path"
    )
    parser.add_argument(
        "--log-level", 
        default="INFO", 
        type=str, 
        help="logger record level"
    )
    parser.add_argument(
        "--provider", 
        default="reusegui", 
        type=str, 
        help="reusegui (DeltaReplay), base (the base agent) or gui_explorer"
    )
    parser.add_argument(
        "--adb-command",
        default="adb",
        type=str, 
        help="ADB executable or command available on PATH"
    )
    parser.add_argument(
        "--runtime-bundle-override-config",
        default="",
        type=str,
        help=(
            "named runtime-only OEM package mapping config; when omitted, "
            "file_path_config.runtime_bundle_override_config_path is used"
        ),
    )
    parser.add_argument(
        "--gui-graph-dir",
        default=".db/gui_graph",
        type=str,
        help="GUI graph directory inside the project root",
    )
    parser.add_argument(
        "--max-retries", 
        default=5, 
        type=int, 
        help="each step will be tried for maximum time"
    )
    parser.add_argument(
        "--factor", 
        default=0.5, 
        type=float, 
        help="resize img proportion"
    )
    parser.add_argument(
        "--max_execute_steps", 
        default=None, 
        type=int, 
        help="step budget for every task of the run; by default each task uses its max_execute_steps, max(8, 3 * gt_steps)"
    )  
    parser.add_argument(
        "--max_step_timeout",
        default=600,
        type=int,
        help="maximum seconds allowed for a single execute_step"
    )
    parser.add_argument(
        "--max_task_timeout",
        default=3600,
        type=int,
        help="maximum seconds allowed for one task.execute() in eval loop"
    )
    parser.add_argument(
        "--eval", 
        default="true", 
        type=str, 
        choices=["true", "false"],
        help="whether to eval the task"
    )
    parser.add_argument(
        "--defer-evaluation",
        "--defer_evaluation",
        dest="defer_evaluation",
        default="false",
        type=str,
        choices=["true", "false"],
        help="queue completed evaluator calls instead of running them on the device path",
    )
    parser.add_argument(
        "--skip-key-components",
        "--skip_key_components",
        dest="skip_key_components",
        default="true",
        type=str,
        choices=["true", "false"],
        help=(
            "Mirror SPA-Bench's --skip_key_components: keep the OCR key-component "
            "verdict as a diagnostic and let the MLLM judge decide success (default)."
        ),
    )
    parser.add_argument(
        "--evaluation-batch-id",
        "--evaluation_batch_id",
        dest="evaluation_batch_id",
        default="",
        type=str,
        help="exact batch id stored in deferred evaluation manifests",
    )
    parser.add_argument(
        "--include_text",
        default="true", 
        type=str, 
        choices=["true", "false"],
        help="whether to add text to the screenshot"
    )
    parser.add_argument(
        "--eval_type", 
        default="single", 
        type=str, 
        choices=["single", "multi"],
        help="eval app type"
    )
    parser.add_argument(
        "--single_eval_w_crop", 
        default=1.0, 
        type=float, 
        help="evaluation for single eval with weight crop"
    )
    parser.add_argument(
        "--single_eval_h_crop", 
        default=1.0, 
        type=float, 
        help="evaluation for single eval with height crop"
    )
    parser.add_argument(
        "--multi_eval_w_stage1_crop", 
        default=1.0, 
        type=float, 
        help="evaluation for multi eval stage1 with weight crop"
    )
    parser.add_argument(
        "--multi_eval_h_stage1_crop", 
        default=1.0, 
        type=float, 
        help="evaluation for multi eval stage1 with height crop"
    )
    parser.add_argument(
        "--multi_eval_w_stage2_crop", 
        default=1.0, 
        type=float, 
        help="evaluation for multi eval stage2 with weight crop"
    )
    parser.add_argument(
        "--multi_eval_h_stage2_crop", 
        default=1.0, 
        type=float, 
        help="evaluation for multi eval stage2 with height crop"
    )
    parser.add_argument(
        "--agent_llm", 
        default="qwen3-vl-30b-a3b-instruct", 
        type=str, 
        help="call base agent llm"
    )
    parser.add_argument(
        "--cache_llm", 
        default="", 
        type=str, 
        help="model of the memory selector; empty uses --agent_llm"
    )
    parser.add_argument(
        "--agent_deployment_env", 
        default="openai-compatible-api", 
        type=str, 
        help="call agent llm env"
    )
    parser.add_argument(
        "--cache_deployment_env", 
        default="openai-compatible-api", 
        type=str, 
        help="call cache llm env"
    )
    parser.add_argument(
        "--temperature",
        default=0.0,
        type=float,
        help="sampling temperature for remote action and memory LLM calls",
    )
    parser.add_argument(
        "--exector_times", 
        default=1, 
        type=int, 
        help="evaluation for pass@k"
    )
    parser.add_argument(
        "--enable_cache", 
        default="true", 
        type=str, 
        choices=["true", "false"],
        help="load the memory graph (reusegui; base and gui_explorer never load it)"
    )
    parser.add_argument(
        "--enable_medium_shift",
        default="true",
        type=str,
        choices=["true", "false"],
        help="enable semantic-remapping memory route when cache is enabled",
    )
    parser.add_argument(
        "--policy-variant",
        default="full",
        type=str,
        choices=[
            "full",
            "no_semfilter",
            "no_route_c",
            "naive_replay",
            "rag_prompting",
        ],
        help="ablation switch: which reuse routes and filters are active",
    )
    parser.add_argument(
        "--baseline-mask",
        dest="baseline_no_mask",
        action="store_false",
        help="hide the current task's own records from the support store (off by default); recorded in every episode",
    )
    parser.add_argument(
        "--baseline-support-path",
        default="",
        type=str,
        help="support-only JSON of the GUI-explorer baseline",
    )
    parser.add_argument(
        "--baseline-benchmark",
        default="",
        choices=["", "spa-bench", "android-world"],
        help="benchmark identity embedded in the baseline support store",
    )
    parser.add_argument(
        "--baseline-top-k",
        default=5,
        type=int,
        help="number of method-specific support records retrieved per step",
    )
    parser.add_argument(
        "--baseline-min-score",
        default=0.02,
        type=float,
        help="minimum deterministic support retrieval score",
    )
    parser.add_argument(
        "--baseline-max-candidates",
        default=200,
        type=int,
        help="maximum current visible-element candidates exposed to a baseline",
    )
    parser.add_argument(
        "--baseline-allow-incomplete",
        default="false",
        choices=["true", "false"],
        help="development only; a complete support store is required otherwise",
    )
    
    
    parser.add_argument("--device_id",
                        type=str,
                        default="",
                        help="optional device id for adb cleanup commands"
                        )
    parser.add_argument("--clear_recent_tap_x",
                        type=int,
                        default=540,
                        help="x coordinate for clear-all in recent apps"
                        )
    parser.add_argument("--clear_recent_tap_y",
                        type=int,
                        default=2122,
                        help="y coordinate for clear-all in recent apps"
                        )
    parser.add_argument("--is_start_with_appMainPage",
                        default="false",
                        type=str,
                        choices=["true", "false"],
                        help="whether to force start target app main page before task steps"
                        )
    parser.add_argument("--start_app_package",
                        default="",
                        type=str,
                        help="optional package name override when start_with_appMainPage is enabled"
                        )
    parser.add_argument(
        "--enable_task_id_filter",
        default="false",
        type=str,
        choices=["true", "false"],
        help="whether to enable task_id allowlist filtering"
    )
    parser.add_argument(
        "--task_id_allowlist_path",
        default="benchmark/dataset/task_id_allowlist.txt",
        type=str,
        help="path to task_id allowlist file, one task_id per line, supports # comments"
    )
    parser.add_argument(
        "--task_id_field",
        default="task_id",
        type=str,
        help="task id field name in dataset item"
    )
    parser.add_argument(
        "--task-id",
        default="",
        type=str,
        help="run exactly one task id from the selected dataset"
    )
    parser.add_argument(
        "--dataset-path",
        default="",
        type=str,
        help="override the dataset JSON path from file_path_config.json"
    )
    parser.add_argument(
        "--exp_variant",
        default="",
        type=str,
        help="variant tag used in result folder naming; empty uses --policy-variant"
    )
    parser.add_argument(
        "--run_id",
        default="1",
        type=str,
        help="run id tag used in result folder naming to avoid collisions"
    )
    parser.add_argument(
        "--dataset_tag",
        default="",
        type=str,
        help="optional dataset tag override for result folder naming"
    )
    parser.add_argument(
        "--split_tag",
        default="",
        type=str,
        help="optional split tag override for result folder naming"
    )
    parser.add_argument(
        "--result_naming",
        default="structured",
        type=str,
        choices=["structured", "legacy"],
        help="result folder naming mode: structured or legacy (timestamp + query)"
    )
    
    
    args = vars(parser.parse_args())
    return args


==> anc/code/utils/device_api_android.py <==
import os
import json
import re
import time
import uuid
import shutil
import platform
import subprocess
import xml.etree.ElementTree as ET

from io import BytesIO
from pathlib import Path
from subprocess import CompletedProcess
from typing import Optional, Union

from PIL import Image

from utils import (
    decode_command_output,
    encode_image,
    print_out,
    write_json,
)
from utils.adb_shell import quote_adb_shell_arg


DEFAULT_ADB_TIMEOUT_SECONDS = 20.0
# ``am start -W`` returns only after the activity is drawn, so app launches get a
# longer timeout than ordinary ADB commands.
APP_LAUNCH_TIMEOUT_SECONDS = 60.0

# Smallest per-command timeout worth issuing once a capture budget is nearly spent;
# it scales with the budget so deliberately short budgets still work.
MIN_VIABLE_ADB_TIMEOUT_SECONDS = 2.0
MIN_VIABLE_ADB_TIMEOUT_BUDGET_FRACTION = 0.1


def _min_viable_command_timeout(budget_seconds: float) -> float:
    budget =max(0.0, float(budget_seconds or 0.0))
    return min(
        MIN_VIABLE_ADB_TIMEOUT_SECONDS,
        budget * MIN_VIABLE_ADB_TIMEOUT_BUDGET_FRACTION,
    )


# Budget for one UI-tree capture. A cold UiAutomation bridge may first return
# ``null root node`` and a busy app can slow forest pushes to one every few seconds;
# fast captures return as soon as a valid tree arrives.
DEFAULT_UI_TREE_CAPTURE_TIMEOUT_SECONDS = 120.0
DEFAULT_UI_TREE_CAPTURE_MAX_ATTEMPTS = 6
# Safety cap on samples consumed by one capture. The forwarder can push a forest
# every 0.1 s, so the cap must exceed what the time budget can consume.
DEFAULT_ACCESSIBILITY_CAPTURE_MAX_SAMPLES = 2048
# Empty payloads (no windows at all) usually mean the forwarder was never told where
# to send forests. After this many, counted over the whole capture rather than
# consecutively, the transport is rebuilt instead of resampled.
DEFAULT_ACCESSIBILITY_EMPTY_SAMPLES_BEFORE_REBUILD = 12
# A forest that parses but holds no nodes is the same fault; on a static screen such
# forests arrive only every few seconds, so this threshold is lower.
DEFAULT_ACCESSIBILITY_ZERO_NODE_SAMPLES_BEFORE_REBUILD = 3
DEFAULT_ACCESSIBILITY_MAX_TRANSPORT_REBUILDS = 2
# Samples holding the system UI but not the app under test, counted in total because
# the app can flicker in and out of the forest, after which the capture stops early.
DEFAULT_ACCESSIBILITY_TARGET_MISSING_GIVE_UP = 30

DEFAULT_ACCESSIBILITY_PREPARE_TIMEOUT_SECONDS = 60.0
DEFAULT_ACCESSIBILITY_PREPARE_POLL_SECONDS = 0.25
# Cleanup issues about nine ADB commands; a budget too short to finish leaves stale
# reverse mappings behind (see _drop_foreign_reverse_mappings).
DEFAULT_ACCESSIBILITY_CLOSE_TIMEOUT_SECONDS = 45.0
DEFAULT_ACCESSIBILITY_CLOSE_ADB_TIMEOUT_SECONDS = 10.0

ACCESSIBILITY_FORWARDER_TRANSPORT = "accessibility_forwarder"
ACCESSIBILITY_FORWARDER_PACKAGE = "com.google.androidenv.accessibilityforwarder"
ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT = (
    f"{ACCESSIBILITY_FORWARDER_PACKAGE}/.AccessibilityForwarder"
)
ACCESSIBILITY_FORWARDER_RECEIVER_COMPONENT = (
    f"{ACCESSIBILITY_FORWARDER_PACKAGE}/"
    f"{ACCESSIBILITY_FORWARDER_PACKAGE}.FlagsBroadcastReceiver"
)
ACCESSIBILITY_FORWARDER_ACTION_PREFIX = "accessibility_forwarder.intent.action."


class AdbCommandTimeoutError(RuntimeError):
    """An ADB subprocess exceeded its explicit wall-clock deadline."""


_TARGET_MISSING_MARKER = "Accessibility forest contains no target-app nodes"
# Packages that draw part of an app's own UI under a different name, such as the
# Settings search page; forest provenance checks accept them with the app.
COMPANION_PACKAGES: dict[str, tuple[str, ...]] = {
    "com.android.settings": ("com.google.android.settings.intelligence",),
    # Some ROMs handle the clock's RINGTONE_PICKER intent in a separate themes app.
    "com.android.deskclock": ("com.android.thememanager",),
}
# Every app AndroidWorld installs on the emulator. Cross-app tasks read one app and
# write another while task classes declare only the scored app, so all count as targets.
ANDROID_WORLD_APP_PACKAGES: tuple[str, ...] = (
    "ca.zgrs.clipper",
    "code.name.monkey.retromusic",
    "com.android.camera2",
    "com.android.chrome",
    "com.android.settings",
    "com.arduia.expense",
    "com.dimowner.audiorecorder",
    "com.flauschcode.broccoli",
    "com.google.android.apps.messaging",
    "com.google.android.contacts",
    "com.google.android.deskclock",
    "com.google.android.dialer",
    "com.google.android.documentsui",
    "com.simplemobiletools.calendar.pro",
    "com.simplemobiletools.draw.pro",
    "com.simplemobiletools.gallery.pro",
    "com.simplemobiletools.smsmessenger",
    "de.dennisguse.opentracks",
    "net.cozic.joplin",
    "net.gsantner.markor",
    "net.osmand",
    "org.tasks",
    "org.videolan.vlc",
)
# ``dumpsys window`` opens with the last ANR snapshot and its ``windows`` section may
# lack focus lines, so the live per-display focus is read first.
FOREGROUND_WINDOW_DUMPSYS_SECTIONS: tuple[str, ...] = ("displays", "windows")
ALWAYS_ACCEPTED_FOREGROUND_PACKAGES: tuple[str, ...] = (
    "com.google.android.apps.nexuslauncher",
    # system_server windows such as the "Open with" chooser: a screen to act on.
    "android",
    # The notification shade pulled down over the app.
    "com.android.systemui",
)
_NO_FRESH_ACCESSIBILITY_FOREST_MARKER = (
    "No accessibility forest arrived after the requested timestamp"
)


def _is_target_missing_rejection(error: BaseException) -> bool:
    return _TARGET_MISSING_MARKER in str(error)


def _is_no_fresh_accessibility_forest(error: BaseException) -> bool:
    """Recognize only the collector timeout that uiautomator can route around."""

    return (
        isinstance(error, UiTreeCaptureError)
        and isinstance(error.last_error, TimeoutError)
        and _NO_FRESH_ACCESSIBILITY_FOREST_MARKER in str(error.last_error)
    )


def _rejection_field(error: BaseException, key: str) -> str:
    """Extract one ``key=value`` field from a rejection message.

    A list value is returned up to its closing bracket so every package is kept.
    """

    text = str(error)
    marker = f"{key}="
    if marker not in text:
        return ""
    tail = text.split(marker, 1)[1].lstrip()
    if tail.startswith("["):
        end = tail.find("]")
        return tail[: end + 1] if end >= 0 else tail
    head, _, _ = tail.partition(", ")
    return head.strip()


def _rejection_foreground(error: BaseException) -> str:
    return _rejection_field(error, "foreground").strip("'\"")


def _rejection_observed(error: BaseException) -> list[str]:
    raw = _rejection_field(error, "observed").strip("[]")
    return [item.strip().strip("'\"") for item in raw.split(",") if item.strip()]


class AccessibilityTargetMissingError(RuntimeError):
    """The forwarder is healthy but never reports the app under test.

    Some apps do not expose their windows to accessibility services, so the forest
    arrives holding only the system UI. This is not a UiTreeCaptureError: the
    transport works, and the caller may read the screen through uiautomator instead.
    """

    def __init__(self, *, foreground_package: str, observed_packages, samples: int):
        self.foreground_package = foreground_package
        self.observed_packages = list(observed_packages)
        self.samples = int(samples)
        super().__init__(
            "accessibility forest never contained the app under test after "
            f"{self.samples} samples: foreground={foreground_package!r}, "
            f"observed={self.observed_packages}"
        )


class UiTreeCaptureError(RuntimeError):
    """A fresh UI hierarchy could not be captured inside its budget."""

    def __init__(
        self,
        *,
        dump_times: int,
        is_temp: bool,
        attempts: int,
        timeout_seconds: float,
        last_error: BaseException | None,
    ) -> None:
        self.dump_times = int(dump_times)
        self.is_temp = bool(is_temp)
        self.attempts = int(attempts)
        self.timeout_seconds = float(timeout_seconds)
        self.last_error = last_error
        phase = "post_action_temp" if self.is_temp else "pre_action_frame"
        detail = (
            f"{type(last_error).__name__}: {last_error}"
            if last_error is not None
            else "capture budget exhausted"
        )
        super().__init__(
            "fresh UI tree capture failed "
            f"(phase={phase}, frame={self.dump_times}, attempts={self.attempts}, "
            f"budget_s={self.timeout_seconds:g}): {detail}"
        )


class UiTreeTransportPreparationError(RuntimeError):
    """The selected UI-tree transport was not ready before app launch."""


class AndroidOperate(object):
    def __init__(self,
                 bundle_name_dict: dict,
                 adb_command: str = "adb.exe",
                 factor: float = 0.5,
                 device_id: str = "") -> None:
        self.bundle_name_dict = bundle_name_dict
        self.adb_command = adb_command
        self.factor = factor
        self.preferred_device_id = str(device_id or "").strip()
        self.device_id = self._get_device_id()
        self._initialize_ui_tree_transport_state()

        # Accept {package_name: app_name} or {app_name: package_name} and build
        # {app_name: package_name}.
        self.app_name_to_package = {}

        def _looks_like_package_name(text: str) -> bool:
            text = str(text or "").strip()
            return "." in text and " " not in text

        for pkg, app in bundle_name_dict.items():
            if isinstance(pkg, str) and isinstance(app, str):
                left = pkg.strip()
                right = app.strip()
                left_is_pkg = _looks_like_package_name(left)
                right_is_pkg = _looks_like_package_name(right)

                if left_is_pkg and not right_is_pkg:
                    self.app_name_to_package[right] = left
                elif right_is_pkg and not left_is_pkg:
                    self.app_name_to_package[left] = right
                elif left_is_pkg and right_is_pkg:
                    self.app_name_to_package[right] = left

    def _initialize_ui_tree_transport_state(self) -> None:
        """Initialize per-episode transport state without touching the device."""

        if getattr(self, "_ui_tree_transport_state_initialized", False):
            return
        configured = str(
            os.environ.get("DELTAREPLAY_UI_TREE_TRANSPORT", "") or ""
        ).strip().lower()
        self._ui_tree_transport = (
            ACCESSIBILITY_FORWARDER_TRANSPORT
            if configured == ACCESSIBILITY_FORWARDER_TRANSPORT
            else "uiautomator"
        )
        self._accessibility_collector = None
        self._accessibility_reverse_port = None
        self._accessibility_reverse_added = False
        self._accessibility_original_settings = None
        self._accessibility_forwarder_ready = False
        self._accessibility_transport_prepared = False
        self._accessibility_prepare_evidence = None
        self._accessibility_close_errors = ()
        self._accessibility_cleanup_status = {}
        self._accessibility_evidence_errors = ()
        self._accessibility_transport_evidence = None
        self._accessibility_suspended_for_uiautomator = False
        self._ui_tree_transport_state_initialized = True

    def _uses_accessibility_forwarder(self) -> bool:
        self._initialize_ui_tree_transport_state()
        return self._ui_tree_transport == ACCESSIBILITY_FORWARDER_TRANSPORT

    @staticmethod
    def _uiautomator_fallback_allowed() -> bool:
        """Whether a failed forwarder capture may be retried on uiautomator.

        Off unless ``DELTAREPLAY_UI_TREE_FALLBACK`` is set: uiautomator is much slower
        per capture, so switching transport mid-episode makes step latencies
        incomparable.
        """

        return (
            os.environ.get("DELTAREPLAY_UI_TREE_FALLBACK", "").strip().lower()
            in ("1", "true", "yes", "uiautomator")
        )

    def _resolve_adb_path(self) -> str:
        """Resolve adb from an absolute path, a path under ``ROOT_DIR`` or ``PATH``."""
        adb = self.adb_command

        if os.path.isabs(adb) and os.path.exists(adb):
            return adb

        root_dir = os.environ.get("ROOT_DIR", "")
        if root_dir:
            candidate = os.path.join(root_dir, adb)
            if os.path.exists(candidate):
                return candidate

        which_path = shutil.which(adb)
        if which_path:
            print(
                "[DEBUG] utils/device_api_android.py "
                f"_resolve_adb_path() which_path: {which_path}"
            )
            return which_path
        else:
            print(rf"[ERROR] utils/device_api_android.py _resolve_adb_path() which_path is None")
            return adb

    def _get_command_list(self,
                          command: Union[str, list[str]],
                          device_id: Optional[str] = None) -> list:
        if isinstance(command, str):
            command_list = command.split()
        else:
            command_list = list(command)

        command_list[0] = self._resolve_adb_path()

        if device_id:
            command_list.insert(1, "-s")
            command_list.insert(2, device_id)

        return command_list

    def run_adb_command(self,
                        command: Union[str, list[str]],
                        device_id: Optional[str] = None,
                        binary: bool = False,
                        timeout_seconds: Optional[float] = None) -> CompletedProcess:
        kwargs = {}
        platform_name = platform.system().lower()
        command_text = command if isinstance(command, str) else " ".join(command)

        if platform_name == "windows":
            kwargs.setdefault("creationflags", subprocess.CREATE_NO_WINDOW)
        
        command_list = self._get_command_list(command, device_id)
        print(rf"[DEBUG] utils/device_api_android.py run_adb_command() command_list: {command_list}")

        resolved_timeout = (
            DEFAULT_ADB_TIMEOUT_SECONDS
            if timeout_seconds is None
            else float(timeout_seconds)
        )
        if resolved_timeout <= 0:
            raise ValueError("ADB timeout_seconds must be positive")
        try:
            raw_result = subprocess.run(
                command_list,
                capture_output=True,
                text=False,
                check=False,
                timeout=resolved_timeout,
                **kwargs
            )
        except subprocess.TimeoutExpired as exc:
            raise AdbCommandTimeoutError(
                "ADB command exceeded its hard timeout "
                f"({resolved_timeout:g}s): {command_text}"
            ) from exc

        def _bytes_preview(data: bytes, limit: int = 240) -> str:
            if not data:
                return "<empty>"
            return repr(data[:limit])

        if binary:
            result = CompletedProcess(
                raw_result.args,
                raw_result.returncode,
                raw_result.stdout,
                decode_command_output(raw_result.stderr)
            )
        else:
            result = CompletedProcess(
                raw_result.args,
                raw_result.returncode,
                decode_command_output(raw_result.stdout),
                decode_command_output(raw_result.stderr)
            )

        if result.returncode != 0:
            try:
                stdout_b = raw_result.stdout or b""
                stderr_b = raw_result.stderr or b""
                print_out(
                    f"[DEBUG] [./utils/device_api_android.py run_adb_command()] returncode={raw_result.returncode} "
                    f"stdout_len={len(stdout_b)} stderr_len={len(stderr_b)} "
                    f"stdout_preview={_bytes_preview(stdout_b)} stderr_preview={_bytes_preview(stderr_b)}",
                    stdout=True,
                )
            except Exception:
                pass
            if binary:
                stderr_text = result.stderr.strip() if isinstance(result.stderr, str) else str(result.stderr)
                stdout_text = "<binary stdout>"
            else:
                stderr_text = result.stderr.strip() if result.stderr else ""
                stdout_text = result.stdout.strip() if result.stdout else ""
            error_detail = stderr_text or stdout_text
            print_out(
                f'run command `{command_text}` return {result.returncode}: {error_detail}',
                log_level="error"
            )
            raise Exception(f'run command `{command_text}` return {result.returncode}: {error_detail}')

        return result

    def get_connected_devices(self) -> list:
        try:
            result = self.run_adb_command("adb devices")
            devices = []
            for line in result.stdout.splitlines():
                line = line.strip()
                if not line or line.startswith("List of devices attached"):
                    continue
                parts = line.split()
                if len(parts) >= 2 and parts[1] == "device":
                    devices.append(parts[0])
            return devices
        except Exception as e:
            print_out(
                f"Error getting adb devices: {e}",
                log_level="error"
            )
            return []

    def _get_device_id(self) -> str:
        devices = self.get_connected_devices()
        device_id = ""
        length = len(devices)

        if self.preferred_device_id:
            if self.preferred_device_id in devices:
                print_out(f"use preferred device id: {self.preferred_device_id}", stdout=True)
                return self.preferred_device_id
            print_out(
                f"preferred device id not found: {self.preferred_device_id}, available={devices}",
                stdout=True,
                log_level="error"
            )
            raise RuntimeError(
                "preferred Android device is not online; refusing to fall "
                "back to ANDROID_SERIAL or another connected device "
                f"(preferred={self.preferred_device_id!r}, available={devices!r})"
            )

        env_device = str(os.environ.get("ANDROID_SERIAL", "") or "").strip()
        if env_device:
            if env_device in devices:
                print_out(f"use ANDROID_SERIAL device id: {env_device}", stdout=True)
                return env_device
            print_out(
                f"ANDROID_SERIAL not found: {env_device}, available={devices}",
                stdout=True,
                log_level="error"
            )
            raise RuntimeError(
                "ANDROID_SERIAL device is not online; refusing to select a "
                f"different connected device (requested={env_device!r}, "
                f"available={devices!r})"
            )

        if length > 1:
            print_out(
                "multiple Android devices detected without an explicit "
                f"selection: {devices}",
                stdout=True,
                log_level="error",
            )
            raise RuntimeError(
                "multiple Android devices are online; set preferred_device_id "
                f"or ANDROID_SERIAL explicitly (available={devices!r})"
            )

        elif length == 1:
            device_id = devices[0]
            print_out(f"current device id: {device_id}", stdout=True)

        else:
            print_out(
                "No android devices found. Exiting.",
                stdout=True,
                log_level="error"
            )

        return device_id

    def _normalize_package_name(self, package_name_or_app_name: str) -> str:
        """Return the package name for a package name or an app display name."""
        text = str(package_name_or_app_name or "").strip()
        if "." in text and " " not in text:
            return text
        if package_name_or_app_name in self.app_name_to_package:
            return self.app_name_to_package[package_name_or_app_name]
        return package_name_or_app_name

    def get_foreground_app(self) -> str:
        """Return the foreground package name, or an empty string on error."""
        try:
            def run(section):
                result = self.run_adb_command(
                    ["adb", "shell", "dumpsys", "window", section],
                    self.device_id,
                )
                return str(result.stdout or "")

            return self._foreground_package_from_sections(run)
        except Exception as e:
            print_out(f"Error getting foreground app: {e}", log_level="error")
            return ""

    def get_installed_apps(self) -> list:
        try:
            result = self.run_adb_command(["adb", "shell", "pm", "list", "packages"], self.device_id)
            apps = []
            for line in result.stdout.splitlines():
                line = line.strip()
                if line.startswith("package:"):
                    apps.append(line.replace("package:", "").strip())
            return apps
        except Exception as e:
            print_out(f"Error getting apps: {e}", log_level="error")
            return []

    def start_app(self,
                  package_name: str,
                  ability_name: Optional[str] = None,
                  restart: bool = True) -> None:
        package_name = self._normalize_package_name(package_name)

        if restart:
            self.run_adb_command(["adb", "shell", "am", "force-stop", package_name], self.device_id)
            time.sleep(0.5)

        if ability_name:
            component = f"{package_name}/{ability_name}"
            started = self.run_adb_command(
                ["adb", "shell", "am", "start", "-W", "-n", component],
                self.device_id,
                timeout_seconds=APP_LAUNCH_TIMEOUT_SECONDS,
            )
            self._report_app_start_result(component, started)
        else:
            component = self._resolve_launcher_component(package_name)
            if component:
                # monkey returns before the app has drawn anything, so ``am start -W`` is preferred.
                started = self.run_adb_command(
                    ["adb", "shell", "am", "start", "-W", "-n", component],
                    self.device_id,
                    timeout_seconds=APP_LAUNCH_TIMEOUT_SECONDS,
                )
                self._report_app_start_result(component, started)
            else:
                started = self.run_adb_command(
                    ["adb", "shell", "monkey", "-p", package_name, "-c", "android.intent.category.LAUNCHER", "1"],
                    self.device_id
                )
                self._report_app_start_result(package_name, started)
        time.sleep(0.8)

    @staticmethod
    def _report_app_start_result(component: str, result) -> None:
        """Log the Status, Error and Warning lines ``am start`` printed."""

        stdout = str(getattr(result, "stdout", "") or "")
        stderr = str(getattr(result, "stderr", "") or "")
        interesting = [
            line.strip()
            for line in stdout.splitlines() + stderr.splitlines()
            if line.strip().startswith(("Status", "Error", "Warning", "Events injected", "LaunchState", "TotalTime"))
        ]
        detail = "; ".join(interesting) if interesting else "(no status lines)"
        print_out(
            f"[INFO] app start result: component={component}, "
            f"rc={getattr(result, 'returncode', None)}, {detail}",
            stdout=True,
        )

    def _resolve_launcher_component(self, package_name: str) -> str:
        """Return ``package/activity`` for the package's launcher entry, or ""."""

        try:
            result = self.run_adb_command(
                [
                    "adb", "shell", "cmd", "package", "resolve-activity", "--brief",
                    "-a", "android.intent.action.MAIN",
                    "-c", "android.intent.category.LAUNCHER",
                    package_name,
                ],
                self.device_id,
            )
        except Exception:
            return ""
        for line in reversed(str(result.stdout or "").splitlines()):
            line = line.strip()
            if "/" in line and " " not in line and not line.startswith("No "):
                return line
        return ""

    def open_app(self, app_name: str) -> None:
        self.start_app(app_name)

    def get_screenshot_data(self) -> tuple[str, str]:
        """Return ``(encoded_image, fmt)``: a base64 JPEG screenshot scaled by ``factor``
        and the format of the captured image.
        """
        max_retries = 5
        last_err: Optional[Exception] = None

        for attempt in range(1, max_retries + 1):
            try:
                result = self.run_adb_command(
                    ["adb", "exec-out", "screencap", "-p"],
                    self.device_id,
                    binary=True
                )
                data = result.stdout

                if not isinstance(data, bytes) or len(data) == 0:
                    raise RuntimeError(f"screencap returned empty/non-bytes stdout (type={type(data).__name__})")

                # Decode the raw bytes first; undo CRLF translation only if that fails.
                normalized_data = data
                raw_magic = data[:8]
                is_raw_png_magic = raw_magic.startswith(bytes([0x89, 0x50, 0x4E, 0x47]))

                decoded_image = None
                decode_err = None
                try:
                    decoded_image = Image.open(BytesIO(data))
                    decoded_image.load()
                except Exception as e_raw:
                    decode_err = e_raw
                    if b"\r\n" in data and not is_raw_png_magic:
                        normalized_data = data.replace(b"\r\n", b"\n")
                        decoded_image = Image.open(BytesIO(normalized_data))
                        decoded_image.load()
                    else:
                        raise

                if decoded_image is None:
                    raise RuntimeError(f"screenshot decode failed: {decode_err}")

                with decoded_image as img:
                    fmt = (img.format or "PNG").upper()
                    img = img.resize(
                        (int(img.width * self.factor), int(img.height * self.factor)),
                        Image.Resampling.LANCZOS
                    )
                    buffer = BytesIO()
                    if img.mode != "RGB":
                        img = img.convert("RGB")
                    img.save(buffer, format="JPEG", quality=95)
                    encoded_image = encode_image(byte_stream=buffer.getvalue())
                return encoded_image, fmt
            except Exception as e:
                last_err = e
                try:
                    data_len = len(data) if isinstance(data, bytes) else -1
                    raw_magic = (data[:8] if isinstance(data, bytes) else b"")
                    norm_magic = (normalized_data[:8] if isinstance(normalized_data, bytes) else b"")
                    is_raw_png_magic = raw_magic.startswith(bytes([0x89, 0x50, 0x4E, 0x47]))
                    is_norm_png_magic = norm_magic.startswith(bytes([0x89, 0x50, 0x4E, 0x47]))
                    print_out(
                        "[DEBUG] [./utils/device_api_android.py get_screenshot_data()] "
                        f"attempt={attempt}/{max_retries} failed: {e}; "
                        f"stdout_len={data_len}; raw_magic={raw_magic!r}; "
                        f"normalized_magic={norm_magic!r}; "
                        f"is_raw_png_magic={is_raw_png_magic}; is_norm_png_magic={is_norm_png_magic}",
                        stdout=True,
                    )
                except Exception:
                    pass
                if attempt < max_retries:
                    time.sleep(0.3 * attempt)

        raise RuntimeError(f"get_screenshot_data failed after {max_retries} attempts: {last_err}")

    def lock_portrait_orientation(self) -> dict:
        """Pin the screen to portrait for the whole episode and return evidence.

        With auto-rotate on, element coordinates and the UI tree can change mid-task;
        no benchmark task needs landscape.
        """

        evidence: dict = {
            "schema_version": 1,
            "kind": "screen_orientation_lock",
            "requested": {"accelerometer_rotation": "0", "user_rotation": "0"},
            "actions": [],
        }
        for namespace, key, value in (
            ("system", "accelerometer_rotation", "0"),
            ("system", "user_rotation", "0"),
        ):
            try:
                result = self.run_adb_command(
                    ["adb", "shell", "settings", "put", namespace, key, value],
                    self.device_id,
                )
                evidence["actions"].append(
                    {"setting": key, "returncode": result.returncode}
                )
            except Exception as exc:
                evidence["actions"].append(
                    {"setting": key, "error": f"{type(exc).__name__}: {exc}"}
                )

        observed = {}
        for key in ("accelerometer_rotation", "user_rotation"):
            try:
                result = self.run_adb_command(
                    ["adb", "shell", "settings", "get", "system", key],
                    self.device_id,
                )
                observed[key] = str(result.stdout or "").strip()
            except Exception as exc:
                observed[key] = f"error:{type(exc).__name__}"
        evidence["observed"] = observed
        evidence["locked"] = (
            observed.get("accelerometer_rotation") == "0"
            and observed.get("user_rotation") == "0"
        )
        return evidence

    def get_screen_scale(self) -> tuple[int, int]:
        try:
            result = self.run_adb_command(["adb", "shell", "wm", "size"], self.device_id)
            out = result.stdout
            m = re.search(r"Physical size:\s*(\d+)x(\d+)", out)
            if not m:
                # Some devices report only an override size.
                m = re.search(r"Override size:\s*(\d+)x(\d+)", out)
            if not m:
                raise RuntimeError(f"cannot parse screen size: {out}")
            return int(m.group(1)), int(m.group(2))
        except Exception as e:
            print_out(f"Error getting screen scale: {e}", log_level="error")
            raise

    def _xml_node_to_dict(self, elem):
        """Convert a uiautomator XML element into nested tag/attrib/children dicts."""
        node = {
            "tag": elem.tag,
            "attrib": dict(elem.attrib),
            "children": []
        }
        for child in list(elem):
            node["children"].append(self._xml_node_to_dict(child))
        return node

    @staticmethod
    def _normalized_accessibility_component(component: str) -> str:
        value = str(component or "").strip()
        if "/" not in value:
            return value
        package, class_name = value.split("/", 1)
        if class_name.startswith("."):
            class_name = package + class_name
        return f"{package}/{class_name}"

    def _enabled_services_with_forwarder(self, original: str) -> str:
        raw = str(original or "").strip()
        services = (
            []
            if raw.lower() in {"", "null", "none"}
            else [value for value in raw.split(":") if value]
        )
        normalized = {
            self._normalized_accessibility_component(value)
            for value in services
        }
        if (
            self._normalized_accessibility_component(
                ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT
            )
            not in normalized
        ):
            services.append(ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT)
        return ":".join(services)

    def _enabled_services_without_forwarder(self, value: str) -> str:
        """Remove only our Forwarder component, preserving every other service."""

        target = self._normalized_accessibility_component(
            ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT
        )
        raw = str(value or "").strip()
        services = (
            []
            if raw.lower() in {"", "null", "none"}
            else [item for item in raw.split(":") if item]
        )
        return ":".join(
            item
            for item in services
            if self._normalized_accessibility_component(item) != target
        )

    def _suspend_accessibility_forwarder_for_uiautomator(
        self,
        *,
        timeout_seconds: float,
    ) -> dict:
        """Unbind the forwarder and switch the rest of the episode to uiautomator.

        The shell ``uiautomator`` uses UiAutomation, which can suppress an already bound
        accessibility service, so the two transports never run together. Only the
        forwarder is removed from the enabled services and the readback is verified;
        ``close()`` still restores the original settings.
        """

        self._initialize_ui_tree_transport_state()
        if self._accessibility_suspended_for_uiautomator:
            self._ui_tree_transport = "uiautomator"
            return {"status": "already_suspended", "suspended": True}
        original = self._accessibility_original_settings
        if not isinstance(original, dict):
            raise RuntimeError(
                "cannot suspend Accessibility Forwarder without recorded "
                "original secure settings"
            )

        total_timeout = float(timeout_seconds)
        if total_timeout <= 0:
            raise ValueError("uiautomator suspension timeout must be positive")
        deadline = time.monotonic() + total_timeout
        commands: list[list[str]] = []

        def run(command: list[str]) -> CompletedProcess:
            remaining = max(0.0, deadline - time.monotonic())
            floor = _min_viable_command_timeout(total_timeout)
            if remaining < floor:
                raise TimeoutError(
                    "Accessibility Forwarder suspension budget exhausted"
                )
            commands.append(list(command))
            return self.run_adb_command(
                command,
                self.device_id,
                timeout_seconds=min(DEFAULT_ADB_TIMEOUT_SECONDS, remaining),
            )

        active_services = self._enabled_services_with_forwarder(
            str(original.get("enabled_accessibility_services", "") or "")
        )
        remaining_services = self._enabled_services_without_forwarder(
            active_services
        )
        if remaining_services:
            run(
                [
                    "adb", "shell", "settings", "put", "secure",
                    "enabled_accessibility_services", remaining_services,
                ]
            )
            wanted_enabled = "1"
        else:
            run(
                [
                    "adb", "shell", "settings", "delete", "secure",
                    "enabled_accessibility_services",
                ]
            )
            run(
                [
                    "adb", "shell", "settings", "put", "secure",
                    "accessibility_enabled", "0",
                ]
            )
            wanted_enabled = "0"

        observed_services = str(
            run(
                [
                    "adb", "shell", "settings", "get", "secure",
                    "enabled_accessibility_services",
                ]
            ).stdout
            or ""
        ).strip()
        observed_enabled = str(
            run(
                [
                    "adb", "shell", "settings", "get", "secure",
                    "accessibility_enabled",
                ]
            ).stdout
            or ""
        ).strip()
        if self._enabled_services_without_forwarder(observed_services) != (
            remaining_services
        ) or self._enabled_services_with_forwarder(observed_services) == (
            observed_services
        ):
            raise RuntimeError(
                "Accessibility Forwarder remained in enabled services after "
                f"suspension: {observed_services!r}"
            )
        if observed_enabled != wanted_enabled:
            raise RuntimeError(
                "accessibility_enabled suspension readback mismatch: "
                f"wanted={wanted_enabled!r}, observed={observed_enabled!r}"
            )

        evidence = {
            "status": "suspended_for_uiautomator",
            "suspended": True,
            "remaining_enabled_services": remaining_services,
            "accessibility_enabled": observed_enabled,
            "command_count": len(commands),
            "at_unix_ns": time.time_ns(),
        }
        self._accessibility_suspended_for_uiautomator = True
        self._accessibility_forwarder_ready = False
        self._accessibility_transport_prepared = False
        self._ui_tree_transport = "uiautomator"
        try:
            self._write_accessibility_transport_evidence(
                state="uiautomator_episode_fallback",
                forwarder_suspension=evidence,
            )
        except Exception:
            pass
        return evidence

    @staticmethod
    def _accessibility_broadcast_command(
        action_suffix: str,
        *extra_args: str,
    ) -> list[str]:
        return [
            "adb",
            "shell",
            "am",
            "broadcast",
            "-a",
            ACCESSIBILITY_FORWARDER_ACTION_PREFIX + action_suffix,
            "-n",
            ACCESSIBILITY_FORWARDER_RECEIVER_COMPONENT,
            *extra_args,
        ]

    @staticmethod
    def _looks_like_android_package(value: object) -> bool:
        text = str(value or "").strip()
        return (
            "." in text
            and " " not in text
            and re.fullmatch(r"[A-Za-z0-9_]+(?:\.[A-Za-z0-9_]+)+", text)
            is not None
        )

    def _target_package_candidates(self) -> list[str]:
        bundle = getattr(self, "bundle_name_dict", {})
        if not isinstance(bundle, dict):
            return []
        packages = {
            str(value).strip()
            for pair in bundle.items()
            for value in pair
            if self._looks_like_android_package(value)
        }
        for package in list(packages):
            packages.update(COMPANION_PACKAGES.get(package, ()))
        if str(getattr(self, "device_id", "") or "").startswith("emulator-"):
            packages.update(ANDROID_WORLD_APP_PACKAGES)
        return sorted(packages)

    @staticmethod
    def _required_target_packages(
        foreground_package: str, target_packages: list[str]
    ) -> list[str]:
        """Which packages a forest must contain to count as the live screen."""

        if foreground_package in target_packages:
            return [foreground_package]
        if foreground_package in ALWAYS_ACCEPTED_FOREGROUND_PACKAGES:
            return [foreground_package]
        if target_packages:
            return list(target_packages)
        if foreground_package:
            return [foreground_package]
        raise RuntimeError(
            "Could not determine a target package for "
            "accessibility forest provenance validation"
        )

    @staticmethod
    def _parse_foreground_package_from_dumpsys(
        output: str, focus_only: bool = False
    ) -> str:
        """Package named by a ``dumpsys window`` section.

        ``focus_only`` accepts nothing but the focus lines: the ``displays``
        section also prints orientation sources as ActivityRecord and those
        must not be mistaken for the foreground.
        """

        patterns = (
            r"mCurrentFocus.*?\s([A-Za-z0-9._]+)\/",
            r"mFocusedApp.*?\s([A-Za-z0-9._]+)\/",
            r"mResumedActivity.*?\s([A-Za-z0-9._]+)\/",
            r"topResumedActivity.*?\s([A-Za-z0-9._]+)\/",
            r"ActivityRecord\{.*?\s([A-Za-z0-9._]+)\/",
        )
        if focus_only:
            patterns = patterns[:2]
        text = str(output or "")
        for pattern in patterns:
            match = re.search(pattern, text)
            if match:
                return match.group(1)
        return ""

    @classmethod
    def _foreground_package_from_sections(cls, run_section) -> str:
        """Ask each ``dumpsys window <section>`` in turn until one names an app.

        ``run_section(section)`` returns that dump's text.  The live
        ``displays`` section only counts through its focus lines; the window
        list may fall back to the first activity token.
        """

        for section in FOREGROUND_WINDOW_DUMPSYS_SECTIONS:
            package = cls._parse_foreground_package_from_dumpsys(
                run_section(section), focus_only=(section == "displays")
            )
            if package:
                return package
        return ""

    def _write_accessibility_transport_evidence(self, **updates) -> Path:
        """Atomically publish state needed to audit or compensate a hard kill."""

        data_dir = str(os.environ.get("DATA_DIR", "") or "").strip()
        if not data_dir:
            raise RuntimeError(
                "DATA_DIR is required for Accessibility Forwarder audit state"
            )
        directory = Path(data_dir)
        directory.mkdir(parents=True, exist_ok=True)
        evidence_path = directory / "ui_tree_transport.json"
        state = dict(self._accessibility_transport_evidence or {})
        state.update(updates)
        state["updated_at_unix_ns"] = time.time_ns()
        temporary_path = evidence_path.with_name(
            f".{evidence_path.name}.{os.getpid()}.{uuid.uuid4().hex}.tmp"
        )
        try:
            with open(temporary_path, "w", encoding="utf-8") as stream:
                json.dump(state, stream, ensure_ascii=False, indent=2)
                stream.flush()
                os.fsync(stream.fileno())
            os.replace(temporary_path, evidence_path)
        finally:
            if temporary_path.exists():
                try:
                    temporary_path.unlink()
                except OSError:
                    pass
        self._accessibility_transport_evidence = state
        return evidence_path

    def _drop_foreign_reverse_mappings(
        self, run_with_capture_budget, keep_port: int
    ) -> list[str]:
        """Remove reverse mappings this episode did not create and return them.

        Mappings live in the device's adbd, so restarting the host adb server does not
        clear mappings left by a killed run, and a stale mapping whose host listener is
        gone can stall the adb server. Failures are ignored: this is best-effort cleanup.
        """
        try:
            listed = run_with_capture_budget(["adb", "reverse", "--list"])
        except Exception:
            return []
        removed: list[str] = []
        keep = f"tcp:{int(keep_port)}"
        for line in str(getattr(listed, "stdout", "") or "").splitlines():
            parts = line.split()
            # Each ``adb reverse --list`` line holds: transport, device side, host side.
            if len(parts) < 3 or not parts[1].startswith("tcp:"):
                continue
            if parts[1] == keep:
                continue
            try:
                run_with_capture_budget(
                    ["adb", "reverse", "--remove", parts[1]]
                )
            except Exception:
                continue
            removed.append(parts[1])
        return removed

    def _ensure_accessibility_forwarder(self, run_with_capture_budget) -> None:
        """Lazily connect this episode to the installed Forwarder APK."""

        self._initialize_ui_tree_transport_state()
        if self._accessibility_forwarder_ready:
            return

        installed = run_with_capture_budget(
            ["adb", "shell", "pm", "path", ACCESSIBILITY_FORWARDER_PACKAGE]
        )
        if "package:" not in str(installed.stdout or ""):
            raise RuntimeError(
                "Accessibility Forwarder APK is not installed: "
                f"{ACCESSIBILITY_FORWARDER_PACKAGE}"
            )

        if self._accessibility_original_settings is None:
            services_result = run_with_capture_budget(
                [
                    "adb",
                    "shell",
                    "settings",
                    "get",
                    "secure",
                    "enabled_accessibility_services",
                ]
            )
            enabled_result = run_with_capture_budget(
                [
                    "adb",
                    "shell",
                    "settings",
                    "get",
                    "secure",
                    "accessibility_enabled",
                ]
            )
            self._accessibility_original_settings = {
                "enabled_accessibility_services": str(
                    services_result.stdout or ""
                ).strip(),
                "accessibility_enabled": str(
                    enabled_result.stdout or ""
                ).strip(),
            }

        if self._accessibility_collector is None:
            from android_world.env.accessibility_forest_capture import (
                AccessibilityForestCollector,
            )

            stale_port = self._accessibility_reverse_port
            collector = AccessibilityForestCollector()
            collector.start()
            port = int(collector.port)
            if not 0 < port <= 65535:
                collector.stop()
                raise RuntimeError(
                    f"Accessibility collector returned invalid port: {port}"
                )
            self._accessibility_collector = collector
            self._accessibility_reverse_port = port
            if self._accessibility_reverse_added and stale_port != port:
                # close() ran out of budget before removing the previous mapping; clear
                # the flag so the new port gets its own mapping and the stale one is
                # dropped as foreign.
                self._accessibility_reverse_added = False

        port = int(self._accessibility_reverse_port)
        if self._accessibility_transport_evidence is None:
            self._write_accessibility_transport_evidence(
                schema_version=1,
                transport=ACCESSIBILITY_FORWARDER_TRANSPORT,
                state="collector_started",
                restored=False,
                restore_attempted=False,
                device_id=str(self.device_id or ""),
                package=ACCESSIBILITY_FORWARDER_PACKAGE,
                service_component=ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT,
                receiver_component=ACCESSIBILITY_FORWARDER_RECEIVER_COMPONENT,
                port=port,
                reverse_added=False,
                original_secure_settings=dict(
                    self._accessibility_original_settings
                ),
                expected_target_packages=self._target_package_candidates(),
                initialized_at_unix_ns=time.time_ns(),
            )
        if not self._accessibility_reverse_added:
            self._drop_foreign_reverse_mappings(run_with_capture_budget, port)
            try:
                run_with_capture_budget(
                    ["adb", "reverse", f"tcp:{port}", f"tcp:{port}"]
                )
            except Exception as exc:
                if "Address already in use" not in str(exc):
                    raise
                # The device side still holds a listener from an earlier run: re-add the
                # mapping, and if that fails move the collector to a new port.
                try:
                    run_with_capture_budget(
                        ["adb", "reverse", "--remove", f"tcp:{port}"]
                    )
                    run_with_capture_budget(
                        ["adb", "reverse", f"tcp:{port}", f"tcp:{port}"]
                    )
                except Exception:
                    from android_world.env.accessibility_forest_capture import (
                        AccessibilityForestCollector,
                    )

                    try:
                        self._accessibility_collector.stop()
                    except Exception:
                        pass
                    collector = AccessibilityForestCollector()
                    collector.start()
                    port = int(collector.port)
                    if not 0 < port <= 65535:
                        collector.stop()
                        raise RuntimeError(
                            "Accessibility collector returned invalid port "
                            f"on retry: {port}"
                        )
                    self._accessibility_collector = collector
                    self._accessibility_reverse_port = port
                    run_with_capture_budget(
                        ["adb", "reverse", f"tcp:{port}", f"tcp:{port}"]
                    )
                print_out(
                    "[DEBUG] [./utils/device_api_android.py] the device side "
                    "still held a listener from an earlier episode; the "
                    f"reverse mapping now uses tcp:{port}",
                    stdout=True,
                )
            self._accessibility_reverse_added = True
            self._write_accessibility_transport_evidence(
                state="reverse_ready",
                reverse_added=True,
            )

        def _apply_or_verify(name: str, wanted: str, *, contains: str = "") -> None:
            """Set a secure setting, or accept it if the device already holds the value.

            Writing needs WRITE_SECURE_SETTINGS, which some ROMs grant only through an
            extra debugging toggle, and the service can also be enabled by hand. On a
            refused write the value is read back, and only a mismatch is an error.
            """

            try:
                run_with_capture_budget(
                    ["adb", "shell", "settings", "put", "secure", name, wanted]
                )
                return
            except Exception as write_error:
                observed = ""
                try:
                    observed = str(
                        run_with_capture_budget(
                            ["adb", "shell", "settings", "get", "secure", name]
                        ).stdout
                        or ""
                    ).strip()
                except Exception:
                    observed = ""
                satisfied = (
                    contains in observed if contains else observed == wanted
                )
                if not satisfied:
                    raise RuntimeError(
                        f"cannot put secure setting {name!r} and the device "
                        f"does not already hold it (observed={observed!r}, "
                        f"wanted={wanted!r}). Grant WRITE_SECURE_SETTINGS to the "
                        "shell or enable the accessibility service by hand on the "
                        "device."
                    ) from write_error
                print_out(
                    f"[INFO] secure setting {name!r} could not be written but "
                    "the device already holds the required value; continuing",
                    log_level="info",
                )

        original_services = self._accessibility_original_settings[
            "enabled_accessibility_services"
        ]
        _apply_or_verify(
            "enabled_accessibility_services",
            self._enabled_services_with_forwarder(original_services),
            contains=ACCESSIBILITY_FORWARDER_PACKAGE,
        )
        _apply_or_verify("accessibility_enabled", "1")
        run_with_capture_budget(
            self._accessibility_broadcast_command(
                "SET_GRPC",
                "--es",
                "host",
                "127.0.0.1",
                "--ei",
                "port",
                str(port),
            )
        )
        run_with_capture_budget(
            self._accessibility_broadcast_command("ENABLE_GRPC")
        )
        run_with_capture_budget(
            self._accessibility_broadcast_command(
                "ENABLE_ACCESSIBILITY_TREE_LOGS"
            )
        )
        self._accessibility_forwarder_ready = True
        self._write_accessibility_transport_evidence(
            state="ready",
            reverse_added=True,
            ready_at_unix_ns=time.time_ns(),
        )

    @staticmethod
    def _parse_accessibility_service_bound(output: str) -> dict:
        """Parse ``dumpsys activity services`` for proof that the forwarder is bound."""

        text = str(output or "")
        component_expression = (
            re.escape(ACCESSIBILITY_FORWARDER_PACKAGE)
            + r"/(?:\.AccessibilityForwarder|"
            + re.escape(ACCESSIBILITY_FORWARDER_PACKAGE)
            + r"\.AccessibilityForwarder)"
            + r"(?=$|[^A-Za-z0-9._])"
        )
        component_pattern = re.compile(
            component_expression,
            re.IGNORECASE,
        )
        component_present = bool(component_pattern.search(text))

        # Look for binding evidence only inside ServiceRecord blocks whose header names
        # the forwarder, so evidence from another service is never mixed in.
        service_header_pattern = re.compile(
            r"^[ \t]*(?:\*[ \t]*)?ServiceRecord\{[^\r\n]*\}",
            re.IGNORECASE | re.MULTILINE,
        )
        service_headers = list(service_header_pattern.finditer(text))
        target_service_blocks: list[str] = []
        for index, header in enumerate(service_headers):
            if not component_pattern.search(header.group(0)):
                continue
            block_end = (
                service_headers[index + 1].start()
                if index + 1 < len(service_headers)
                else len(text)
            )
            target_service_blocks.append(text[header.start():block_end])

        intended_component_pattern = re.compile(
            r"intent\s*=\s*\{[^}]*?\bcmp\s*=\s*"
            + component_expression,
            re.IGNORECASE | re.DOTALL,
        )
        target_block_evidence = [
            {
                "has_bound_true": bool(
                    re.search(
                        r"\bhasBound\s*=\s*true\b",
                        block,
                        re.IGNORECASE,
                    )
                ),
                "intended_component_present": bool(
                    intended_component_pattern.search(block)
                ),
            }
            for block in target_service_blocks
        ]
        has_bound_true = any(
            evidence["has_bound_true"]
            for evidence in target_block_evidence
        )
        intended_component_present = any(
            evidence["intended_component_present"]
            for evidence in target_block_evidence
        )
        service_record_present = bool(target_service_blocks)
        # A ServiceRecord or matching intent only shows the service is known; it counts
        # as bound only with hasBound=true in the same block.
        bound = has_bound_true
        global_has_bound_true = bool(
            re.search(r"\bhasBound\s*=\s*true\b", text, re.IGNORECASE)
        )
        matched_lines = [
            line.strip()[:1000]
            for block in target_service_blocks
            for line in block.splitlines()
            if (
                ACCESSIBILITY_FORWARDER_PACKAGE.lower() in line.lower()
                or "hasbound=" in line.lower()
            )
        ][:20]
        return {
            "bound": bound,
            "component_present": component_present,
            "has_bound_true": has_bound_true,
            "global_has_bound_true": global_has_bound_true,
            "service_record_present": service_record_present,
            "intended_component_present": intended_component_present,
            "target_service_block_count": len(target_service_blocks),
            "matched_lines": matched_lines,
        }

    def prepare_ui_tree_transport(
        self,
        *,
        timeout_seconds: float = DEFAULT_ACCESSIBILITY_PREPARE_TIMEOUT_SECONDS,
        poll_interval_seconds: float = DEFAULT_ACCESSIBILITY_PREPARE_POLL_SECONDS,
        max_attempts: int = DEFAULT_UI_TREE_CAPTURE_MAX_ATTEMPTS,
    ) -> dict:
        """Configure the forwarder and prove it is bound before the app is relaunched.

        A newly bound service may emit no event for an app already in the foreground,
        so BaseTask calls this before its force-stop/start sequence and the launch
        produces the first forest. With uiautomator this is a no-op.
        """

        self._initialize_ui_tree_transport_state()
        if not self._uses_accessibility_forwarder():
            return {
                "transport": "uiautomator",
                "status": "not_required",
                "prepared": True,
                "observations": [],
            }
        if self._accessibility_transport_prepared:
            return dict(self._accessibility_prepare_evidence or {})

        prepare_timeout = float(timeout_seconds)
        poll_seconds = float(poll_interval_seconds)
        setup_attempt_limit = int(max_attempts)
        if prepare_timeout <= 0:
            raise ValueError("transport prepare timeout_seconds must be positive")
        if not 0 < poll_seconds <= prepare_timeout:
            raise ValueError(
                "transport prepare poll interval must be positive and no "
                "larger than timeout"
            )
        if setup_attempt_limit < 1:
            raise ValueError("transport prepare max_attempts must be positive")

        started_monotonic = time.monotonic()
        deadline = started_monotonic + prepare_timeout
        observations: list[dict] = []
        setup_errors: list[str] = []
        setup_attempts = 0

        def remaining_seconds() -> float:
            return max(0.0, deadline - time.monotonic())

        def run_with_prepare_budget(
            command: list[str],
            *,
            binary: bool = False,
        ) -> CompletedProcess:
            remaining = remaining_seconds()
            floor_seconds = _min_viable_command_timeout(timeout_seconds)
            if remaining < floor_seconds:
                raise TimeoutError(
                    "UI-tree transport preparation budget exhausted "
                    f"({remaining:.2f}s left, below the {floor_seconds:.2f}s "
                    "minimum a command needs)"
                )
            return self.run_adb_command(
                command,
                self.device_id,
                binary=binary,
                timeout_seconds=min(DEFAULT_ADB_TIMEOUT_SECONDS, remaining),
            )

        for attempt in range(1, setup_attempt_limit + 1):
            if remaining_seconds() <= 0:
                break
            setup_attempts = attempt
            try:
                self._ensure_accessibility_forwarder(run_with_prepare_budget)
            except Exception as exc:
                setup_errors.append(f"{type(exc).__name__}: {exc}")
                if attempt < setup_attempt_limit and remaining_seconds() > 0:
                    time.sleep(min(0.2 * attempt, remaining_seconds()))
                continue
            break

        bound_evidence = None
        while self._accessibility_forwarder_ready and remaining_seconds() > 0:
            observed_at = time.time_ns()
            try:
                result = run_with_prepare_budget(
                    [
                        "adb",
                        "shell",
                        "dumpsys",
                        "activity",
                        "services",
                        ACCESSIBILITY_FORWARDER_PACKAGE,
                    ]
                )
                if int(result.returncode) != 0:
                    raise RuntimeError(
                        f"dumpsys activity services rc={result.returncode}: "
                        f"{str(result.stderr or '').strip()}"
                    )
                parsed = self._parse_accessibility_service_bound(
                    str(result.stdout or "")
                )
                observation = {
                    "observed_at_unix_ns": observed_at,
                    "returncode": int(result.returncode),
                    **parsed,
                }
            except Exception as exc:
                observation = {
                    "observed_at_unix_ns": observed_at,
                    "bound": False,
                    "error": f"{type(exc).__name__}: {exc}",
                    "matched_lines": [],
                }
            observations.append(observation)
            if observation.get("bound"):
                bound_evidence = observation
                break
            remaining = remaining_seconds()
            if remaining <= 0:
                break
            time.sleep(min(poll_seconds, remaining))

        preparation = {
            "transport": ACCESSIBILITY_FORWARDER_TRANSPORT,
            "status": "prepared" if bound_evidence is not None else "failed",
            "prepared": bound_evidence is not None,
            "setup_attempts": setup_attempts,
            "setup_errors": setup_errors,
            "poll_count": len(observations),
            "timeout_seconds": prepare_timeout,
            "elapsed_seconds": max(
                0.0, time.monotonic() - started_monotonic
            ),
            "service_component": ACCESSIBILITY_FORWARDER_SERVICE_COMPONENT,
            "observations": observations,
            "prepared_at_unix_ns": (
                time.time_ns() if bound_evidence is not None else None
            ),
        }
        self._accessibility_prepare_evidence = preparation
        try:
            self._write_accessibility_transport_evidence(
                state=(
                    "prepared"
                    if bound_evidence is not None
                    else "prepare_failed"
                ),
                transport_preparation=preparation,
            )
        except Exception as exc:
            raise UiTreeTransportPreparationError(
                "could not persist UI-tree transport preparation evidence: "
                f"{type(exc).__name__}: {exc}"
            ) from exc

        if bound_evidence is None:
            last_observation = observations[-1] if observations else None
            raise UiTreeTransportPreparationError(
                "Accessibility Forwarder service was not proven bound before "
                f"app launch within {prepare_timeout:g}s; "
                f"setup_errors={setup_errors}, last_observation={last_observation}"
            )
        self._accessibility_transport_prepared = True
        return dict(preparation)

    def _rebuild_accessibility_transport(
        self, restart_forwarder: bool = False
    ) -> str:
        """Tear the forwarder down and arm it again during a capture.

        If an arming command such as the SET_GRPC broadcast times out, the service stays
        bound but never sends forests, and resampling cannot fix that. With
        ``restart_forwarder`` the forwarder process is also force-stopped. Failures are
        returned as a note rather than raised.
        """

        note = "rebuilt"
        try:
            self.close(timeout_seconds=8.0)
        except Exception as exc:
            note = f"close during rebuild: {type(exc).__name__}"
        # Make the next prepare_ui_tree_transport() arm again instead of returning early.
        self._accessibility_transport_prepared = False
        self._accessibility_forwarder_ready = False
        if restart_forwarder:
            # Reconfiguring cannot revive a forwarder process stuck on blocked gRPC calls,
            # which keeps pushing empty forests; force-stop it so it restarts.
            try:
                self.run_adb_command(
                    ["adb", "shell", "am", "force-stop", ACCESSIBILITY_FORWARDER_PACKAGE],
                    timeout_seconds=DEFAULT_ACCESSIBILITY_CLOSE_ADB_TIMEOUT_SECONDS,
                )
            except Exception as exc:
                note = f"{note}; forwarder restart failed: {type(exc).__name__}"
        try:
            self.prepare_ui_tree_transport()
        except Exception as exc:
            return f"{note}; arm failed: {type(exc).__name__}: {exc}"[:200]
        return note

    def _write_ui_tree_artifact(
        self,
        *,
        dump_times: int,
        is_temp: bool,
        ui_tree: Union[dict, list],
    ) -> str:
        if not is_temp:
            local_tree_dir = os.path.join(
                os.environ["DATA_DIR"],
                "JsonInfo",
                f"frame_{dump_times}",
            )
            os.makedirs(local_tree_dir, exist_ok=True)
            local_tree_path = os.path.join(local_tree_dir, "tree_origin.json")
        else:
            os.makedirs(os.environ["TEMP_DIR"], exist_ok=True)
            local_tree_path = os.path.join(
                os.environ["TEMP_DIR"],
                "tree_origin.json",
            )
        write_json(local_tree_path, ui_tree)
        return local_tree_path

    def _dump_ui_tree_accessibility_forwarder(
        self,
        dump_times: int,
        is_temp: bool,
        *,
        timeout_seconds: float,
        max_attempts: int,
    ) -> Union[dict, list]:
        """Wait for the first valid forest after one fixed capture boundary.

        ``collector.wait_after`` returns the first cached sample after its cursor, which
        may be an empty warm-up sample. One capture drains invalid samples by advancing
        the cursor until a valid forest arrives or the budget ends.
        """

        capture_timeout = float(timeout_seconds)
        if capture_timeout <= 0:
            raise ValueError("UI tree capture timeout_seconds must be positive")
        bounded_attempts = int(max_attempts)
        if bounded_attempts < 1:
            raise ValueError("UI tree capture max_attempts must be positive")

        capture_request_monotonic_ns = time.monotonic_ns()
        deadline = time.monotonic() + capture_timeout
        last_err: Optional[Exception] = None
        setup_attempts_used = 0
        samples_consumed = 0
        invalid_sample_count = 0
        invalid_reason_counts: dict[str, int] = {}
        target_missing_sample_count = 0
        last_target_missing_rejection: Optional[Exception] = None
        sample_cursor_monotonic_ns = capture_request_monotonic_ns

        def remaining_seconds() -> float:
            return max(0.0, deadline - time.monotonic())

        def run_with_capture_budget(
            command: list[str],
            *,
            binary: bool = False,
        ) -> CompletedProcess:
            remaining = remaining_seconds()
            floor_seconds = _min_viable_command_timeout(capture_timeout)
            if remaining < floor_seconds:
                raise TimeoutError(
                    f"UI tree capture exhausted its {capture_timeout:g}s budget "
                    f"({remaining:.2f}s left, below the {floor_seconds:.2f}s "
                    "minimum a command needs)"
                )
            return self.run_adb_command(
                command,
                self.device_id,
                binary=binary,
                timeout_seconds=min(DEFAULT_ADB_TIMEOUT_SECONDS, remaining),
            )

        # ``max_attempts`` bounds transport setup retries only; sampling is bounded by the
        # shared deadline and DEFAULT_ACCESSIBILITY_CAPTURE_MAX_SAMPLES.
        for attempt in range(1, bounded_attempts + 1):
            if remaining_seconds() <= 0:
                break
            setup_attempts_used = attempt
            try:
                self._ensure_accessibility_forwarder(run_with_capture_budget)
            except Exception as exc:
                last_err = exc
                print_out(
                    "[DEBUG] [./utils/device_api_android.py "
                    "dump_ui_tree()] accessibility_forwarder setup "
                    f"attempt={attempt} failed: {exc}",
                    stdout=True,
                )
                if attempt < bounded_attempts and remaining_seconds() > 0:
                    time.sleep(min(0.2 * attempt, remaining_seconds()))
                continue
            break

        collector = self._accessibility_collector
        if collector is not None and self._accessibility_forwarder_ready:
            from android_env.proto.a11y import (
                android_accessibility_forest_pb2,
            )
            from android_world.env.android_tree_adapter import (
                accessibility_proto_to_compat_xml,
            )

            reused_last_forest = False
            # These counters describe the transport, not one capture: they persist across
            # captures and reset only after a valid tree.
            empty_samples = getattr(self, "_accessibility_empty_samples", 0)
            zero_node_samples = getattr(self, "_accessibility_zero_node_samples", 0)
            transport_rebuilds = getattr(self, "_accessibility_transport_rebuilds", 0)
            transport_rebuilt = False
            while (
                remaining_seconds() > 0
                and samples_consumed < DEFAULT_ACCESSIBILITY_CAPTURE_MAX_SAMPLES
            ):
                try:
                    sample = collector.wait_after(
                        sample_cursor_monotonic_ns,
                        timeout=remaining_seconds(),
                    )
                except TimeoutError as exc:
                    # Forests are pushed only on accessibility events, so an unchanged
                    # screen sends nothing. The last forest is then reused once per
                    # capture and still has to pass every validation below.
                    reuse = (
                        collector.latest()
                        if not reused_last_forest
                        and hasattr(collector, "latest")
                        else None
                    )
                    if reuse is None:
                        last_err = exc
                        break
                    reused_last_forest = True
                    sample = reuse
                    sample_cursor_monotonic_ns = min(
                        sample_cursor_monotonic_ns,
                        int(getattr(sample, "received_monotonic_ns", 0)) - 1,
                    )
                except Exception as exc:
                    last_err = exc
                    break

                samples_consumed += 1
                received_monotonic_ns = getattr(
                    sample, "received_monotonic_ns", None
                )
                sample_error: Optional[Exception] = None
                stale_sample = False
                candidate = None
                if (
                    not isinstance(received_monotonic_ns, int)
                    or received_monotonic_ns <= sample_cursor_monotonic_ns
                ):
                    stale_sample = True
                    sample_error = RuntimeError(
                        "Accessibility Forwarder returned a stale forest: "
                        f"cursor_ns={sample_cursor_monotonic_ns}, "
                        f"received_monotonic_ns={received_monotonic_ns!r}"
                    )
                else:
                    # Advance only to the consumed sample; resetting to
                    # time.monotonic_ns() could skip a valid frame that arrived meanwhile.
                    sample_cursor_monotonic_ns = received_monotonic_ns
                    payload = getattr(sample, "protobuf", None)
                    if not isinstance(payload, bytes) or not payload:
                        sample_error = RuntimeError(
                            "Accessibility Forwarder returned an empty protobuf payload"
                        )
                        empty_samples += 1
                        self._accessibility_empty_samples = empty_samples
                        if (
                            empty_samples
                            >= DEFAULT_ACCESSIBILITY_EMPTY_SAMPLES_BEFORE_REBUILD
                            and transport_rebuilds
                            < DEFAULT_ACCESSIBILITY_MAX_TRANSPORT_REBUILDS
                            and remaining_seconds() > 5.0
                        ):
                            transport_rebuilt = True
                            transport_rebuilds += 1
                            self._accessibility_transport_rebuilds = transport_rebuilds
                            rebuild_note = self._rebuild_accessibility_transport(
                                restart_forwarder=transport_rebuilds >= 2
                            )
                            empty_samples = 0
                            self._accessibility_empty_samples = 0
                            print_out(
                                "[DEBUG] [./utils/device_api_android.py "
                                "dump_ui_tree()] rebuilt accessibility transport "
                                f"after empty samples (rebuild "
                                f"{transport_rebuilds}/"
                                f"{DEFAULT_ACCESSIBILITY_MAX_TRANSPORT_REBUILDS}): "
                                f"{rebuild_note}",
                                stdout=True,
                            )
                            collector = self._accessibility_collector
                            if collector is None:
                                last_err = RuntimeError(
                                    "transport rebuild left no collector: "
                                    f"{rebuild_note}"
                                )
                                break
                            sample_cursor_monotonic_ns = time.monotonic_ns()
                            continue
                    else:
                        # empty_samples is not cleared here: a forest that parses but is
                        # rejected does not show that the transport recovered.
                        try:
                            forest = (
                                android_accessibility_forest_pb2.
                                AndroidAccessibilityForest()
                            )
                            forest.ParseFromString(payload)
                            proto_node_count = sum(
                                len(window.tree.nodes)
                                for window in forest.windows
                            )
                            if proto_node_count <= 0:
                                raise RuntimeError(
                                    "Accessibility Forwarder returned a forest "
                                    "with no nodes"
                                )
                            valid_bounds_node_count = sum(
                                1
                                for window in forest.windows
                                for node in window.tree.nodes
                                if (
                                    int(node.bounds_in_screen.right)
                                    > int(node.bounds_in_screen.left)
                                    and int(node.bounds_in_screen.bottom)
                                    > int(node.bounds_in_screen.top)
                                )
                            )
                            if valid_bounds_node_count <= 0:
                                raise RuntimeError(
                                    "Accessibility Forwarder returned a forest "
                                    "with no valid screen bounds"
                                )

                            foreground_package = (
                                self._foreground_package_from_sections(
                                    lambda section: str(
                                        run_with_capture_budget(
                                            [
                                                "adb",
                                                "shell",
                                                "dumpsys",
                                                "window",
                                                section,
                                            ]
                                        ).stdout
                                        or ""
                                    )
                                )
                            )
                            window_evidence = []
                            observed_packages: set[str] = set()
                            for window in forest.windows:
                                packages = sorted(
                                    {
                                        str(node.package_name).strip()
                                        for node in window.tree.nodes
                                        if str(node.package_name).strip()
                                    }
                                )
                                observed_packages.update(packages)
                                window_evidence.append(
                                    {
                                        "id": int(window.id),
                                        "title": str(window.title or ""),
                                        "node_count": len(window.tree.nodes),
                                        "packages": packages,
                                    }
                                )

                            target_packages = self._target_package_candidates()
                            required_target_packages = (
                                self._required_target_packages(
                                    foreground_package, target_packages
                                )
                            )
                            matched_target_packages = sorted(
                                observed_packages.intersection(
                                    required_target_packages
                                )
                            )
                            if not matched_target_packages:
                                raise RuntimeError(
                                    "Accessibility forest contains no target-app "
                                    "nodes: "
                                    f"foreground={foreground_package!r}, "
                                    f"required={required_target_packages}, "
                                    f"observed={sorted(observed_packages)}"
                                )

                            xml_text = accessibility_proto_to_compat_xml(forest)
                            root = ET.fromstring(xml_text)
                            xml_node_count = sum(1 for _ in root.iter("node"))
                            if xml_node_count <= 0:
                                raise RuntimeError(
                                    "Accessibility forest conversion produced "
                                    "no UI nodes"
                                )
                            candidate = {
                                "ui_tree": self._xml_node_to_dict(root),
                                "received_monotonic_ns": received_monotonic_ns,
                                "proto_node_count": proto_node_count,
                                "valid_bounds_node_count": valid_bounds_node_count,
                                "xml_node_count": xml_node_count,
                                "foreground_package": foreground_package,
                                "target_packages": target_packages,
                                "required_target_packages": required_target_packages,
                                "matched_target_packages": matched_target_packages,
                                "observed_packages": sorted(observed_packages),
                                "windows": window_evidence,
                            }
                        except Exception as exc:
                            sample_error = exc
                        if sample_error is not None and (
                            "forest with no nodes" in str(sample_error)
                        ):
                            zero_node_samples += 1
                            self._accessibility_zero_node_samples = zero_node_samples
                            if (
                                zero_node_samples
                                >= DEFAULT_ACCESSIBILITY_ZERO_NODE_SAMPLES_BEFORE_REBUILD
                                and transport_rebuilds
                                < DEFAULT_ACCESSIBILITY_MAX_TRANSPORT_REBUILDS
                                and remaining_seconds() > 5.0
                            ):
                                transport_rebuilt = True
                                transport_rebuilds += 1
                                self._accessibility_transport_rebuilds = (
                                    transport_rebuilds
                                )
                                rebuild_note = self._rebuild_accessibility_transport()
                                zero_node_samples = 0
                                self._accessibility_zero_node_samples = 0
                                collector = self._accessibility_collector
                                if collector is None:
                                    last_err = RuntimeError(
                                        "transport rebuild left no collector: "
                                        f"{rebuild_note}"
                                    )
                                    break
                                sample_cursor_monotonic_ns = time.monotonic_ns()
                                continue
                        else:
                            zero_node_samples = 0
                            self._accessibility_zero_node_samples = 0

                if sample_error is not None:
                    last_err = sample_error
                    invalid_sample_count += 1
                    reason = f"{type(sample_error).__name__}: {sample_error}"
                    invalid_reason_counts[reason] = (
                        invalid_reason_counts.get(reason, 0) + 1
                    )
                    if _is_target_missing_rejection(sample_error):
                        target_missing_sample_count += 1
                        last_target_missing_rejection = sample_error
                        if (
                            target_missing_sample_count
                            >= DEFAULT_ACCESSIBILITY_TARGET_MISSING_GIVE_UP
                            and target_missing_sample_count
                            == invalid_sample_count
                            and transport_rebuilds
                            < DEFAULT_ACCESSIBILITY_MAX_TRANSPORT_REBUILDS
                            and remaining_seconds() > 5.0
                        ):
                            # Forests holding only the system UI may be stale rather than
                            # hiding the app; rebuild before giving up.
                            transport_rebuilt = True
                            transport_rebuilds += 1
                            self._accessibility_transport_rebuilds = (
                                transport_rebuilds
                            )
                            rebuild_note = self._rebuild_accessibility_transport()
                            target_missing_sample_count = 0
                            collector = self._accessibility_collector
                            if collector is None:
                                last_err = RuntimeError(
                                    "transport rebuild left no collector: "
                                    f"{rebuild_note}"
                                )
                                break
                            sample_cursor_monotonic_ns = time.monotonic_ns()
                            print_out(
                                "[DEBUG] [./utils/device_api_android.py "
                                "dump_ui_tree()] rebuilt accessibility "
                                "transport after the forest held only the "
                                f"system UI (rebuild {transport_rebuilds}/"
                                f"{DEFAULT_ACCESSIBILITY_MAX_TRANSPORT_REBUILDS}"
                                f"): {rebuild_note}",
                                stdout=True,
                            )
                            continue
                        if (
                            target_missing_sample_count
                            >= DEFAULT_ACCESSIBILITY_TARGET_MISSING_GIVE_UP
                            and target_missing_sample_count
                            == invalid_sample_count
                        ):
                            # Give up early only when every rejection so far was the app
                            # missing from the forest; any other rejection keeps sampling.
                            raise AccessibilityTargetMissingError(
                                foreground_package=_rejection_foreground(
                                    sample_error
                                ),
                                observed_packages=_rejection_observed(
                                    sample_error
                                ),
                                samples=target_missing_sample_count,
                            )
                    if invalid_sample_count <= 3 or invalid_sample_count % 10 == 0:
                        print_out(
                            "[DEBUG] [./utils/device_api_android.py "
                            "dump_ui_tree()] rejected accessibility sample "
                            f"count={invalid_sample_count} cursor_ns="
                            f"{sample_cursor_monotonic_ns}: {sample_error}",
                            stdout=True,
                        )
                    # A real collector never returns a sample at or before its
                    # cursor.  Retrying would request the same cached object
                    # forever, so treat this as a collector contract failure.
                    if stale_sample:
                        break
                    backoff_s = min(
                        0.1 * min(invalid_sample_count, 4),
                        remaining_seconds(),
                    )
                    if backoff_s > 0:
                        time.sleep(backoff_s)
                    continue

                if candidate is None:
                    last_err = RuntimeError(
                        "Accessibility sample validation produced no candidate"
                    )
                    break
                if remaining_seconds() <= 0:
                    last_err = TimeoutError(
                        f"UI tree capture exhausted its {capture_timeout:g}s budget"
                    )
                    break

                self._accessibility_empty_samples = 0
                self._accessibility_zero_node_samples = 0
                self._accessibility_transport_rebuilds = 0
                ui_tree = candidate["ui_tree"]
                capture_evidence = {
                    "dump_times": int(dump_times),
                    "is_temp": bool(is_temp),
                    "captured_at_unix_ns": time.time_ns(),
                    "capture_request_monotonic_ns": capture_request_monotonic_ns,
                    "sample_cursor_monotonic_ns": sample_cursor_monotonic_ns,
                    "samples_consumed": samples_consumed,
                    "reused_last_forest": bool(reused_last_forest),
                    "transport_rebuilt": bool(transport_rebuilt),
                    "invalid_sample_count": invalid_sample_count,
                    "invalid_sample_reasons": dict(invalid_reason_counts),
                    "received_monotonic_ns": candidate["received_monotonic_ns"],
                    "proto_node_count": candidate["proto_node_count"],
                    "valid_bounds_node_count": candidate[
                        "valid_bounds_node_count"
                    ],
                    "xml_node_count": candidate["xml_node_count"],
                    "foreground_package": candidate["foreground_package"],
                    "expected_target_packages": candidate["target_packages"],
                    "required_target_packages": candidate[
                        "required_target_packages"
                    ],
                    "matched_target_packages": candidate[
                        "matched_target_packages"
                    ],
                    "observed_packages": candidate["observed_packages"],
                    "windows": candidate["windows"],
                }
                try:
                    self._write_accessibility_transport_evidence(
                        state="ready",
                        last_capture=capture_evidence,
                    )
                    if remaining_seconds() <= 0:
                        raise TimeoutError(
                            "UI tree capture exhausted its "
                            f"{capture_timeout:g}s budget"
                        )
                    local_tree_path = self._write_ui_tree_artifact(
                        dump_times=dump_times,
                        is_temp=is_temp,
                        ui_tree=ui_tree,
                    )
                    if remaining_seconds() <= 0:
                        try:
                            Path(local_tree_path).unlink()
                        except OSError:
                            pass
                        raise TimeoutError(
                            "UI tree capture exhausted its "
                            f"{capture_timeout:g}s budget"
                        )
                except Exception as exc:
                    last_err = exc
                    break
                print(
                    "[DEBUG] [./utils/device_api_android.py "
                    "dump_ui_tree()] accessibility_forwarder wrote tree "
                    f"path={local_tree_path} "
                    f"nodes={candidate['xml_node_count']} "
                    f"samples={samples_consumed} invalid={invalid_sample_count}"
                )
                return ui_tree

        if (
            samples_consumed >= DEFAULT_ACCESSIBILITY_CAPTURE_MAX_SAMPLES
            and remaining_seconds() > 0
        ):
            last_err = RuntimeError(
                "Accessibility Forwarder sample safety limit exhausted "
                f"({DEFAULT_ACCESSIBILITY_CAPTURE_MAX_SAMPLES})"
            )

        failure_evidence = {
            "dump_times": int(dump_times),
            "is_temp": bool(is_temp),
            "capture_request_monotonic_ns": capture_request_monotonic_ns,
            "sample_cursor_monotonic_ns": sample_cursor_monotonic_ns,
            "setup_attempts": setup_attempts_used,
            "samples_consumed": samples_consumed,
            "invalid_sample_count": invalid_sample_count,
            "target_missing_sample_count": target_missing_sample_count,
            "invalid_sample_reasons": dict(invalid_reason_counts),
            "failed_at_unix_ns": time.time_ns(),
            "error": (
                f"{type(last_err).__name__}: {last_err}"
                if last_err is not None
                else "capture budget exhausted"
            ),
        }
        try:
            self._write_accessibility_transport_evidence(
                state="capture_failed",
                last_capture_failure=failure_evidence,
            )
        except Exception:
            pass

        # After the deadline, a capture whose only rejections were the missing app is
        # reported as AccessibilityTargetMissingError so an opt-in fallback can use it.
        if (
            last_target_missing_rejection is not None
            and target_missing_sample_count == invalid_sample_count
            and remaining_seconds() <= 0
        ):
            target_error = AccessibilityTargetMissingError(
                foreground_package=_rejection_foreground(
                    last_target_missing_rejection
                ),
                observed_packages=_rejection_observed(
                    last_target_missing_rejection
                ),
                samples=target_missing_sample_count,
            )
            print_out(str(target_error), log_level="error", stdout=True)
            raise target_error

        error = UiTreeCaptureError(
            dump_times=dump_times,
            is_temp=is_temp,
            attempts=(samples_consumed or setup_attempts_used),
            timeout_seconds=capture_timeout,
            last_error=last_err,
        )
        print_out(str(error), log_level="error", stdout=True)
        raise error

    def _record_transport_fallback(
        self, exc: "AccessibilityTargetMissingError"
    ) -> None:
        record = {
            "kind": "ui_tree_transport_fallback",
            "from": ACCESSIBILITY_FORWARDER_TRANSPORT,
            "to": "uiautomator",
            "reason": "accessibility_forest_missing_target_app",
            "foreground_package": exc.foreground_package,
            "observed_packages": exc.observed_packages,
            "samples": exc.samples,
            "at_unix_ns": time.time_ns(),
        }
        if not hasattr(self, "ui_tree_transport_fallbacks"):
            self.ui_tree_transport_fallbacks = []
        self.ui_tree_transport_fallbacks.append(record)
        try:
            self._write_accessibility_transport_evidence(
                state="target_missing_fallback",
                last_capture_failure=record,
            )
        except Exception:
            pass

    def _record_no_fresh_forest_fallback(self, exc: "UiTreeCaptureError") -> None:
        """Record a collector timeout separately from a target-app rejection."""

        record = {
            "kind": "ui_tree_transport_fallback",
            "from": ACCESSIBILITY_FORWARDER_TRANSPORT,
            "to": "uiautomator",
            "reason": "accessibility_forest_not_received",
            "phase": "post_action_temp" if exc.is_temp else "pre_action_frame",
            "frame": exc.dump_times,
            "attempts": exc.attempts,
            "timeout_seconds": exc.timeout_seconds,
            "error": str(exc.last_error or exc),
            "at_unix_ns": time.time_ns(),
        }
        if not hasattr(self, "ui_tree_transport_fallbacks"):
            self.ui_tree_transport_fallbacks = []
        self.ui_tree_transport_fallbacks.append(record)
        try:
            self._write_accessibility_transport_evidence(
                state="forest_not_received_fallback",
                last_capture_failure=record,
            )
        except Exception:
            pass

    def dump_ui_tree(self,
                     dump_times: int,
                     is_temp: bool,
                     *,
                     timeout_seconds: float = DEFAULT_UI_TREE_CAPTURE_TIMEOUT_SECONDS,
                     max_attempts: int = DEFAULT_UI_TREE_CAPTURE_MAX_ATTEMPTS,
                     ) -> Union[dict, list]:
        if self._uses_accessibility_forwarder():
            try:
                return self._dump_ui_tree_accessibility_forwarder(
                    dump_times,
                    is_temp,
                    timeout_seconds=timeout_seconds,
                    max_attempts=max_attempts,
                )
            except AccessibilityTargetMissingError as exc:
                if not self._uiautomator_fallback_allowed():
                    raise
                # The transport works but this app is hidden from it; uiautomator
                # reads the screen through a different mechanism.
                self._record_transport_fallback(exc)
                self._suspend_accessibility_forwarder_for_uiautomator(
                    timeout_seconds=timeout_seconds,
                )
                print_out(
                    "[WARN] [./utils/device_api_android.py dump_ui_tree()] "
                    f"{exc}; falling back to uiautomator for this capture",
                    stdout=True,
                )
            except UiTreeCaptureError as exc:
                # Only the no-new-forest timeout is routed around; every other
                # capture failure propagates.
                if not _is_no_fresh_accessibility_forest(exc):
                    raise
                if not self._uiautomator_fallback_allowed():
                    raise
                self._record_no_fresh_forest_fallback(exc)
                self._suspend_accessibility_forwarder_for_uiautomator(
                    timeout_seconds=timeout_seconds,
                )
                print_out(
                    "[WARN] [./utils/device_api_android.py dump_ui_tree()] "
                    f"{exc}; falling back to uiautomator for this capture",
                    stdout=True,
                )

        remote_xml_path = "/sdcard/uidump.xml"
        data_dir = os.environ.get("DATA_DIR", "")
        temp_dir = os.environ.get("TEMP_DIR", "")
        print(
            f"[DEBUG] [./utils/device_api_android.py dump_ui_tree()] dump_times={dump_times} is_temp={is_temp} DATA_DIR={data_dir} TEMP_DIR={temp_dir} remote_xml_path={remote_xml_path}"
        )

        capture_timeout = float(timeout_seconds)
        if capture_timeout <= 0:
            raise ValueError("UI tree capture timeout_seconds must be positive")
        bounded_attempts = int(max_attempts)
        if bounded_attempts < 1:
            raise ValueError("UI tree capture max_attempts must be positive")

        # Retries never change UI state, and every ADB command is clipped to one
        # capture deadline.
        deadline = time.monotonic() + capture_timeout
        last_err: Optional[Exception] = None
        attempts_used = 0

        def remaining_seconds() -> float:
            return max(0.0, deadline - time.monotonic())

        def run_with_capture_budget(
            command: list[str],
            *,
            binary: bool = False,
        ) -> CompletedProcess:
            remaining = remaining_seconds()
            floor_seconds = _min_viable_command_timeout(capture_timeout)
            if remaining < floor_seconds:
                raise TimeoutError(
                    f"UI tree capture exhausted its {capture_timeout:g}s budget "
                    f"({remaining:.2f}s left, below the {floor_seconds:.2f}s "
                    "minimum a command needs)"
                )
            return self.run_adb_command(
                command,
                self.device_id,
                binary=binary,
                timeout_seconds=min(DEFAULT_ADB_TIMEOUT_SECONDS, remaining),
            )

        for attempt in range(1, bounded_attempts + 1):
            if remaining_seconds() <= 0:
                break
            attempts_used = attempt
            try:
                # uiautomator can exit with rc=0 after printing "null root node", so the
                # previous dump is removed first and cannot pass for the current screen.
                run_with_capture_budget(
                    ["adb", "shell", "rm", "-f", remote_xml_path],
                )
                print(f"[DEBUG] [./utils/device_api_android.py dump_ui_tree()] attempt={attempt}/{bounded_attempts} uiautomator dump --compressed")
                dump_result = run_with_capture_budget(
                    [
                        "adb",
                        "shell",
                        "uiautomator",
                        "dump",
                        "--compressed",
                        remote_xml_path,
                    ],
                )
                dump_stdout = str(dump_result.stdout or "").strip()
                dump_stderr = str(dump_result.stderr or "").strip()
                if dump_stderr or remote_xml_path not in dump_stdout:
                    raise RuntimeError(
                        "uiautomator did not produce a fresh hierarchy: "
                        f"stdout={dump_stdout!r}, stderr={dump_stderr!r}"
                    )

                print(f"[DEBUG] [./utils/device_api_android.py dump_ui_tree()] attempt={attempt}/{bounded_attempts} cat xml")
                result = run_with_capture_budget(
                    ["adb", "exec-out", "cat", remote_xml_path]
                )
                xml_text = result.stdout
                xml_len = len(xml_text) if isinstance(xml_text, str) else -1
                print(f"[DEBUG] [./utils/device_api_android.py dump_ui_tree()] read xml ok, xml_len={xml_len}")

                if not xml_text or (isinstance(xml_text, str) and "<?xml" not in xml_text[:200]):
                    raise RuntimeError(f"xml_text invalid or empty (len={xml_len})")

                root = ET.fromstring(xml_text)
                ui_tree = self._xml_node_to_dict(root)

                # Episode records read tree_origin.json, so the tree is written to disk.
                if not is_temp:
                    local_tree_dir = os.path.join(os.environ["DATA_DIR"], "JsonInfo", f"frame_{dump_times}")
                    os.makedirs(local_tree_dir, exist_ok=True)
                    local_tree_path = os.path.join(local_tree_dir, "tree_origin.json")
                else:
                    os.makedirs(os.environ["TEMP_DIR"], exist_ok=True)
                    local_tree_path = os.path.join(os.environ["TEMP_DIR"], "tree_origin.json")

                write_json(local_tree_path, ui_tree)
                try:
                    exists = os.path.exists(local_tree_path)
                    size = os.path.getsize(local_tree_path) if exists else -1
                except Exception:
                    exists, size = False, -1
                print(
                    f"[DEBUG] [./utils/device_api_android.py dump_ui_tree()] wrote tree file path={local_tree_path} exists={exists} size={size}"
                )

                return ui_tree

            except Exception as e:
                last_err = e
                print_out(
                    f"[DEBUG] [./utils/device_api_android.py dump_ui_tree()] attempt={attempt} failed: {e}",
                    stdout=True,
                )
                if attempt < bounded_attempts and remaining_seconds() > 0:
                    wait_s = 0.8 * min(attempt, 2)
                    wait_s = min(wait_s, remaining_seconds())
                    print(f"[DEBUG] [./utils/device_api_android.py dump_ui_tree()] sleep {wait_s:.1f}s then retry")
                    if wait_s > 0:
                        time.sleep(wait_s)

        error = UiTreeCaptureError(
            dump_times=dump_times,
            is_temp=is_temp,
            attempts=attempts_used,
            timeout_seconds=capture_timeout,
            last_error=last_err,
        )
        print_out(str(error), log_level="error", stdout=True)
        raise error

    def perform_click(self,
                      x: Union[int, str],
                      y: Union[int, str]) -> None:
        self.run_adb_command(
            ["adb", "shell", "input", "tap", str(int(float(x))), str(int(float(y)))],
            self.device_id
        )

    def perform_longclick(self,
                          x: Union[int, str],
                          y: Union[int, str]) -> None:
        x = str(int(float(x)))
        y = str(int(float(y)))
        self.run_adb_command(
            ["adb", "shell", "input", "swipe", x, y, x, y, "1000"],
            self.device_id
        )

    def perform_scroll(self,
                       x1: Union[int, str],
                       y1: Union[int, str],
                       x2: Union[int, str],
                       y2: Union[int, str]) -> None:
        self.run_adb_command(
            [
                "adb", "shell", "input", "swipe",
                str(int(float(x1))), str(int(float(y1))),
                str(int(float(x2))), str(int(float(y2))),
                "500"
            ],
            self.device_id
        )

    def ensure_adb_keyboard_ime(self) -> str:
        """Make ADBKeyboard the active input method and return its id.

        ADB_INPUT_* broadcasts can report success while another IME is active and no
        text arrives, so the IME is switched and verified explicitly.
        """

        adb_keyboard_ime = "com.android.adbkeyboard/.AdbIME"
        current_ime_result = self.run_adb_command(
            ["adb", "shell", "settings", "get", "secure", "default_input_method"],
            self.device_id,
        )
        current_ime = str(current_ime_result.stdout or "").strip()
        if current_ime != adb_keyboard_ime:
            enabled_result = self.run_adb_command(
                ["adb", "shell", "ime", "list", "-s"],
                self.device_id,
            )
            enabled_imes = {
                line.strip()
                for line in str(enabled_result.stdout or "").splitlines()
                if line.strip()
            }
            if adb_keyboard_ime not in enabled_imes:
                raise RuntimeError(
                    "ADBKeyboard is not installed/enabled; refusing to report set_text "
                    "success without a working Unicode input method"
                )
            self.run_adb_command(
                ["adb", "shell", "ime", "set", adb_keyboard_ime],
                self.device_id,
            )
            verify_result = self.run_adb_command(
                ["adb", "shell", "settings", "get", "secure", "default_input_method"],
                self.device_id,
            )
            verified_ime = str(verify_result.stdout or "").strip()
            if verified_ime != adb_keyboard_ime:
                raise RuntimeError(
                    f"Failed to activate ADBKeyboard (active IME: {verified_ime or '<empty>'})"
                )
        return adb_keyboard_ime

    def perform_settext(self,
                        text: str,
                        enter: bool = False) -> None:
        """Insert text at the focused cursor without clearing it first.

        Replacing text is the separate ``clear_text`` action.
        """

        self.ensure_adb_keyboard_ime()

        # ADB_INPUT_TEXT is used because some ADBKeyboard builds acknowledge
        # ADB_INPUT_B64 without inserting text; the value is quoted for the device shell.
        text_value = str(text)
        cmd_text = [
            "adb", "shell", "am", "broadcast",
            "-a", "ADB_INPUT_TEXT",
            "--es", "msg", quote_adb_shell_arg(text_value),
        ]
        text_result = self.run_adb_command(cmd_text, self.device_id)
        text_stdout = str(text_result.stdout or "").strip()
        if "Broadcast completed" not in text_stdout and "result=0" not in text_stdout:
            raise RuntimeError(
                f"ADB_INPUT_TEXT broadcast was not acknowledged: {text_stdout or '<empty>'}"
            )
        
        # KEYCODE_ENTER
        if enter:
            self.run_adb_command(["adb", "shell", "input", "keyevent", "66"], self.device_id)
        

    def perform_back(self) -> None:
        self.run_adb_command(["adb", "shell", "input", "keyevent", "4"], self.device_id)

    def perform_home(self) -> None:
        self.run_adb_command(["adb", "shell", "input", "keyevent", "3"], self.device_id)

    def close(
        self,
        *,
        timeout_seconds: float = DEFAULT_ACCESSIBILITY_CLOSE_TIMEOUT_SECONDS,
    ) -> None:
        """Release forwarder state and restore the device settings it changed.

        Cleanup is idempotent: each item is recorded separately, successful items are
        not repeated, and failed items keep enough state for a later ``close()`` call
        to retry.
        """

        self._initialize_ui_tree_transport_state()
        # A closed/closing transport must never be reused as "prepared", even
        # when one cleanup item needs a later retry.
        self._accessibility_transport_prepared = False
        has_runtime_state = any(
            (
                self._accessibility_collector is not None,
                self._accessibility_reverse_added,
                self._accessibility_original_settings is not None,
                self._accessibility_forwarder_ready,
                bool(self._accessibility_cleanup_status),
            )
        )
        if not has_runtime_state:
            return

        close_timeout = float(timeout_seconds)
        if close_timeout <= 0:
            raise ValueError("close timeout_seconds must be positive")
        deadline = time.monotonic() + close_timeout
        cleanup_status = self._accessibility_cleanup_status
        evidence_errors = list(self._accessibility_evidence_errors)
        self._accessibility_forwarder_ready = False

        def status_entry(key: str, *, required: bool = True) -> dict:
            entry = cleanup_status.setdefault(
                key,
                {
                    "required": bool(required),
                    "attempted": False,
                    "attempt_count": 0,
                    "succeeded": False,
                    "error": None,
                },
            )
            entry["required"] = bool(entry.get("required")) or bool(required)
            return entry

        def status_snapshot() -> dict:
            return {
                key: dict(value)
                for key, value in sorted(cleanup_status.items())
            }

        def unresolved_errors() -> list[str]:
            errors = []
            for key, entry in sorted(cleanup_status.items()):
                if not entry.get("required") or entry.get("succeeded"):
                    continue
                detail = str(entry.get("error") or "not completed")
                errors.append(f"{key}: {detail}")
            return errors

        def remaining_seconds() -> float:
            return max(0.0, deadline - time.monotonic())

        def run_cleanup_command(label: str, command: list[str]) -> CompletedProcess:
            remaining = remaining_seconds()
            if remaining <= 0:
                raise TimeoutError("cleanup budget exhausted before command")
            result = self.run_adb_command(
                command,
                self.device_id,
                timeout_seconds=min(
                    DEFAULT_ACCESSIBILITY_CLOSE_ADB_TIMEOUT_SECONDS,
                    remaining,
                ),
            )
            if int(result.returncode) != 0:
                raise RuntimeError(
                    f"ADB rc={result.returncode}, "
                    f"stderr={str(result.stderr or '').strip()!r}"
                )
            return result

        def attempt_simple(key: str, label: str, command: list[str]) -> bool:
            entry = status_entry(key)
            if entry.get("succeeded"):
                return True
            if remaining_seconds() <= 0:
                entry["error"] = "cleanup budget exhausted before command"
                return False
            entry["attempted"] = True
            entry["attempt_count"] = int(entry.get("attempt_count", 0)) + 1
            entry["last_attempted_at_unix_ns"] = time.time_ns()
            try:
                run_cleanup_command(label, command)
            except Exception as exc:
                entry["succeeded"] = False
                entry["error"] = f"{type(exc).__name__}: {exc}"
                return False
            entry["succeeded"] = True
            entry["error"] = None
            entry["completed_at_unix_ns"] = time.time_ns()
            return True

        def normalized_setting(value) -> Optional[str]:
            text = str(value or "").strip()
            return None if text.lower() in {"", "null", "none"} else text

        def attempt_secure_setting(setting_name: str, original_value) -> bool:
            key = f"secure_settings.{setting_name}"
            entry = status_entry(key)
            if entry.get("succeeded"):
                return True
            if remaining_seconds() <= 0:
                entry["error"] = "cleanup budget exhausted before command"
                return False

            expected = normalized_setting(original_value)
            if expected is None:
                restore_command = [
                    "adb",
                    "shell",
                    "settings",
                    "delete",
                    "secure",
                    setting_name,
                ]
            else:
                restore_command = [
                    "adb",
                    "shell",
                    "settings",
                    "put",
                    "secure",
                    setting_name,
                    expected,
                ]

            entry["attempted"] = True
            entry["attempt_count"] = int(entry.get("attempt_count", 0)) + 1
            entry["last_attempted_at_unix_ns"] = time.time_ns()
            entry["expected"] = expected

            try:
                run_cleanup_command(
                    f"restore secure.{setting_name}", restore_command
                )
                observed_result = run_cleanup_command(
                    f"verify secure.{setting_name}",
                    [
                        "adb",
                        "shell",
                        "settings",
                        "get",
                        "secure",
                        setting_name,
                    ],
                )
                observed = normalized_setting(observed_result.stdout)
                entry["observed"] = observed
                if observed != expected:
                    raise RuntimeError(
                        f"verification mismatch: expected={expected!r}, "
                        f"observed={observed!r}"
                    )
            except Exception as exc:
                # A refused write does not mean the device was left dirty
                # (WRITE_SECURE_SETTINGS may be unavailable), so read the value back first.
                try:
                    observed = normalized_setting(
                        run_cleanup_command(
                            f"verify secure.{setting_name} after refusal",
                            ["adb", "shell", "settings", "get", "secure",
                             setting_name],
                        ).stdout
                    )
                except Exception:
                    observed = None
                if observed is not None and observed == expected:
                    entry["observed"] = observed
                    entry["succeeded"] = True
                    entry["verified"] = True
                    entry["restored_without_write"] = True
                    entry["write_refused"] = f"{type(exc).__name__}: {exc}"
                    return True
                entry["succeeded"] = False
                entry["verified"] = False
                entry["error"] = f"{type(exc).__name__}: {exc}"
                return False
            entry["succeeded"] = True
            entry["verified"] = True
            entry["error"] = None
            entry["completed_at_unix_ns"] = time.time_ns()
            return True

        try:
            self._write_accessibility_transport_evidence(
                state="restoring",
                restored=False,
                restore_attempted=True,
                reverse_added=bool(self._accessibility_reverse_added),
                cleanup_status=status_snapshot(),
                restore_started_at_unix_ns=time.time_ns(),
            )
        except Exception as exc:
            evidence_errors.append(
                "write restoring transport evidence: "
                f"{type(exc).__name__}: {exc}"
            )

        # Device-global settings and the reverse mapping are restored first;
        # they must not be starved by optional flag cleanup near the deadline.
        original = self._accessibility_original_settings
        if isinstance(original, dict):
            for setting_name in (
                "enabled_accessibility_services",
                "accessibility_enabled",
            ):
                attempt_secure_setting(
                    setting_name, original.get(setting_name)
                )

        # Clear the endpoint before removing the reverse mapping: a push to an
        # unmapped reverse port can crash the adb server.
        endpoint_cleared = attempt_simple(
            "endpoint_cleared",
            "clear accessibility gRPC endpoint",
            self._accessibility_broadcast_command(
                "SET_GRPC",
                "--es",
                "host",
                "127.0.0.1",
                "--ei",
                "port",
                "0",
            ),
        )
        attempt_simple(
            "grpc_disabled",
            "disable accessibility gRPC",
            self._accessibility_broadcast_command("DISABLE_GRPC"),
        )
        attempt_simple(
            "tree_logs_disabled",
            "disable accessibility tree logs",
            self._accessibility_broadcast_command(
                "DISABLE_ACCESSIBILITY_TREE_LOGS"
            ),
        )

        port = self._accessibility_reverse_port
        if self._accessibility_reverse_added and not endpoint_cleared:
            entry = status_entry("reverse_removed")
            entry["error"] = (
                "left in place: the endpoint was not cleared, and removing a "
                "mapping the Forwarder still pushes to kills the adb server"
            )
        elif self._accessibility_reverse_added:
            time.sleep(min(1.5, max(0.0, remaining_seconds())))
            if port is None:
                entry = status_entry("reverse_removed")
                entry["error"] = "reverse was added but collector port is missing"
            elif attempt_simple(
                "reverse_removed",
                "remove adb reverse",
                ["adb", "reverse", "--remove", f"tcp:{int(port)}"],
            ):
                self._accessibility_reverse_added = False

        collector = self._accessibility_collector
        if collector is not None:
            entry = status_entry("collector_stopped")
            if not entry.get("succeeded"):
                entry["attempted"] = True
                entry["attempt_count"] = int(entry.get("attempt_count", 0)) + 1
                entry["last_attempted_at_unix_ns"] = time.time_ns()
                try:
                    collector.stop()
                except Exception as exc:
                    entry["succeeded"] = False
                    entry["error"] = f"{type(exc).__name__}: {exc}"
                else:
                    entry["succeeded"] = True
                    entry["error"] = None
                    entry["completed_at_unix_ns"] = time.time_ns()
                    self._accessibility_collector = None

        restore_errors = unresolved_errors()
        restored = not restore_errors
        final_state = "restored" if restored else "restore_partial"
        try:
            self._write_accessibility_transport_evidence(
                state=final_state,
                restored=restored,
                restore_attempted=True,
                reverse_added=bool(self._accessibility_reverse_added),
                cleanup_status=status_snapshot(),
                restore_errors=restore_errors,
                evidence_errors=list(evidence_errors),
                restore_finished_at_unix_ns=time.time_ns(),
                **(
                    {"restored_at_unix_ns": time.time_ns()}
                    if restored
                    else {}
                ),
            )
        except Exception as exc:
            evidence_errors.append(
                "write final transport evidence: "
                f"{type(exc).__name__}: {exc}"
            )

        self._accessibility_evidence_errors = tuple(evidence_errors)
        self._accessibility_close_errors = tuple(
            restore_errors + evidence_errors
        )
        if restored:
            self._accessibility_collector = None
            self._accessibility_reverse_port = None
            self._accessibility_reverse_added = False
            self._accessibility_original_settings = None
            self._accessibility_cleanup_status = {}
        self._accessibility_transport_prepared = False
        if self._accessibility_close_errors:
            print_out(
                "[WARN] Accessibility Forwarder cleanup was partial: "
                + "; ".join(self._accessibility_close_errors),
                log_level="warning",
                stdout=True,
            )

    def get_all_background_app(self) -> list[str]:
        # Not implemented; kept for interface compatibility.
        return []

    def kill_all_app_process(self) -> None:
        # Only the foreground app is stopped.
        foreground_app = self.get_foreground_app()
        if foreground_app:
            try:
                self.run_adb_command(["adb", "shell", "am", "force-stop", foreground_app], self.device_id)
                print_out(f"current app {foreground_app} foreground is killed", stdout=True)
            except Exception as e:
                print_out(f"kill foreground app failed: {e}", log_level="warning")


==> anc/code/utils/download_hf_models.py <==
import os
os.environ["HF_HUB_DISABLE_SYMLINKS_WARNING"] = "1"

import argparse
from huggingface_hub import snapshot_download


def _main(args: dict) -> None:
    if args["pattern"]:
        snapshot_download(
            repo_id=args["repo_name"],
            local_dir_use_symlinks=False,
            allow_patterns=[args["pattern"]]
        )
    else:
        snapshot_download(
            repo_id=args["repo_name"],
            local_dir_use_symlinks=False
        )


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description="download hf model")
    parser.add_argument(
        "--repo_name", 
        default="Qwen/Qwen3-VL-8B-Instruct", 
        type=str
    )
    parser.add_argument(
        "--pattern", 
        default="", 
        type=str
    )
    args = vars(parser.parse_args())

    _main(args)


==> anc/code/utils/environment_guard.py <==
"""Separate environment interference from genuine agent failure.

Driven by ``configs/environment_guard.json``, this module clears interruptions the
benchmark does not test (runtime permission prompts, app-update nags, promo
overlays) before the agent observes the screen, and labels each failed episode as
an agent, environment or infrastructure failure with its evidence.
"""

from __future__ import annotations

import hashlib
import json
import re
from pathlib import Path
from typing import Any, Iterable


REPO_ROOT = Path(__file__).resolve().parents[1]
DEFAULT_POLICY_PATH = REPO_ROOT / "configs" / "environment_guard.json"

AGENT_FAILURE = "agent_failure"
ENVIRONMENT_FAILURE = "environment_failure"
INFRASTRUCTURE_ERROR = "infrastructure_error"
EVALUATOR_SUCCESS = "evaluator_success"
PENDING_EVALUATION = "pending_evaluation"

EXCLUDABLE_CLASSIFICATIONS = (ENVIRONMENT_FAILURE, INFRASTRUCTURE_ERROR)

_BOUNDS_PATTERN = re.compile(r"\[(-?\d+),(-?\d+)\]\[(-?\d+),(-?\d+)\]")


def load_policy(path: str | Path | None = None) -> dict[str, Any]:
    """Load the guard policy together with the hash of the exact bytes used."""

    policy_path = Path(path) if path else DEFAULT_POLICY_PATH
    raw = policy_path.read_bytes()
    policy = json.loads(raw.decode("utf-8"))
    policy["policy_path"] = str(policy_path)
    policy["policy_sha256"] = hashlib.sha256(raw).hexdigest()
    return policy


def iter_nodes(tree: Any) -> Iterable[dict[str, Any]]:
    """Yield every node of a captured UI tree, depth first."""

    if not isinstance(tree, dict):
        return
    stack = [tree]
    while stack:
        node = stack.pop()
        if not isinstance(node, dict):
            continue
        yield node
        children = node.get("children")
        if isinstance(children, list):
            stack.extend(child for child in children if isinstance(child, dict))


def node_labels(node: dict[str, Any]) -> list[str]:
    """Return the human-visible strings a node exposes."""

    attrib = node.get("attrib")
    if not isinstance(attrib, dict):
        return []
    labels = []
    for key in ("text", "content-desc"):
        value = str(attrib.get(key, "") or "").strip()
        if value:
            labels.append(value)
    return labels


def node_center(node: dict[str, Any]) -> tuple[int, int] | None:
    """Return the tap point of a node, or None when it has no usable bounds."""

    attrib = node.get("attrib")
    if not isinstance(attrib, dict):
        return None
    match = _BOUNDS_PATTERN.search(str(attrib.get("bounds", "") or ""))
    if not match:
        return None
    left, top, right, bottom = (int(value) for value in match.groups())
    if right <= left or bottom <= top:
        return None
    return (left + right) // 2, (top + bottom) // 2


def _is_clickable(node: dict[str, Any]) -> bool:
    attrib = node.get("attrib")
    if not isinstance(attrib, dict):
        return False
    return str(attrib.get("clickable", "")).strip().lower() == "true"


def _node_package(node: dict[str, Any]) -> str:
    attrib = node.get("attrib")
    if not isinstance(attrib, dict):
        return ""
    return str(attrib.get("package", "") or "").strip()


def screen_texts(tree: Any) -> list[str]:
    """Collect every visible string on a screen, for marker matching."""

    texts: list[str] = []
    for node in iter_nodes(tree):
        texts.extend(node_labels(node))
    return texts


# A tap rule may match beyond an exact label only by a short suffix such as a
# countdown ("Skip Ad 3"); longer labels are usually unrelated text containing the word.
_TAP_MATCH_MAX_EXTRA_CHARS = 6


def _matches_any(
    texts: Iterable[str],
    needles: Iterable[str],
    *,
    max_extra_chars: int | None = None,
) -> str | None:
    lowered = [(text, text.lower()) for text in texts]
    for needle in needles:
        candidate = str(needle or "").strip()
        if not candidate:
            continue
        target = candidate.lower()
        for original, low in lowered:
            if target == low:
                return original
            if target in low and (
                max_extra_chars is None
                or len(low) - len(target) <= max_extra_chars
            ):
                return original
    return None


def find_dismissable_dialogs(
    tree: Any,
    policy: dict[str, Any],
    *,
    task_package: str = "",
) -> list[dict[str, Any]]:
    """Find nuisance buttons safe to tap on the current screen.

    A rule with ``require_packages`` only fires for those packages, which keeps
    a generic word like "OK" from being pressed inside the app under test.
    Rules without that restriction match on their own distinctive wording.
    """

    matches: list[dict[str, Any]] = []
    for rule in policy.get("dialog_rules", []) or []:
        required = [str(name) for name in (rule.get("require_packages") or [])]
        needles = [str(text) for text in (rule.get("match_texts") or [])]
        for node in iter_nodes(tree):
            if not _is_clickable(node):
                continue
            package = _node_package(node)
            if required and package not in required:
                continue
            if required and task_package and package == task_package:
                # Never treat the app under test as a system permission dialog.
                continue
            labels = node_labels(node)
            if not labels:
                continue
            hit = _matches_any(
                labels, needles, max_extra_chars=_TAP_MATCH_MAX_EXTRA_CHARS
            )
            if hit is None:
                continue
            center = node_center(node)
            if center is None:
                continue
            matches.append(
                {
                    "rule_id": str(rule.get("id", "")),
                    "intent": str(rule.get("intent", "")),
                    "reason": str(rule.get("reason", "")),
                    "matched_text": hit,
                    "package": package,
                    "x": center[0],
                    "y": center[1],
                }
            )
    return matches


def detect_environment_failure(
    tree: Any,
    policy: dict[str, Any],
) -> dict[str, Any] | None:
    """Report the first environment wall visible on screen, if any."""

    texts = screen_texts(tree)
    if not texts:
        return None
    for marker in policy.get("environment_failure_markers", []) or []:
        hit = _matches_any(texts, marker.get("match_texts") or [])
        if hit is None:
            continue
        escape = _matches_any(texts, marker.get("requires_absent_texts") or [])
        if escape is not None:
            # A decline button is on screen, so this is a dismissable nag.
            continue
        return {
            "marker_id": str(marker.get("id", "")),
            "reason": str(marker.get("reason", "")),
            "matched_text": hit,
        }
    return None


def classify_episode(
    *,
    evaluator_success: bool,
    policy: dict[str, Any],
    environment_events: Iterable[dict[str, Any]] = (),
    error_messages: Iterable[str] = (),
    hard_timeout: bool = False,
    force_infrastructure_error: bool = False,
    evaluation_pending: bool = False,
    terminal_verdict: bool = False,
) -> dict[str, Any]:
    """Label one finished episode and say why.

    Branch order matters: an explicit infrastructure error, a hard timeout without a
    terminal verdict or a known infrastructure error message makes the episode
    infrastructure, a login/update/network wall makes it environment, and any other
    failure is the agent's. With ``terminal_verdict`` (the evaluator scored the final
    state), ``hard_timeout`` is only recorded in the reasons.
    """

    messages = [str(item) for item in error_messages if str(item).strip()]
    signatures = [
        str(item) for item in (policy.get("infrastructure_error_signatures") or [])
    ]
    infrastructure_hits = [
        signature
        for signature in signatures
        if any(signature.lower() in message.lower() for message in messages)
    ]
    walls = [
        event
        for event in environment_events
        if str(event.get("kind", "")) == "environment_failure_marker"
    ]

    if force_infrastructure_error:
        classification, reasons = INFRASTRUCTURE_ERROR, [
            "explicit_infrastructure_error"
        ]
    elif evaluation_pending:
        # Checked before every failure branch: an unscored episode has not failed, and the
        # off-device pass replaces this label with the real verdict.
        classification, reasons = PENDING_EVALUATION, ["evaluation_deferred"]
    elif evaluator_success:
        classification, reasons = EVALUATOR_SUCCESS, []
    elif hard_timeout and not terminal_verdict:
        classification, reasons = INFRASTRUCTURE_ERROR, ["task_hard_timeout"]
    elif infrastructure_hits:
        classification, reasons = INFRASTRUCTURE_ERROR, infrastructure_hits
    elif walls:
        classification = ENVIRONMENT_FAILURE
        reasons = sorted({str(event.get("marker_id", "")) for event in walls})
    else:
        classification, reasons = AGENT_FAILURE, []
    if hard_timeout and terminal_verdict and not force_infrastructure_error:
        reasons = [*reasons, "wall_clock_cap_reached_judged"]

    excludable = classification in EXCLUDABLE_CLASSIFICATIONS
    return {
        "schema_version": 1,
        "kind": "deltareplay_episode_classification",
        "classification": classification,
        "reasons": reasons,
        "counts_toward_success_rate": classification
        in (EVALUATOR_SUCCESS, AGENT_FAILURE),
        "policy_sha256": policy.get("policy_sha256"),
        "environment_events": list(environment_events),
    }


==> anc/code/utils/excel_utils.py <==
import os
import shutil
from typing import Optional, Union

from openpyxl import Workbook, load_workbook
from openpyxl.worksheet.worksheet import Worksheet
from openpyxl.styles import Font, Alignment, PatternFill, Border, Side
import pandas as pd

from utils import (
    read_json,
    to_float,
    to_bool,
    mean_metric,
    ratio_true
)


_COLUMN_ALIASES = {
    "task_id": ("用例ID",),
    "query": ("任务描述",),
    "app": ("应用名称",),
    "gt_steps": ("操控步数(GT)",),
    "pass@1_steps": ("pass@1 操控步骤数",),
    "pass@1_use_cache": ("pass@1 是否使用缓存",),
    "pass@1_success": ("pass@1 是否成功",),
    "pass@1_e2e_time_s": ("pass@1 端到端耗时(s)",),
    "pass@1_step_time_s": ("pass@1 单步操控时延(s)",),
    "pass@3_steps_avg": ("pass@3 操控步骤数",),
    "pass@3_use_cache": ("pass@3 是否使用缓存",),
    "pass@3_success": ("pass@3 是否成功",),
    "pass@3_e2e_time_s_avg": ("pass@3 端到端耗时(s)",),
    "pass@3_step_time_s_avg": ("pass@3 单步操控时延(s)",),
    "agent_deployment_env": ("智能体大模型部署环境",),
    "cache_llm": ("缓存复用的大模型",),
}
_CANONICAL_COLUMN = {
    alias: canonical
    for canonical, aliases in _COLUMN_ALIASES.items()
    for alias in aliases
}


def _row_value(row: dict[str, any], column: str) -> any:
    """Read a column by its English name or its Chinese alias."""

    canonical = _CANONICAL_COLUMN.get(column, column)
    candidates = (column, canonical, *_COLUMN_ALIASES.get(canonical, ()))
    fallback = None
    for candidate in dict.fromkeys(candidates):
        if candidate not in row:
            continue
        value = row[candidate]
        if value not in (None, ""):
            return value
        fallback = value
    return fallback


def _optional_ratio(numerator: any, denominator: any) -> Optional[float]:
    numerator_value = to_float(numerator)
    denominator_value = to_float(denominator)
    if numerator_value is None or denominator_value in (None, 0):
        return None
    return numerator_value / denominator_value


def _round_optional(value: Optional[float], digits: int) -> Optional[float]:
    return round(value, digits) if value is not None else None


class ExcelOperation(object):

    sheet_head_path = "configs/eval_excel_config.json"
    sheet_head = read_json(sheet_head_path)

    def __init__(
        self,
        sheet_name: str, 
        save_path: str,
        start_row: int
    ) -> None:
        self.save_path = save_path
        self.start_row = start_row
        self.flat_columns = self._get_head_data()
        self.st = self._get_styles()
        self.wb, self.ws = self._get_workbook(sheet_name, save_path)
    
    @staticmethod
    def _get_styles() -> dict:
        bold = Font(bold=True)
        center = Alignment(horizontal="center", vertical="center", wrap_text=True)
        vcenter_wrap = Alignment(vertical="center", wrap_text=True)

        fill_group = PatternFill("solid", fgColor="BFBFBF")
        fill_head = PatternFill("solid", fgColor="D9D9D9")

        thin = Side(style="thin", color="808080")
        border = Border(left=thin, right=thin, top=thin, bottom=thin)

        return {
            "bold": bold,
            "center": center,
            "vcenter_wrap": vcenter_wrap,
            "fill_group": fill_group,
            "fill_head": fill_head,
            "border": border,
        }

    @staticmethod
    def _compute_metrics(rows: list[dict[str, any]]) -> dict:
        pass_1_cache_ratio = []
        pass_3_cache_ratio = []

        pass_1_step_ratio = []
        pass_3_step_ratio = []

        pass_1_single_step_time = []
        pass_3_single_step_time = []

        pass_1_total_step_time = []
        pass_3_total_step_time = []

        pass_1_acc = []
        pass_3_acc = []

        pass_1_cache_exec_ratio = []
        pass_3_cache_exec_ratio = []

        for d in rows:
            cur_pass_1_cache_ratio = to_bool(_row_value(d, "pass@1_use_cache"))
            pass_1_cache_ratio.append(cur_pass_1_cache_ratio)

            cur_pass_3_cache_ratio = to_bool(_row_value(d, "pass@3_use_cache"))
            pass_3_cache_ratio.append(cur_pass_3_cache_ratio)

            cur_pass_1_step_ratio = _optional_ratio(
                _row_value(d, "pass@1_steps"),
                _row_value(d, "gt_steps"),
            )
            pass_1_step_ratio.append(cur_pass_1_step_ratio)

            cur_pass_3_step_ratio = _optional_ratio(
                _row_value(d, "pass@3_steps_avg"),
                _row_value(d, "gt_steps"),
            )
            pass_3_step_ratio.append(cur_pass_3_step_ratio)

            cur_pass_1_single_step_time = to_float(
                _row_value(d, "pass@1_step_time_s")
            )
            pass_1_single_step_time.append(cur_pass_1_single_step_time)

            cur_pass_3_single_step_time = to_float(
                _row_value(d, "pass@3_step_time_s_avg")
            )
            pass_3_single_step_time.append(cur_pass_3_single_step_time)

            cur_pass_1_total_step_time = to_float(
                _row_value(d, "pass@1_e2e_time_s")
            )
            pass_1_total_step_time.append(cur_pass_1_total_step_time)

            cur_pass_3_total_step_time = to_float(
                _row_value(d, "pass@3_e2e_time_s_avg")
            )
            pass_3_total_step_time.append(cur_pass_3_total_step_time)

            cur_pass_1_acc = to_bool(_row_value(d, "pass@1_success"))
            pass_1_acc.append(cur_pass_1_acc)

            cur_pass_3_acc = to_bool(_row_value(d, "pass@3_success"))
            pass_3_acc.append(cur_pass_3_acc)

            pass_1_cache_exec_ratio.append(cur_pass_1_acc and cur_pass_1_cache_ratio)
            pass_3_cache_exec_ratio.append(cur_pass_3_acc and cur_pass_3_cache_ratio)

        
        metrics = {
            "pass@1 任务缓存命中率": _round_optional(ratio_true(pass_1_cache_ratio), 1),
            "pass@3 任务缓存命中率": _round_optional(ratio_true(pass_3_cache_ratio), 1),
            "pass@1 任务缓存执行成功率": _round_optional(ratio_true(pass_1_cache_exec_ratio), 1),
            "pass@3 任务缓存执行成功率": _round_optional(ratio_true(pass_3_cache_exec_ratio), 1),
            "pass@1 智能体与人操控步数比": _round_optional(mean_metric(pass_1_step_ratio), 1),
            "pass@3 智能体与人操控步数比": _round_optional(mean_metric(pass_3_step_ratio), 1),
            "pass@1 单步操控时延(s)": _round_optional(mean_metric(pass_1_single_step_time), 4),
            "pass@3 单步操控时延(s)": _round_optional(mean_metric(pass_3_single_step_time), 4),
            "pass@1 端到端耗时(s)": _round_optional(mean_metric(pass_1_total_step_time), 4),
            "pass@3 端到端耗时(s)": _round_optional(mean_metric(pass_3_total_step_time), 4),
            "pass@1 任务成功率": _round_optional(ratio_true(pass_1_acc), 2),
            "pass@3 任务成功率": _round_optional(ratio_true(pass_3_acc), 2)
        }
        return metrics

    def _build_col_idx(self) -> dict[str, int]:
        idx: dict[str, int] = {}
        max_col = self.ws.max_column
        for c in range(1, max_col + 1):
            v = self.ws.cell(row=self.start_row - 1, column=c).value
            if v is None:
                continue
            name = str(v).strip()
            if name in self.flat_columns:
                idx[name] = c

        missing = [c for c in self.flat_columns if c not in idx]
        if missing:
            raise ValueError(f"Excel header is missing columns: {missing}")
        return idx

    def _iter_rows_as_dicts(self) -> list[dict[str, any]]:
        col_index = self._build_col_idx()

        rows: list[dict[str, any]] = []
        r = self.start_row
        while True:
            row_dict: dict[str, any] = {}
            empty = True
            for col_name in self.flat_columns:
                c = col_index[col_name]
                v = self.ws.cell(row=r, column=c).value
                row_dict[col_name] = v
                if v not in (None, ""):
                    empty = False

            if empty:
                break
            rows.append(row_dict)
            r += 1
        return rows
    
    def _get_head_data(self) -> list[str]:
        flat_columns: list[str] = []
        for _, cols in self.sheet_head.items():
            flat_columns.extend(cols)
        
        return flat_columns

    def _create_sheet_heads(
        self,
        ws: Worksheet
    ) -> None:
        if ws["A2"].value is not None:
            return

        ws.row_dimensions[1].height = 22
        ws.row_dimensions[2].height = 30

        col_idx = 1
        for group_name, cols in self.sheet_head.items():
            start_col = col_idx
            end_col = col_idx + len(cols) - 1

            ws.merge_cells(start_row=1, start_column=start_col, end_row=1, end_column=end_col)

            cell = ws.cell(row=1, column=start_col)
            cell.value = group_name
            cell.font = self.st["bold"]
            cell.alignment = self.st["center"]
            cell.fill = self.st["fill_group"]

            col_idx = end_col + 1

        total_cols = len(self.flat_columns)
        for i, col_name in enumerate(self.flat_columns, start=1):
            cell = ws.cell(row=2, column=i)
            cell.value = col_name
            cell.font = self.st["bold"]
            cell.alignment = self.st["center"]
            cell.fill = self.st["fill_head"]
        
        for r in range(1, 3):
            for c in range(1, total_cols + 1):
                ws.cell(row=r, column=c).border = self.st["border"]
        
        ws.freeze_panes = "A3"
        ws.auto_filter.ref = f"A2:{ws.cell(row=2, column=total_cols).coordinate}"

        for c in range(1, total_cols + 1):
            title = ws.cell(row=2, column=c).value or ""
            w = max(10, min(30, len(str(title)) * 2))
            ws.column_dimensions[ws.cell(row=2, column=c).column_letter].width = w

    @staticmethod
    def _load_workbook_with_retry(save_path: str, attempts: int = 6, wait_s: float = 2.0) -> Workbook:
        """Load the workbook, retrying reads that overlap a concurrent save.

        If it stays unreadable, it is moved aside and a new workbook is started; the
        workbook is only a summary, the per-episode results are the source of truth.
        """
        import time
        import zipfile
        last_err = None
        for i in range(attempts):
            try:
                return load_workbook(save_path)
            except (zipfile.BadZipFile, KeyError, OSError) as e:
                last_err = e
                time.sleep(wait_s)
        aside = "%s.corrupt_%s" % (save_path, time.strftime("%Y%m%d_%H%M%S"))
        try:
            shutil.move(save_path, aside)
        except OSError:
            pass
        print("[excel_utils] workbook unreadable after %d attempts (%r); moved to %s and starting a new one"
              % (attempts, last_err, aside))
        wb = Workbook()
        wb.remove(wb.active)
        return wb

    def _get_workbook(
        self,
        sheet_name: str, 
        save_path: str
    ) -> tuple[Workbook, Worksheet]:
        if os.path.exists(save_path):
            wb = self._load_workbook_with_retry(save_path)
        else:
            wb = Workbook()
            wb.remove(wb.active)

        if sheet_name in wb.sheetnames:
            ws = wb[sheet_name]
        else:
            ws = wb.create_sheet(title=sheet_name)
        
        self._create_sheet_heads(ws)
        
        return wb, ws

    def _row_is_empty(
        self,
        row_idx: int
    ) -> bool:
        for c in range(1, len(self.flat_columns) + 1):
            v = self.ws.cell(row=row_idx, column=c).value
            if v not in (None, ""):
                return False
        return True

    def _next_data_row(self) -> int:
        r = self.start_row
        while not self._row_is_empty(r):
            r += 1
        return r

    def save(self) -> None:
        self.wb.save(self.save_path)

    def insert_one_raw(
        self,
        row_values: Union[list, tuple, dict]
    ) -> None:
        r = self._next_data_row()

        if isinstance(row_values, dict):
            values = [_row_value(row_values, col_name) for col_name in self.flat_columns]
        else:
            values = list(row_values)[:len(self.flat_columns)] + [""] * max(0, len(self.flat_columns) - len(row_values))
        
        for col_idx, v in enumerate(values, start=1):
            cell = self.ws.cell(row=r, column=col_idx)
            cell.value = v
            cell.border = self.st["border"]
            cell.alignment = self.st["center"]
    
    def write_overall_excel(
        self,
        sheet_name: str, 
        save_path: str
    ) -> None:
        rows = self._iter_rows_as_dicts()
        metrics = self._compute_metrics(rows)

        dir_ = os.path.dirname(save_path)
        if dir_:
            os.makedirs(dir_, exist_ok=True)
        
        mode = "a" if os.path.exists(save_path) else "w"

        writer_kwargs: dict[str, any] = {"engine": "openpyxl", "mode": mode}
        if mode == "a":
            # if_sheet_exists is only valid in append mode.
            writer_kwargs["if_sheet_exists"] = "replace"

        with pd.ExcelWriter(save_path, **writer_kwargs) as w:
            pd.DataFrame([metrics]).to_excel(w, sheet_name=sheet_name, index=False)


==> anc/code/utils/latency_metrics.py <==
"""Step latency accounting for GUI task execution.

The ``legacy_*`` fields time only the model and reflection regions. A separate monotonic
wall-clock timer covers each step from the start of its observation to the end of
the post-action observation, and device-bound segments are timed separately so
agent latency can be reported without device time.
"""

from __future__ import annotations

import threading
import time
from collections.abc import Callable, Iterator
from contextlib import contextmanager
from typing import Any


WALL_STEP_LATENCY_SCOPE = (
    "step_observation_start_to_post_action_observation_end"
)

# Step segments spent waiting on the device rather than on agent computation;
# they are subtracted from the wall-clock step to give agent latency.
DEVICE_SEGMENTS = (
    "pre_action_ui_tree_dump",
    "pre_action_screenshot",
    "action_execution",
    "post_action_stability_wait",
    "post_action_ui_tree_dump",
    "post_action_screenshot",
)


def mean_latency_s(total_elapsed_s: float, step_count: int) -> float:
    """Return a non-negative step mean, or zero when no step was measured."""

    safe_total = max(0.0, float(total_elapsed_s or 0.0))
    safe_count = max(0, int(step_count or 0))
    return safe_total / safe_count if safe_count else 0.0


def build_latency_metrics(
    *,
    legacy_total_elapsed_s: float,
    legacy_step_count: int,
    wall_total_elapsed_s: float,
    wall_step_count: int,
    device_total_elapsed_s: float = 0.0,
    device_segment_totals_s: dict[str, float] | None = None,
) -> dict[str, Any]:
    """Build the ``legacy_*`` and wall-clock latency fields."""

    safe_legacy_count = max(0, int(legacy_step_count or 0))
    safe_wall_count = max(0, int(wall_step_count or 0))
    safe_wall_total = max(0.0, float(wall_total_elapsed_s or 0.0))
    safe_device_total = max(0.0, float(device_total_elapsed_s or 0.0))
    # The device clock is a subset of the wall clock, but both are sampled
    # independently; clamp so rounding can never produce a negative agent time.
    agent_total = max(0.0, safe_wall_total - min(safe_device_total, safe_wall_total))
    return {
        "legacy_step_latency_s": mean_latency_s(
            legacy_total_elapsed_s, safe_legacy_count
        ),
        "legacy_step_count": safe_legacy_count,
        "wall_step_latency_s": mean_latency_s(safe_wall_total, safe_wall_count),
        "wall_step_total_elapsed_time_s": safe_wall_total,
        "wall_step_count": safe_wall_count,
        "wall_step_latency_scope": WALL_STEP_LATENCY_SCOPE,
        "device_step_latency_s": mean_latency_s(safe_device_total, safe_wall_count),
        "device_step_total_elapsed_time_s": safe_device_total,
        "agent_step_latency_s": mean_latency_s(agent_total, safe_wall_count),
        "agent_step_total_elapsed_time_s": agent_total,
        "device_segment_totals_s": {
            name: round(float((device_segment_totals_s or {}).get(name, 0.0)), 6)
            for name in DEVICE_SEGMENTS
        },
    }


class DeviceTimeAccountant:
    """Accumulate the device-bound segments of each step."""

    def __init__(self, clock: Callable[[], float] | None = None) -> None:
        self._clock = clock or time.perf_counter
        self._lock = threading.Lock()
        self._step_elapsed_s = 0.0
        self._step_segments_s: dict[str, float] = {}
        self._total_elapsed_s = 0.0
        self._segment_totals_s: dict[str, float] = {}

    def reset_step(self) -> None:
        with self._lock:
            self._step_elapsed_s = 0.0
            self._step_segments_s = {}

    @contextmanager
    def segment(self, name: str) -> Iterator[None]:
        """Time one device-bound region, charging it even when it raises."""

        started_at = float(self._clock())
        try:
            yield
        finally:
            elapsed_s = max(0.0, float(self._clock()) - started_at)
            with self._lock:
                self._step_elapsed_s += elapsed_s
                self._step_segments_s[name] = (
                    self._step_segments_s.get(name, 0.0) + elapsed_s
                )
                self._total_elapsed_s += elapsed_s
                self._segment_totals_s[name] = (
                    self._segment_totals_s.get(name, 0.0) + elapsed_s
                )

    @property
    def step_elapsed_s(self) -> float:
        with self._lock:
            return self._step_elapsed_s

    @property
    def step_segments_s(self) -> dict[str, float]:
        with self._lock:
            return dict(self._step_segments_s)

    @property
    def total_elapsed_s(self) -> float:
        with self._lock:
            return self._total_elapsed_s

    @property
    def segment_totals_s(self) -> dict[str, float]:
        with self._lock:
            return dict(self._segment_totals_s)


class WallStepTimer:
    """Thread-safe, monotonic accumulator for one active GUI step at a time."""

    def __init__(self, clock: Callable[[], float] | None = None) -> None:
        self._clock = clock or time.perf_counter
        self._lock = threading.Lock()
        self._active_started_at: float | None = None
        self._total_elapsed_s = 0.0
        self._step_count = 0

    def start(self) -> None:
        """Start a step timer; nested starts are a programming error."""

        with self._lock:
            if self._active_started_at is not None:
                raise RuntimeError("wall-step timer is already active")
            self._active_started_at = float(self._clock())

    def finish(self) -> float | None:
        """Finish the active step once; repeated finalization is a no-op."""

        with self._lock:
            if self._active_started_at is None:
                return None
            ended_at = float(self._clock())
            elapsed_s = max(0.0, ended_at - self._active_started_at)
            self._active_started_at = None
            self._total_elapsed_s += elapsed_s
            self._step_count += 1
            return elapsed_s

    @property
    def total_elapsed_s(self) -> float:
        with self._lock:
            return self._total_elapsed_s

    @property
    def step_count(self) -> int:
        with self._lock:
            return self._step_count

    @property
    def mean_elapsed_s(self) -> float:
        with self._lock:
            return mean_latency_s(self._total_elapsed_s, self._step_count)

    @property
    def is_active(self) -> bool:
        with self._lock:
            return self._active_started_at is not None


==> anc/code/utils/task_id_filter.py <==
from typing import Any


def load_task_id_allowlist(allowlist_path: str) -> set[str]:
    allowlist: set[str] = set()
    with open(allowlist_path, "r", encoding="utf-8") as file_handler:
        for raw_line in file_handler:
            line = raw_line.strip()
            if not line or line.startswith("#"):
                continue
            line = line.split("#", 1)[0].strip()
            if line:
                allowlist.add(line)
    return allowlist


def filter_tasks_by_task_id_allowlist(
    datasets_list: list[dict[str, Any]],
    allowlist_path: str,
    task_id_field: str = "task_id",
) -> list[dict[str, Any]]:
    allowlist = load_task_id_allowlist(allowlist_path)
    if not allowlist:
        return datasets_list

    filtered_datasets_list = []
    for one_dataset in datasets_list:
        if not isinstance(one_dataset, dict):
            continue
        task_id = str(one_dataset.get(task_id_field, "")).strip()
        if task_id in allowlist:
            filtered_datasets_list.append(one_dataset)

    return filtered_datasets_list


==> anc/code/utils/utils.py <==
import base64
import hashlib
import math
import os
import time
import json
import locale
import sys
import re
from typing import (
    Optional,
    Union
)

from loguru import logger
from colorama import Style

_WIN_INVALID_IN_NAMES = frozenset('<>:"/\\|?*')


def _sanitize_task_dir_query_segment(query: str, max_len: int = 50) -> str:
    parts: list[str] = []
    for ch in query:
        if len(parts) >= max_len:
            break
        o = ord(ch)
        if o < 32:
            continue
        parts.append("_" if ch in _WIN_INVALID_IN_NAMES else ch)
    segment = "".join(parts).strip().rstrip(" .")
    return segment


def build_task_dir_name(query: str,
                        pass_idx: Optional[int] = None,
                        dataset: Optional[str] = None,
                        split: Optional[str] = None,
                        task_id: Optional[str] = None,
                        app: Optional[str] = None,
                        variant: Optional[str] = None,
                        run_id: Optional[Union[str, int]] = None) -> str:
    if any(v is not None for v in (dataset, split, task_id, app, variant, run_id)):
        def _normalize_token(value: Optional[Union[str, int]], fallback: str, max_len: int = 40) -> str:
            raw = str(value or "").strip().lower()
            if not raw:
                return fallback
            raw = raw.replace(" ", "-")
            raw = re.sub(r"[^a-z0-9._-]+", "-", raw)
            raw = re.sub(r"-{2,}", "-", raw).strip("-._")
            return raw[:max_len] if raw else fallback

        dataset_tok = _normalize_token(dataset, "na")
        split_tok = _normalize_token(split, "na")
        task_tok = _normalize_token(task_id, "na")
        app_tok = _normalize_token(app, "na")
        variant_tok = _normalize_token(variant, "full")

        pass_tok = f"p{(int(pass_idx) + 1) if pass_idx is not None else 1}"
        run_tok = _normalize_token(run_id, "1", max_len=8)
        # Keep a reuse-identity suffix (_u + 8 hex digits) that the length cap would cut.
        reuse_suffix = re.search(r"_u([0-9a-f]{8})$", str(run_id or ""))
        if reuse_suffix:
            run_tok += reuse_suffix.group(0)

        return f"{dataset_tok}_{split_tok}_{task_tok}_{app_tok}_{variant_tok}_{pass_tok}_r{run_tok}"

    timestamp = time.strftime('%Y%m%d_%H%M%S')
    clean_query = _sanitize_task_dir_query_segment(query, max_len=50)
    if not clean_query:
        clean_query = hashlib.sha1(query.encode("utf-8")).hexdigest()[:8]

    task_dir_name = f"{timestamp}_{clean_query}"
    if pass_idx is not None:
        task_dir_name += f"_pass_{pass_idx + 1}"
    return task_dir_name


def _count_cjk_chars(value: str) -> int:
    return sum(1 for char in value if '\u4e00' <= char <= '\u9fff')


def _count_common_cjk_chars(value: str) -> int:
    common_chars = set(
        "的一是在不了有人这中大来上个国到说们为子和你地出道也时年得就那要下以生会自着去之过家"
        "后可里天开关打启闭设置信网蓝牙麦克风权限搜查看图册照相片音乐歌应用设备手机系统结果目录"
        "任务进入退出选择当前搜索连接命令文本输入点击返回首页"
    )
    return sum(1 for char in value if char in common_chars)


def _count_mojibake_chars(value: str) -> int:
    suspicious_chars = {
        '�', 'Ã', 'Â', 'Ä', 'Å', 'Æ', 'Ç', 'È', 'É', 'Ê', 'Ë',
        'Ì', 'Í', 'Î', 'Ï', 'Ð', 'Ñ', 'Ò', 'Ó', 'Ô', 'Õ', 'Ö',
        '×', 'Ø', 'Ù', 'Ú', 'Û', 'Ü', 'Ý', 'Þ', 'ß', 'æ', 'ø',
        'ð', 'þ', 'ã', 'å', 'ä', 'ö', 'ü', 'é'
    }
    control_count = sum(1 for char in value if ord(char) < 32 and char not in '\r\n\t')
    return sum(1 for char in value if char in suspicious_chars) + control_count


def _text_quality_score(value: str) -> int:
    cjk_count = _count_cjk_chars(value)
    common_cjk_count = _count_common_cjk_chars(value)
    mojibake_count = _count_mojibake_chars(value)
    replacement_count = value.count('�')
    return (common_cjk_count * 4) + (cjk_count * 2) - (mojibake_count * 2) - (replacement_count * 4)


def normalize_console_text(value: str) -> str:
    if not value:
        return value

    original_score = _text_quality_score(value)
    best_value = value
    best_score = original_score
    candidates = []

    for source_encoding, target_encoding in (
        ("gbk", "utf-8"),
        ("cp936", "utf-8"),
        ("utf-8", "gbk"),
        ("utf-8", "cp936"),
    ):
        try:
            candidate = value.encode(source_encoding).decode(target_encoding)
        except (UnicodeError, LookupError):
            continue
        candidates.append(candidate)

    for candidate in candidates:
        candidate_score = _text_quality_score(candidate)
        if (
            candidate_score > best_score
            and _count_common_cjk_chars(candidate) >= _count_common_cjk_chars(best_value)
        ):
            best_value = candidate
            best_score = candidate_score

    if (
        best_score >= original_score + 3
        and _count_common_cjk_chars(best_value) >= _count_common_cjk_chars(value)
        and _count_mojibake_chars(best_value) <= _count_mojibake_chars(value)
    ):
        return best_value
    return value


def decode_command_output(raw: Optional[bytes]) -> str:
    if not raw:
        return ""

    encodings = []
    for encoding in (
        "utf-8",
        locale.getpreferredencoding(False),
        sys.getfilesystemencoding(),
        "gbk",
        "cp936",
    ):
        if encoding and encoding.lower() not in {item.lower() for item in encodings}:
            encodings.append(encoding)

    for encoding in encodings:
        try:
            return raw.decode(encoding)
        except (UnicodeDecodeError, LookupError):
            continue

    return raw.decode("utf-8", errors="replace")


def read_json(file_path: str) -> Union[dict, list]:
    with open(file_path, "r", encoding="utf-8") as file:
        data = json.load(file)
    return data


def write_json(file_path: str,
               input_data: Union[dict, list],
               json_type: str = "dict",
               mode: str = 'w') -> None:
    if mode not in ('w', 'a'):
        raise ValueError("[mode] must be 'w' or 'a'")

    if json_type not in ('dict', 'list'):
        raise ValueError("[json_type] must be 'dict' or 'list'")
    
    if json_type == "dict":
        if not isinstance(input_data, dict):
            raise ValueError("For dict json_type, input_data must be a dict")
        
        if mode == "w":
            data = input_data
        else:
            try:
                data = read_json(file_path)
                if not isinstance(data, dict):
                    raise ValueError("Existing JSON is not a dict, by default a initial dict")
            except (FileNotFoundError, json.JSONDecodeError, ValueError):
                data = {}

            dup_keys = set(data.keys()) & set(input_data.keys())
            if dup_keys:
                raise KeyError(f"append failed: keys already exist -> {dup_keys}")
            data.update(input_data)

    else:
        if mode == "w":
            if not isinstance(input_data, list):
                data = [input_data]
            else:
                data = input_data
        else:
            try:
                data = read_json(file_path)
                if not isinstance(data, list):
                    raise ValueError("Existing JSON is not a list, by default a initial list")
            except (FileNotFoundError, json.JSONDecodeError, ValueError):
                data = []
            if isinstance(input_data, list):
                data.extend(input_data)
            else:
                data.append(input_data)
    
    with open(file_path, "w", encoding="utf-8") as file:
        json.dump(data, file, ensure_ascii=False, indent=4)


def encode_image(image_path: Optional[str] = None,
                 byte_stream: Optional[bytes] = None) -> str:
    if image_path is None and byte_stream is None:
        raise ValueError("args [image_path] and [byte_stream] should not empty for all.")
    
    if image_path is not None and byte_stream is not None:
        raise ValueError("args [image_path] and [byte_stream] should have values for one.")
    
    if image_path:
        with open(image_path, "rb") as image_file:
            return base64.b64encode(image_file.read()).decode('utf-8')
    else:
        return base64.b64encode(byte_stream).decode('utf-8')


def setup_logging(log_level: str = "INFO") -> None:
    log_file = os.path.join(os.environ['DATA_DIR'], 'agent.log')

    logger.remove()
    logger.add(
        log_file,
        format="{time:YYYY-MM-DD HH:mm:ss} | {level} | {message}",
        level=log_level
    )


def load_config(root_dir: str,
                results_dir: str,
                temp_dir: str) -> None:
    os.environ['ROOT_DIR'] = root_dir
    os.environ['TEMP_DIR'] = os.path.join(root_dir, temp_dir)
    os.environ['RESULTS_DIR'] = os.path.join(root_dir, results_dir)


def track_usage(res_json: dict) -> dict:
    usage = res_json['usage']
    prompt_tokens, completion_tokens, total_tokens = usage['prompt_tokens'], usage['completion_tokens'], usage['total_tokens']

    if "gpt-4o" in res_json['model']:
        prompt_token_price = (2.5 / 1000000) * prompt_tokens
        completion_token_price = (10 / 1000000) * completion_tokens
        return {
            "time": time.strftime('%Y-%m-%d %H:%M:%S', time.localtime()),
            "id": res_json.get('id', 'unknown'),
            "model": res_json.get('model', 'unknown'),
            "prompt_tokens": prompt_tokens,
            "completion_tokens": completion_tokens,
            "total_tokens": total_tokens,
            "prompt_token_price": prompt_token_price,
            "completion_token_price": completion_token_price,
            "total_price": prompt_token_price + completion_token_price
        }
    else:    
        return {
            "time": time.strftime('%Y-%m-%d %H:%M:%S', time.localtime()),
            "id": res_json.get('id', 'unknown'),
            "model": res_json.get('model', 'unknown'),
            "prompt_tokens": prompt_tokens,
            "completion_tokens": completion_tokens,
            "total_tokens": total_tokens
        }


class OutOfQuotaException(Exception):
    "Raised when the key exceeded the current quota"
    def __init__(self, 
                 key: str, 
                 cause: Optional[str] = None) -> None:
        super().__init__(f"No quota for key: {key}")
        self.key = key
        self.cause = cause

    def __str__(self) -> str:
        if self.cause:
            return f"{super().__str__()}. Caused by {self.cause}"
        else:
            return super().__str__()


class AccessTerminatedException(Exception):
    "Raised when the key has been terminated"
    def __init__(self, 
                 key: str, 
                 cause: Optional[str] = None) -> None:
        super().__init__(f"Access terminated key: {key}")
        self.key = key
        self.cause = cause

    def __str__(self) -> str:
        if self.cause:
            return f"{super().__str__()}. Caused by {self.cause}"
        else:
            return super().__str__()


def print_out(mesg: str,
              logout: bool = True,
              stdout: bool = False,
              stdout_color: str = "",
              log_level: str = "info") -> None:
    if logout:
        if log_level.lower() == "info":
            logger.info(mesg)
        elif log_level.lower() == "error":
            logger.error(mesg)
        elif log_level.lower() == "debug":
            logger.debug(mesg)
        elif log_level.lower() == "warning":
            logger.warning(mesg)
        
    if stdout:
        # Windows consoles may use GBK and UI/OCR text may contain private-use characters;
        # only console output is made lossy, log files stay UTF-8.
        safe_mesg = normalize_console_text(str(mesg))
        try:
            if stdout_color:
                print(stdout_color + safe_mesg + Style.RESET_ALL)
            else:
                print(safe_mesg)
        except UnicodeEncodeError:
            try:
                fallback = safe_mesg.encode("gbk", errors="ignore").decode("gbk", errors="ignore")
                if stdout_color:
                    print(stdout_color + fallback + Style.RESET_ALL)
                else:
                    print(fallback)
            except Exception:
                try:
                    fallback2 = safe_mesg.encode("utf-8", errors="ignore").decode("ascii", errors="ignore")
                    if stdout_color:
                        print(stdout_color + fallback2 + Style.RESET_ALL)
                    else:
                        print(fallback2)
                except Exception:
                    pass


def to_float(v: any) -> Optional[float]:
    """Convert a cell value such as ``1.5`` or ``1.5s`` to float; None on failure."""
    if v is None:
        return None
    if isinstance(v, (int, float)):
        if isinstance(v, float) and math.isnan(v):
            return None
        return float(v)
    s = str(v).strip()
    if s == "":
        return None

    s = s.replace("s", "").replace("S", "").strip()
    try:
        return float(s)
    except Exception:
        return None


def to_bool(v: any) -> Optional[bool]:
    """Convert a cell value to bool (English or Chinese yes/no words); None on failure."""
    if v is None:
        return None
    if isinstance(v, bool):
        return v
    if isinstance(v, (int, float)):
        if v == 0:
            return False
        if v == 1:
            return True
    s = str(v).strip().lower()
    if s in {"true", "t", "yes", "y", "是", "成功", "pass", "ok"}:
        return True
    if s in {"false", "f", "no", "n", "否", "失败", "fail"}:
        return False
    return None


def mean_metric(xs: list[float]) -> Optional[float]:
    xs = [x for x in xs if x is not None]
    if not xs:
        return None
    return sum(xs) / len(xs)


def ratio_true(bs: list[Optional[bool]]) -> Optional[float]:
    """Return the fraction of True values, ignoring None; None if nothing is valid."""
    valid = [b for b in bs if b is not None]
    if not valid:
        return None
    return sum(1 for b in valid if b) / len(valid)

